Information-theoretic aspects of the generalized amplitude damping channel

The generalized amplitude damping channel (GADC) is one of the sources of noise in superconducting-circuit-based quantum computing. It can be viewed as the qubit analogue of the bosonic thermal channel, and it thus can be used to model lossy processes in the presence of background noise for low-temperature systems. In this work, we provide an information-theoretic study of the GADC. We first determine the parameter range for which the GADC is entanglement breaking and the range for which it is anti-degradable. We then establish several upper bounds on its classical, quantum, and private capacities. These bounds are based on data-processing inequalities and the uniform continuity of information-theoretic quantities, as well as other techniques. Our upper bounds on the quantum capacity of the GADC are tighter than the known upper bound reported recently in [Rosati et al., Nat. Commun. 9, 4339 (2018)] for the entire parameter range of the GADC, thus reducing the gap between the lower and upper bounds. We also establish upper bounds on the two-way assisted quantum and private capacities of the GADC. These bounds are based on the squashed entanglement, and they are established by constructing particular squashing channels. We compare these bounds with the max-Rains information bound, the mutual information bound, and another bound based on approximate covariance. For all capacities considered, we find that a large variety of techniques are useful in establishing bounds.

==> anc/Mathematica/E_max_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29572,        900]
NotebookOptionsPosition[     26170,        811]
NotebookOutlinePosition[     26526,        827]
CellTagsIndexPosition[     26483,        824]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Gamma]", ",", "N1", ",", "a", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "0"}], ",", 
     RowBox[{"N1", ">", "0"}], ",", 
     RowBox[{"N1", "<", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.760658738645083*^9, 3.760658800330502*^9}, 
   3.760662783490055*^9, 3.760662831377186*^9, {3.760705940991755*^9, 
   3.760705941391925*^9}},ExpressionUUID->"c1fb5931-1b9f-4115-9576-\
ca3c6486e1c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "inner", " ", "submatrix", " ", "that",
     " ", "appears", " ", "when", " ", "taking", " ", "the", " ", "partial", 
    " ", "transpose", " ", "of", " ", "the", " ", "Choi", " ", "matrix", " ", 
    "of", " ", "the", " ", "GADC"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SubMat", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", "*", "N1"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"\[Gamma]", 
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}]}]}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7607054521734457`*^9, 3.760705486336437*^9}, 
   3.760705945024419*^9},ExpressionUUID->"1de1393b-e73e-40b7-915a-\
e01cabf4b5d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", "SubMat", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.760658837403303*^9, 3.760658859569373*^9}, {
  3.760705500822411*^9, 
  3.760705501707362*^9}},ExpressionUUID->"45176d18-9548-47a4-9161-\
e3b0cb473002"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "-", 
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
          ")"}]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "+", 
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
          ")"}]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.760658853102194*^9, 3.760658860100762*^9}, 
   3.7606589538407784`*^9, 3.760662834957016*^9, 3.760673596224337*^9, 
   3.760705502862961*^9, 
   3.760705948977151*^9},ExpressionUUID->"a58dd766-398a-4dfb-aa55-\
c0abaf8ff636"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "second", " ", "eigenvalue", " ", "is", " ", "always", " ", "non"}], "-", 
    
    RowBox[{"negative", " ", "for", " ", "\[Gamma]"}]}], ",", 
   RowBox[{"N1", " ", 
    RowBox[{
     RowBox[{"in", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ".", " ", "Figure"}], " ", "out", " ", 
    "when", " ", "first", " ", "eigenvalue", " ", "goes", " ", "negative"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.760705515729768*^9, 3.76070555207611*^9}, 
   3.760705952351315*^9},ExpressionUUID->"1d225497-4ef8-4094-ad59-\
9edbd5625f0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "-", 
       SqrtBox[
        RowBox[{"4", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
           ")"}]}]}]]}], ")"}]}], "<=", "0"}], "&&", 
   RowBox[{"N1", ">=", "0"}], "&&", 
   RowBox[{"N1", "<=", "1"}], "&&", 
   RowBox[{"\[Gamma]", "<=", "1"}], "&&", 
   RowBox[{"\[Gamma]", ">=", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760659011887233*^9, 3.7606590229927387`*^9}, {
  3.7606593507135267`*^9, 3.7606593511272717`*^9}, {3.760659418033948*^9, 
  3.7606594382641697`*^9}, {3.760662081460925*^9, 
  3.7606620862662153`*^9}},ExpressionUUID->"af4b0031-94d3-4049-968c-\
500bde5e3011"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", "\[Gamma]", "\[LessEqual]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", "N1", "\[LessEqual]", "1"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "<", "\[Gamma]", "<", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "N1", "\[LessEqual]", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}]}], "||", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}], "\[LessEqual]", "N1", 
       "\[LessEqual]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Gamma]", "\[Equal]", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N1", "\[Equal]", "0"}], "||", 
      RowBox[{"N1", "\[Equal]", "1"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.760659023751189*^9, 3.7606593525077143`*^9, {3.7606594191963787`*^9, 
   3.76065943942203*^9}, 3.760662086844886*^9, 3.760662838988555*^9, 
   3.760673597248744*^9, 3.760705555350672*^9, 
   3.7607059550637217`*^9},ExpressionUUID->"578429e2-c95c-428c-95b8-\
7a654ec6080c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "it", " ", "is", " ", "exactly", " ", "when", " ", "the", " ", "GADC", " ", 
   "is", " ", "not", " ", "entanglement", " ", 
   RowBox[{"breaking", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7607055569746313`*^9, 
  3.760705567027562*^9}},ExpressionUUID->"6895cc02-8cc1-48e4-bc89-\
81af5829a60e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "know", " ", "from", " ", "the", " ", "primal", " ", "for", 
     " ", "E_max", " ", "of", " ", "the", " ", "GADC", " ", "that", " ", 
     "the", " ", "solution", " ", "is", " ", 
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "\[Gamma]", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Gamma]", "2"]}]}]]}], ")"}], " ", ".", 
      "\[IndentingNewLine]", "We"}], " ", "know", " ", "from", " ", "the", 
     " ", "objective", " ", "function", " ", "in", " ", "the", " ", "dual", 
     " ", "of", " ", "E_max", " ", "and", " ", "numerics", " ", "that", " ", 
     "the", " ", "optimal", " ", "witness", " ", "P_SB", " ", "has", " ", 
     "the", " ", "form", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0", ",", "c"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "0", ",", 
         RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}], " ", "for", " ", "a", " ", 
     RowBox[{
      RowBox[{"in", " ", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", " ", "Taking"}], " ", "the", " ", 
     "trace", " ", "of", " ", "this", " ", "matrix", " ", "with", " ", "the", 
     " ", "Choi", " ", "matrix", " ", "of", " ", "the", " ", "GADC", " ", 
     "gives", " ", "the", " ", "function"}], " ", "-", 
    RowBox[{"\[Gamma]", 
     RowBox[{"(", 
      RowBox[{"1", "-", "N1"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "N1"}], "-", "1"}], ")"}], "*", "a", "*", 
     "\[Gamma]"}], "+", 
    RowBox[{"2", "*", "c", "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "+", "1."}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ChoiMatrixGADC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", "N1"}]}], ",", "0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Gamma]", "*", "N1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Gamma]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "N1"}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}]}]}]}], "}"}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.760705577624633*^9, 
  3.760705912764786*^9}},ExpressionUUID->"63b3ef12-33ae-4b07-9604-\
cf6b6f1ebdb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"N1", " ", "\[Gamma]"}]}], ",", "0", ",", "0", ",", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"N1", " ", "\[Gamma]"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7607059138970203`*^9, 
  3.760705960859211*^9},ExpressionUUID->"3a6bb1ad-5d47-40f4-b0ff-\
aa29b0923600"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSB", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "0", ",", "c"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "0", ",", 
      RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.760705924564981*^9, 
  3.760705928777236*^9}},ExpressionUUID->"b6f8c00f-7241-435a-98d0-\
8645dcb70b8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "0", ",", "c"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.76070593106746*^9, 
  3.760705962034037*^9},ExpressionUUID->"aedebd0f-a9ea-4276-bb82-\
43ca22c23428"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Tr", "[", 
   RowBox[{"ChoiMatrixGADC", ".", "PSB"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7607059643886766`*^9, 
  3.7607059771426563`*^9}},ExpressionUUID->"224b13a7-e91b-4f39-ac6a-\
0d7e370e4e5d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "c", " ", 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "a", "+", "N1", "-", 
     RowBox[{"2", " ", "a", " ", "N1"}]}], ")"}], " ", 
   "\[Gamma]"}]}]], "Output",
 CellChangeTimes->{
  3.760705977621811*^9},ExpressionUUID->"d0d19682-bb4a-45a3-870e-\
aa79431d1d80"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "is", " ", "also", " ", "the", " ", "case", " ", "in", " ", 
     "the", " ", "numerics", " ", "that", " ", "the", " ", "determinant", " ",
      "of", " ", "the", " ", "corners", " ", "submatrix", " ", "has", " ", 
     "determinant", " ", "equal", " ", "to", " ", "zero"}], ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}], "-", 
      RowBox[{"c", "^", "2"}]}], "=", 
     RowBox[{
     "0.", " ", "So", " ", "now", " ", "solve", " ", "for", " ", "a", " ", 
      "and", " ", "c", " ", "that", " ", "lead", " ", "to", " ", "the", " ", 
      "optimal", " ", "solution", " ", "and", " ", "satisfy", " ", "this", 
      " ", 
      RowBox[{"constraint", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.760705577624633*^9, 
  3.7607058345161543`*^9}},ExpressionUUID->"863d2aa4-f6a3-4836-bfbf-\
ae0b91657b51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "\[Gamma]", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}]]}], ")"}]}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "c", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a", "+", "N1", "-", 
           RowBox[{"2", " ", "a", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}]}]}],
       ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}]}], "-", 
        RowBox[{"c", "^", "2"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "c"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.760665462766657*^9, 3.760665516680436*^9}, {
   3.7606657102632437`*^9, 3.760665713206394*^9}, {3.7606659548859453`*^9, 
   3.760665956851823*^9}, {3.760666434525073*^9, 3.760666436011367*^9}, {
   3.760671604346532*^9, 3.7606716176007633`*^9}, 
   3.7607059958419037`*^9},ExpressionUUID->"2d9f1f38-66cf-4334-8b47-\
9fabda14a4ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox[
      RowBox[{"\[Gamma]", "-", 
       RowBox[{"2", " ", "N1", " ", "\[Gamma]"}], "+", 
       SqrtBox[
        RowBox[{"4", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
           ")"}]}]}]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"4", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
           ")"}]}]}]]}]]}], ",", 
    RowBox[{"c", "\[Rule]", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", "\[Gamma]"}], 
       RowBox[{"4", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
          ")"}]}]}]]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.760665517290914*^9, 3.760665713766306*^9, 
  3.7606659577653627`*^9, 3.760666441732321*^9, 3.7606716194835663`*^9, 
  3.7606736128489*^9, 
  3.76070599812621*^9},ExpressionUUID->"3ee64d88-e4ce-4b8c-9756-312555e7fe4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Figure", " ", "out", " ", "when", " ", "a"}], " ", 
    "\[GreaterEqual]", " ", 
    RowBox[{"0.", " ", "It", " ", "is", " ", "when", " ", "\[Gamma]"}]}], ",", 
   RowBox[{"N1", " ", 
    RowBox[{
     RowBox[{"in", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7607061404584846`*^9, 
  3.760706167436391*^9}},ExpressionUUID->"e6551248-5df6-4830-8025-\
a364b2f06dca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[Gamma]", "-", 
      RowBox[{"2", " ", "N1", " ", "\[Gamma]"}], "+", 
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
          ")"}]}]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
          ")"}]}]}]]}]], "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"N1", ">=", "0"}], "&&", 
   RowBox[{"N1", "<=", "1"}], "&&", 
   RowBox[{"\[Gamma]", "<=", "1"}], "&&", 
   RowBox[{"\[Gamma]", ">=", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7606718631579742`*^9, 
  3.7606718814988422`*^9}},ExpressionUUID->"19d3ed55-33c3-4538-a97d-\
78a2d16b3d19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", "\[Gamma]", "<", "1"}], "&&", 
    RowBox[{"0", "\[LessEqual]", "N1", "\[LessEqual]", "1"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Gamma]", "\[Equal]", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "N1", "<", 
       FractionBox["1", "2"]}], "||", 
      RowBox[{
       FractionBox["1", "2"], "<", "N1", "\[LessEqual]", "1"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.760671869091455*^9, 3.760671882961233*^9}, 
   3.760673641638592*^9, 
   3.760706177302187*^9},ExpressionUUID->"476c7e7a-1384-4f4e-845a-\
22df50527a6f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{"\[Gamma]", "-", 
     RowBox[{"2", " ", "N1", " ", "\[Gamma]"}], "+", 
     SqrtBox[
      RowBox[{"4", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
         ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"4", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
         ")"}]}]}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", "\[Gamma]"}], 
     RowBox[{"4", "+", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", "\[Gamma]"}]}], 
        ")"}]}]}]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7606721793567047`*^9, 
  3.7606721999107227`*^9}},ExpressionUUID->"c6977622-6d88-44d7-b0d0-\
9673ceecd0bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Figure", " ", "out", " ", "the", " ", "eigenvalues", " ", "of", " ", 
     "the", " ", "submatrix", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "c"}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"1", "-", "a"}]}], "}"}], " ", "to", " ", "check", " ", "that",
      " ", "PSB", " ", "is", " ", 
     RowBox[{"PSD", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", 
        RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760672204146439*^9, 3.760672242314794*^9}, {
  3.760706189779014*^9, 
  3.760706216802606*^9}},ExpressionUUID->"0d99a913-831d-4ea0-94c4-\
4c428398e920"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.760672214460688*^9, 3.760672242741085*^9}, 
   3.7606736457098722`*^9, 
   3.760706217836173*^9},ExpressionUUID->"29bf6f9c-a153-4b23-b79f-\
b4de17e91926"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Figure", " ", "out", " ", "the", " ", "eigenvalues", " ", "of", " ", 
     "the", " ", "submatrix", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "c"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "c"}], ",", 
       RowBox[{"1", "-", "a"}]}], "}"}], " ", "to", " ", "check", " ", "that",
      " ", "QSB", " ", "is", " ", 
     RowBox[{"PSD", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{"-", "c"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "c"}], ",", 
        RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760706224881938*^9, 
  3.760706234969976*^9}},ExpressionUUID->"ae3bee65-e11e-4816-9417-\
4f90846098dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7607062354417458`*^9},ExpressionUUID->"9459fb0d-e0ad-40d2-983b-\
023f3e83b5fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Final", " ", "check", " ", "that", " ", "the", " ", "proposed", " ", 
   "solution", " ", "is", " ", "indeed", " ", "the", " ", 
   RowBox[{"solution", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.76070623874815*^9, 
  3.7607062755688*^9}},ExpressionUUID->"5dec4099-1b36-4829-b451-0c2c69202607"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Gamma]", "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"]}]}]]}], ")"}]}], "-", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"ChoiMatrixGADC", ".", "PSB"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760672433620966*^9, 3.760672484481045*^9}, 
   3.760672797756503*^9, 
   3.7607062593381767`*^9},ExpressionUUID->"68bb9d91-b1a3-4229-8a48-\
1ab0ab80da2b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.760672457117898*^9, 3.760672485206716*^9}, 
   3.760672798715981*^9, 3.760673648236714*^9, 
   3.760706260269414*^9},ExpressionUUID->"e0934934-5b7d-4072-ba08-\
223e404c7458"]
}, Open  ]]
},
WindowSize->{1247, 855},
WindowMargins->{{Automatic, 58}, {Automatic, 19}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 622, 16, 54, "Input", "ExpressionUUID" -> \
"c1fb5931-1b9f-4115-9576-ca3c6486e1c6"],
Cell[1183, 38, 1024, 27, 54, "Input", "ExpressionUUID" -> \
"1de1393b-e73e-40b7-915a-e01cabf4b5d3"],
Cell[CellGroupData[{
Cell[2232, 69, 283, 6, 32, "Input", "ExpressionUUID" -> \
"45176d18-9548-47a4-9161-e3b0cb473002"],
Cell[2518, 77, 1246, 39, 48, "Output", "ExpressionUUID" -> \
"a58dd766-398a-4dfb-aa55-c0abaf8ff636"]
}, Open  ]],
Cell[3779, 119, 614, 16, 32, "Input", "ExpressionUUID" -> \
"1d225497-4ef8-4094-ad59-9edbd5625f0b"],
Cell[CellGroupData[{
Cell[4418, 139, 1016, 28, 49, "Input", "ExpressionUUID" -> \
"af4b0031-94d3-4049-968c-500bde5e3011"],
Cell[5437, 169, 1956, 58, 72, "Output", "ExpressionUUID" -> \
"578429e2-c95c-428c-95b8-7a654ec6080c"]
}, Open  ]],
Cell[7408, 230, 355, 8, 32, "Input", "ExpressionUUID" -> \
"6895cc02-8cc1-48e4-bc89-81af5829a60e"],
Cell[CellGroupData[{
Cell[7788, 242, 3319, 86, 154, "Input", "ExpressionUUID" -> \
"63b3ef12-33ae-4b07-9604-cf6b6f1ebdb7"],
Cell[11110, 330, 902, 29, 37, "Output", "ExpressionUUID" -> \
"3a6bb1ad-5d47-40f4-b0ff-aa29b0923600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12049, 364, 555, 15, 32, "Input", "ExpressionUUID" -> \
"b6f8c00f-7241-435a-98d0-8645dcb70b8d"],
Cell[12607, 381, 518, 14, 32, "Output", "ExpressionUUID" -> \
"aedebd0f-a9ea-4276-bb82-43ca22c23428"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13162, 400, 263, 6, 32, "Input", "ExpressionUUID" -> \
"224b13a7-e91b-4f39-ac6a-0d7e370e4e5d"],
Cell[13428, 408, 402, 13, 34, "Output", "ExpressionUUID" -> \
"d0d19682-bb4a-45a3-870e-aa79431d1d80"]
}, Open  ]],
Cell[13845, 424, 1050, 24, 75, "Input", "ExpressionUUID" -> \
"863d2aa4-f6a3-4836-bfbf-ae0b91657b51"],
Cell[CellGroupData[{
Cell[14920, 452, 1663, 46, 49, "Input", "ExpressionUUID" -> \
"2d9f1f38-66cf-4334-8b47-9fabda14a4ad"],
Cell[16586, 500, 1696, 51, 69, "Output", "ExpressionUUID" -> \
"3ee64d88-e4ce-4b8c-9756-312555e7fe4e"]
}, Open  ]],
Cell[18297, 554, 497, 13, 32, "Input", "ExpressionUUID" -> \
"e6551248-5df6-4830-8025-a364b2f06dca"],
Cell[CellGroupData[{
Cell[18819, 571, 1253, 38, 71, "Input", "ExpressionUUID" -> \
"19d3ed55-33c3-4538-a97d-78a2d16b3d19"],
Cell[20075, 611, 678, 19, 48, "Output", "ExpressionUUID" -> \
"476c7e7a-1384-4f4e-845a-22df50527a6f"]
}, Open  ]],
Cell[20768, 633, 1481, 49, 137, "Input", "ExpressionUUID" -> \
"c6977622-6d88-44d7-b0d0-9673ceecd0bd"],
Cell[CellGroupData[{
Cell[22274, 686, 944, 27, 54, "Input", "ExpressionUUID" -> \
"0d99a913-831d-4ea0-94c4-4c428398e920"],
Cell[23221, 715, 250, 6, 32, "Output", "ExpressionUUID" -> \
"29bf6f9c-a153-4b23-b79f-b4de17e91926"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23508, 726, 989, 30, 54, "Input", "ExpressionUUID" -> \
"ae3bee65-e11e-4816-9417-4f90846098dc"],
Cell[24500, 758, 177, 5, 32, "Output", "ExpressionUUID" -> \
"9459fb0d-e0ad-40d2-983b-023f3e83b5fd"]
}, Open  ]],
Cell[24692, 766, 353, 7, 32, "Input", "ExpressionUUID" -> \
"5dec4099-1b36-4829-b451-0c2c69202607"],
Cell[CellGroupData[{
Cell[25070, 777, 856, 25, 49, "Input", "ExpressionUUID" -> \
"68bb9d91-b1a3-4229-8a48-1ab0ab80da2b"],
Cell[25929, 804, 225, 4, 32, "Output", "ExpressionUUID" -> \
"e0934934-5b7d-4072-ba08-223e404c7458"]
}, Open  ]]
}
]
*)



==> anc/Mathematica/GADC_EntBreak.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10577,        377]
NotebookOptionsPosition[      9051,        341]
NotebookOutlinePosition[      9388,        356]
CellTagsIndexPosition[      9345,        353]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "*", "p"}], "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "*", "p"}], "-", "n", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"n", "^", "2"}]}], "*", 
             RowBox[{"p", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "*", "p"}], "+", "n", "-", "1"}], 
           ")"}]}], ")"}]}], "/", "16"}], "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "1"}], ",", 
     RowBox[{"0", "\[LessEqual]", "n", "\[LessEqual]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "p"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733779967856635*^9, 
  3.733779988593625*^9}},ExpressionUUID->"51369c85-d3d4-4d2a-884e-\
39f24c7f5953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"n", "\[Equal]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}]}], "&&", 
    RowBox[{"p", "\[Equal]", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["2"]}], ")"}], "2"]}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "<", "n", "\[LessEqual]", "1"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], 
         SuperscriptBox["n", "2"]]]}]}], "\[LessEqual]", "p", "\[LessEqual]", 
     
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], 
         SuperscriptBox["n", "2"]]]}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7337799898861856`*^9},ExpressionUUID->"3649fa84-ebd6-4f96-891a-\
b0c8920fcaf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "*", "p"}], "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "*", "p"}], "-", "n", "+", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"n", "^", "2"}]}], "*", 
        RowBox[{"p", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "*", "p"}], "+", "n", "-", "1"}], ")"}]}], 
    ")"}]}], "/", "16"}]], "Input",ExpressionUUID->"6dc3e3e2-9e1e-4ed5-941c-\
c097fa913ed5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"n", " ", "p"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", "n", "+", 
    RowBox[{"n", " ", "p"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "n", "+", 
    RowBox[{
     SuperscriptBox["n", "2"], " ", "p"}], "-", 
    RowBox[{
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["p", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.733780342455817*^9},ExpressionUUID->"61781637-435d-45f0-a932-\
cf1ffa3b29bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "16"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"n", " ", "p"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "n", "+", 
     RowBox[{"n", " ", "p"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n", "+", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", "p"}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"951ba222-6e3c-4b9f-8a49-cfce31f11f46"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "n"}], "-", 
    SuperscriptBox["n", "2"], "+", 
    RowBox[{
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
     SuperscriptBox["p", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.733780344512422*^9},ExpressionUUID->"651e8aba-13e2-403b-b2d4-\
90d674207805"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], "2"]}]}]], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}]}]]}]], "Input",ExpressionUUID->"00c8eda6-eaaa-\
4e5f-b9d4-08e68f86be5d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], "2"]}]}]], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7337806123237963`*^9},ExpressionUUID->"1714076e-a413-4847-b691-\
aad90df08ec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   FractionBox["1", "2"], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]}]], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]]}], "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"1fd52693-59c8-494e-9bee-2fffa19a463e"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.733780618544436*^9},ExpressionUUID->"24f58543-3a66-4375-88be-\
c0830913db9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["1", "2"], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]}]], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]]}], "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"c11a3c0b-59f4-470a-a00b-31285941b861"],

Cell[BoxData["0.4999999798895954`"], "Output",
 CellChangeTimes->{
  3.733780614338509*^9},ExpressionUUID->"224b1b45-3ca9-47d9-9686-\
7edfe6211031"]
}, Open  ]]
},
WindowSize->{798, 847},
WindowMargins->{{Automatic, 1}, {1, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1087, 31, 55, "Input",ExpressionUUID->"51369c85-d3d4-4d2a-884e-39f24c7f5953"],
Cell[1670, 55, 1898, 67, 189, "Output",ExpressionUUID->"3649fa84-ebd6-4f96-891a-b0c8920fcaf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3605, 127, 602, 20, 31, "Input",ExpressionUUID->"6dc3e3e2-9e1e-4ed5-941c-c097fa913ed5"],
Cell[4210, 149, 605, 21, 53, "Output",ExpressionUUID->"61781637-435d-45f0-a932-cf1ffa3b29bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4852, 175, 630, 20, 49, "Input",ExpressionUUID->"951ba222-6e3c-4b9f-8a49-cfce31f11f46"],
Cell[5485, 197, 507, 17, 53, "Output",ExpressionUUID->"651e8aba-13e2-403b-b2d4-90d674207805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6029, 219, 608, 23, 89, "Input",ExpressionUUID->"00c8eda6-eaaa-4e5f-b9d4-08e68f86be5d"],
Cell[6640, 244, 656, 25, 92, "Output",ExpressionUUID->"1714076e-a413-4847-b691-aad90df08ec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7333, 274, 685, 24, 89, "Input",ExpressionUUID->"1fd52693-59c8-494e-9bee-2fffa19a463e"],
Cell[8021, 300, 150, 4, 86, "Output",ExpressionUUID->"24f58543-3a66-4375-88be-c0830913db9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8208, 309, 676, 24, 89, "Input",ExpressionUUID->"c11a3c0b-59f4-470a-a00b-31285941b861"],
Cell[8887, 335, 148, 3, 35, "Output",ExpressionUUID->"224b1b45-3ca9-47d9-9686-7edfe6211031"]
}, Open  ]]
}
]
*)



==> anc/Mathematica/GADC_antidegradable.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14924,        466]
NotebookOptionsPosition[     12952,        409]
NotebookOutlinePosition[     13308,        425]
CellTagsIndexPosition[     13265,        422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Gamma]", ",", "N1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "<", "1"}], ",", 
      RowBox[{"\[Gamma]", ">", "0"}], ",", 
      RowBox[{"N1", ">", "0"}], ",", 
      RowBox[{"N1", "<", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "file", " ", "computes", " ", "the", " ", "antidegradability", " ", 
    "region", " ", "for", " ", "the", " ", "GADC"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "function", " ", "to", " ", "compute", " ", "partial", " ", "trace"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"taken", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mathematica", ".", "stackexchange", ".", "com"}], "/", 
         "questions"}], "/", "139977"}], "/", "how"}], "-", "to", "-", 
      "efficiently", "-", "compute", "-", "the", "-", "partial", "-", "trace",
       "-", "of", "-", "a", "-", 
      RowBox[{"matrix", "/", "139978"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialTrace", "[", 
    RowBox[{"matrix_", ",", "lengths_", ",", "indicesToKeep_"}], "]"}], ":=", 
   
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"indicesToTrace", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "lengths"}]}], ",", "indicesToKeep"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"matrixInTPForm", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"ArrayReshape", "[", 
            RowBox[{"matrix", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"lengths", ",", "lengths"}], "]"}]}], "]"}], ",", 
           RowBox[{"Join", "@@", 
            RowBox[{"Transpose", "@", 
             RowBox[{"Partition", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"Length", "@", "lengths"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"TensorContract", "[", 
          RowBox[{"matrixInTPForm", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"2", " ", "#"}], "-", "1"}], ",", 
               RowBox[{"2", " ", "#"}]}], "}"}], "&"}], "/@", 
            "indicesToTrace"}]}], "]"}], ",", 
         RowBox[{"Transpose", "@", 
          RowBox[{"Partition", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Length", "@", "lengths"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Length", "@", "indicesToTrace"}]}]}], "]"}], ",", 
            "2"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ChoiStateGADC", "=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", "N1"}]}], ",", "0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Gamma]", "*", "N1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Gamma]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "N1"}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}]}]}]}], "}"}]}], "}"}]}]}]}], "Input",\

 CellChangeTimes->{{3.7618678475311604`*^9, 3.761867858907262*^9}, {
  3.761868103273514*^9, 3.761868142913329*^9}, {3.7618681829492893`*^9, 
  3.761868183611184*^9}},ExpressionUUID->"dff9488d-d479-49ea-9609-\
8a87116671e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], ",", "0", ",", "0", ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"N1", " ", "\[Gamma]"}], "2"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]], "2"], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}]}], ")"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.761867859715541*^9, 3.761868187560421*^9, 
  3.761868535009961*^9},ExpressionUUID->"1e251fa1-b1fd-488b-8da6-\
7707a44f7c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ChoiStateGADC", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.761867864097457*^9, 
  3.761867868860457*^9}},ExpressionUUID->"4876d668-47a8-49e0-b16b-\
0f6d350152a1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "0", "0", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]], "2"]},
     {"0", 
      FractionBox[
       RowBox[{"N1", " ", "\[Gamma]"}], "2"], "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}], "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]], "2"], "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.761867869356687*^9, 3.7618681904793663`*^9, 
  3.761868537530579*^9},ExpressionUUID->"35172141-8904-4331-b5ce-\
b685d7c6b412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Tr", "[", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{"ChoiStateGADC", ",", "2"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7618679169164467`*^9, 3.761867939323451*^9}, {
  3.761868481421451*^9, 
  3.7618684815556183`*^9}},ExpressionUUID->"972432a0-22b0-4448-88d2-\
f308f1d83628"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1", " ", 
      "\[Gamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.761867930142214*^9, 3.7618679397828913`*^9}, 
   3.761868191586959*^9, 3.761868490094002*^9, 
   3.76186853871157*^9},ExpressionUUID->"f8725bcc-a30c-4a78-b30b-\
b81fe7178c7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", "ChoiStateGADC", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.761867978502342*^9, 3.76186798792668*^9}, {
  3.761868484029126*^9, 
  3.761868484123019*^9}},ExpressionUUID->"715515a9-c1f5-4a44-895b-\
7e1a0c7fe6ba"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
  SuperscriptBox["N1", "2"], " ", 
  SuperscriptBox["\[Gamma]", "4"]}]], "Output",
 CellChangeTimes->{3.761867988332636*^9, 3.761868192485382*^9, 
  3.761868490946864*^9, 
  3.761868539644643*^9},ExpressionUUID->"cfbf7c67-1c8d-4a64-8ae4-\
a6d05b0d5d76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reducedChoiState", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"partialTrace", "[", 
    RowBox[{"ChoiStateGADC", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7618681950027237`*^9, 3.7618682205079193`*^9}, {
  3.761868300201847*^9, 
  3.761868318857373*^9}},ExpressionUUID->"c1d66e0b-46b4-41dc-9f7e-\
942e91e32198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]", "-", 
        RowBox[{"2", " ", "N1", " ", "\[Gamma]"}]}], ")"}]}], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "N1"}], ")"}], " ", "\[Gamma]"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.761868312717794*^9, 3.761868319303681*^9}, 
   3.761868491917367*^9, 
   3.761868540571987*^9},ExpressionUUID->"dcf45042-1e6d-48ea-bc8b-\
62b39484923a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Tr", "[", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{"reducedChoiState", ",", "2"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7618683553204803`*^9, 3.761868366527812*^9}, {
  3.761868486933807*^9, 
  3.761868487163375*^9}},ExpressionUUID->"2f8f259c-7aee-48e7-9cb4-\
35cc3ddd1533"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.761868366934341*^9, 3.761868492717511*^9, 
  3.761868541621687*^9},ExpressionUUID->"af5ae5c6-b93a-4500-af7d-\
2135bf92a6cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"4", "*", 
    RowBox[{"Sqrt", "[", "b", "]"}]}], "-", "a", "+", "c"}], "]"}]], "Input",
 CellChangeTimes->{{3.76186847604504*^9, 3.7618685140167303`*^9}, {
  3.761868577387177*^9, 
  3.761868580936521*^9}},ExpressionUUID->"ebba10f4-73ea-4ae7-9675-\
0e126e8c5e49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "+", "\[Gamma]"}]], "Output",
 CellChangeTimes->{{3.761868515161912*^9, 3.761868542769895*^9}, 
   3.761868581455809*^9},ExpressionUUID->"38e7b32e-5363-4bfb-acd7-\
c65a60e34a3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "then", " ", "we", " ", "conclude", " ", "that", " ", "the", " ", 
     RowBox[{"nec", ".", " ", "and"}], " ", 
     RowBox[{"suff", ".", " ", "condition"}], " ", "for", " ", 
     RowBox[{"antideg", ".", " ", "of"}], " ", "GADC", " ", "is", 
     "\[IndentingNewLine]", "\[Gamma]"}], " ", "\[GreaterEqual]", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.76186861453417*^9, 
  3.7618686407213078`*^9}},ExpressionUUID->"617ee800-1d8d-44b1-8263-\
fdcbc0eb1739"]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, -85}, {Automatic, 30}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4415, 122, 411, "Input", "ExpressionUUID" -> \
"dff9488d-d479-49ea-9609-8a87116671e5"],
Cell[4998, 146, 1204, 39, 95, "Output", "ExpressionUUID" -> \
"1e251fa1-b1fd-488b-8da6-7707a44f7c2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6239, 190, 197, 4, 32, "Input", "ExpressionUUID" -> \
"4876d668-47a8-49e0-b16b-0f6d350152a1"],
Cell[6439, 196, 1511, 46, 132, "Output", "ExpressionUUID" -> \
"35172141-8904-4331-b5ce-b685d7c6b412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7987, 247, 375, 9, 32, "Input", "ExpressionUUID" -> \
"972432a0-22b0-4448-88d2-f308f1d83628"],
Cell[8365, 258, 538, 15, 48, "Output", "ExpressionUUID" -> \
"f8725bcc-a30c-4a78-b30b-b81fe7178c7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8940, 278, 305, 7, 32, "Input", "ExpressionUUID" -> \
"715515a9-c1f5-4a44-895b-7e1a0c7fe6ba"],
Cell[9248, 287, 414, 12, 49, "Output", "ExpressionUUID" -> \
"cfbf7c67-1c8d-4a64-8ae4-a6d05b0d5d76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9699, 304, 458, 11, 32, "Input", "ExpressionUUID" -> \
"c1d66e0b-46b4-41dc-9f7e-942e91e32198"],
Cell[10160, 317, 723, 24, 48, "Output", "ExpressionUUID" -> \
"dcf45042-1e6d-48ea-bc8b-62b39484923a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10920, 346, 381, 9, 32, "Input", "ExpressionUUID" -> \
"2f8f259c-7aee-48e7-9cb4-35cc3ddd1533"],
Cell[11304, 357, 435, 13, 48, "Output", "ExpressionUUID" -> \
"af5ae5c6-b93a-4500-af7d-2135bf92a6cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11776, 375, 331, 8, 32, "Input", "ExpressionUUID" -> \
"ebba10f4-73ea-4ae7-9675-0e126e8c5e49"],
Cell[12110, 385, 246, 6, 48, "Output", "ExpressionUUID" -> \
"38e7b32e-5363-4bfb-acd7-c65a60e34a3f"]
}, Open  ]],
Cell[12371, 394, 577, 13, 54, "Input", "ExpressionUUID" -> \
"617ee800-1d8d-44b1-8263-fdcbc0eb1739"]
}
]
*)



==> anc/Mathematica/R_max_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    293744,       5434]
NotebookOptionsPosition[    290471,       5347]
NotebookOutlinePosition[    290826,       5363]
CellTagsIndexPosition[    290783,       5360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Gamma]", ",", "N1", ",", "a", ",", "RSB"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "<", "1"}], ",", 
     RowBox[{"\[Gamma]", ">", "0"}], ",", 
     RowBox[{"N1", ">", "0"}], ",", 
     RowBox[{"N1", "<", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.760658738645083*^9, 3.760658800330502*^9}, 
   3.760662783490055*^9, 3.760662831377186*^9, {3.760705940991755*^9, 
   3.760705941391925*^9}, {3.760709716367515*^9, 3.760709717061881*^9}, {
   3.7607197147374897`*^9, 
   3.760719714915731*^9}},ExpressionUUID->"c1fb5931-1b9f-4115-9576-\
ca3c6486e1c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "know", " ", "from", " ", "the", " ", "primal", " ", "for", 
     " ", "E_max", " ", "of", " ", "the", " ", "GADC", " ", "that", " ", 
     "the", " ", "solution", " ", "is", " ", 
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "\[Gamma]", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Gamma]", "2"]}]}]]}], ")"}], " ", ".", 
      "\[IndentingNewLine]", "We"}], " ", "know", " ", "from", " ", "the", 
     " ", "objective", " ", "function", " ", "in", " ", "the", " ", "dual", 
     " ", "of", " ", "E_max", " ", "and", " ", "numerics", " ", "that", " ", 
     "the", " ", "optimal", " ", "witness", " ", "P_SB", " ", "has", " ", 
     "the", " ", "form", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0", ",", 
         RowBox[{"2", "a", 
          RowBox[{"(", 
           RowBox[{"1", "-", "a"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"a", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "a"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "a"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "a"}], ")"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "a", 
          RowBox[{"(", 
           RowBox[{"1", "-", "a"}], ")"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}], " ", "for", " ", "a", " ", 
     RowBox[{
      RowBox[{"in", " ", "[", 
       RowBox[{"0", ",", "1"}], "]"}], ".", " ", "Taking"}], " ", "the", " ", 
     "trace", " ", "of", " ", "this", " ", "matrix", " ", "with", " ", "the", 
     " ", "Choi", " ", "matrix", " ", "of", " ", "the", " ", "GADC", " ", 
     "gives", " ", "the", " ", "function", " ", "1"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "\[Gamma]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}], "+", 
    RowBox[{"4", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
       RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ChoiMatrixGADC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", "N1"}]}], ",", "0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Gamma]", "*", "N1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"\[Gamma]", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "N1"}], ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"1", "-", 
        RowBox[{"\[Gamma]", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}]}]}]}], "}"}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.760705577624633*^9, 3.760705912764786*^9}, 
   3.7607097026114197`*^9, {3.760714150227713*^9, 3.760714152276876*^9}, 
   3.760715262047139*^9, {3.760719734890265*^9, 
   3.760719746242852*^9}},ExpressionUUID->"63b3ef12-33ae-4b07-9604-\
cf6b6f1ebdb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"N1", " ", "\[Gamma]"}]}], ",", "0", ",", "0", ",", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"N1", " ", "\[Gamma]"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "N1"}], ")"}], " ", "\[Gamma]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7607059138970203`*^9, 3.760705960859211*^9, {3.760709704273897*^9, 
   3.760709721142168*^9}, 3.760714152786173*^9, {3.7607152471162663`*^9, 
   3.76071526283253*^9}, 3.7607165494473457`*^9, 3.760719738039603*^9, 
   3.760722400173386*^9},ExpressionUUID->"831adeae-3395-4948-af35-\
5934cd8bb74a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RSB", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "0", ",", 
      RowBox[{"2", "a", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "a"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "a"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "a", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}], ",", "0", ",", "0", ",", 
      RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.760705924564981*^9, 3.760705928777236*^9}, {
  3.760709656851614*^9, 3.760709688727388*^9}, {3.7607141183622723`*^9, 
  3.760714142276268*^9}, {3.760716542820902*^9, 
  3.760716577842854*^9}},ExpressionUUID->"b6f8c00f-7241-435a-98d0-\
8645dcb70b8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}], " ", "a"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "a"}]}], ")"}], " ", "a"}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "a"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}], " ", "a"}], ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", "a"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.760714126129815*^9, 3.760714143170534*^9}, {
   3.760715249033008*^9, 3.760715263973151*^9}, 3.760716578699483*^9, 
   3.7607197390165377`*^9, 
   3.760722401992305*^9},ExpressionUUID->"748b4912-b1b5-4a84-a754-\
9b690822f982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Tr", "[", 
   RowBox[{"ChoiMatrixGADC", ".", "RSB"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7607059643886766`*^9, 3.7607059771426563`*^9}, {
  3.76070971320859*^9, 
  3.760709713508108*^9}},ExpressionUUID->"224b13a7-e91b-4f39-ac6a-\
0d7e370e4e5d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "\[Gamma]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}], "+", 
  RowBox[{"4", " ", "a", " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
     RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.760705977621811*^9, {3.7607097068209743`*^9, 3.760709723130261*^9}, {
   3.760715250224258*^9, 3.760715264967187*^9}, 3.760716581326006*^9, 
   3.760719741114463*^9, 
   3.760722403157428*^9},ExpressionUUID->"b2b5b7de-e5c8-44a7-a515-\
e1a00a34cd40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"a", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "a", 
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "a", 
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}]}], ",", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a"}], ")"}], "^", "2"}]}]}], "}"}]}], "}"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7607152698343678`*^9, 3.7607153031439962`*^9}, {
  3.760718013727566*^9, 
  3.760718052059091*^9}},ExpressionUUID->"1f3f71c1-3125-42da-a4a6-\
b067356bd4a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7607153038274803`*^9, 3.7607180539489727`*^9, 
  3.760722404191555*^9},ExpressionUUID->"1655ed09-6ff7-4d15-8cf5-\
aa359530e0fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a"}]}], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"a", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"a", "\[LessEqual]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760718151394269*^9, 3.760718153955114*^9}, {
  3.760718191539474*^9, 
  3.760718209272235*^9}},ExpressionUUID->"ec6d9ce6-d16e-4aa9-9eca-\
9728af60eff7"],

Cell[BoxData[
 RowBox[{"0", "\[LessEqual]", "a", "\[LessEqual]", "1"}]], "Output",
 CellChangeTimes->{3.760718154412281*^9, 3.760718210089114*^9, 
  3.760722405335569*^9},ExpressionUUID->"263e1b54-017f-42f9-ae92-\
3a5e0804cd04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "\[Gamma]", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}]]}], ")"}]}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "\[Gamma]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}], 
        "+", 
        RowBox[{"4", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
           RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.760710944808901*^9, 3.760710962167115*^9}, {
  3.7607110807777452`*^9, 3.7607110817685966`*^9}, {3.76071122242369*^9, 
  3.76071122891881*^9}, {3.760711552294052*^9, 3.760711567962626*^9}, {
  3.760713260582251*^9, 3.760713260717597*^9}, {3.760714027435482*^9, 
  3.760714041101596*^9}, {3.760716592437911*^9, 
  3.7607165947219152`*^9}},ExpressionUUID->"8df545b3-90eb-43d8-895c-\
7b1e4aaa97f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
           RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
              RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
             SqrtBox[
              RowBox[{"4", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                   "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], 
         ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
          RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
             RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                  "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.760710956972034*^9, 3.76071096265423*^9}, 
   3.760711087800993*^9, {3.7607115505567627`*^9, 3.760711568629216*^9}, 
   3.760713267685831*^9, {3.760714028726882*^9, 3.760714041879125*^9}, 
   3.760716599417136*^9, 3.7607198051720047`*^9, 
   3.760722409196432*^9},ExpressionUUID->"91304acc-58ac-4a39-95c8-\
f28d29867b72"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "verify", " ", "that", " ", "solutions", " ", "for", " ", "a", " ", "are", 
   " ", "between", " ", "0", " ", "and", " ", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.760719829328183*^9, 
  3.7607198381650963`*^9}},ExpressionUUID->"a3fc8708-5dde-434b-b0d9-\
1967c0248d3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
         RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
            RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                 "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
         RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
            RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                 "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]], 
    "\[LessEqual]", "1"}], "&&", 
   RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"N1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"N1", "\[LessEqual]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760722424417231*^9, 
  3.760722469193636*^9}},ExpressionUUID->"195946a6-5f00-4ada-81d7-\
bb8f1d6e7336"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "<", "1"}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", "N1", "<", 
     FractionBox["1", "2"]}], "&&", 
    RowBox[{"0", "<", "\[Gamma]", "<", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "N1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["N1", "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
          SuperscriptBox["N1", "2"]}]]]}]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "<", "N1", "<", "1"}], "&&", 
    RowBox[{"0", "<", "\[Gamma]", "<", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "N1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["N1", "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
          SuperscriptBox["N1", "2"]}]]]}]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "<", "1"}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", "N1", "\[LessEqual]", "1"}], "&&", 
    RowBox[{"\[Gamma]", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", 
     FractionBox["1", "2"]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "\[LessEqual]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "<", "\[Gamma]", "<", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N1", "\[Equal]", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}]}], "||", 
      RowBox[{"N1", "\[Equal]", 
       FractionBox["1", "2"]}], "||", 
      RowBox[{"N1", "\[Equal]", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.760722484150215*^9},ExpressionUUID->"800c723a-8cb6-4c5c-b7b5-\
58aefdb47717"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1"}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "N1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["N1", "2"]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
         SuperscriptBox["N1", "2"]}]]]}]}], ">=", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}], "&&", 
   RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"N1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"N1", "\[LessEqual]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760722600682036*^9, 
  3.760722639465493*^9}},ExpressionUUID->"8852e9af-d7d5-4bd6-b014-\
6584ef346526"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "\[LessEqual]", "\[Gamma]", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"0", "<", "N1", "<", "1"}]}]], "Output",
 CellChangeTimes->{
  3.76072263995196*^9},ExpressionUUID->"ea583e29-10c1-488c-abd8-eb76a5788a4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Thus", ",", " ", 
   RowBox[{
   "the", " ", "first", " ", "solution", " ", "is", " ", "between", " ", "0", 
    " ", "and", " ", "1", " ", "when", " ", "the", " ", "GADC", " ", "is", 
    " ", "entanglement", " ", 
    RowBox[{"breaking", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.760722864840701*^9, 
  3.76072290861171*^9}},ExpressionUUID->"c3df978a-bbe5-48e5-8a59-\
7f47cb4bec66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
        RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
           RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
          SqrtBox[
           RowBox[{"4", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]], ",", 
   
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"N1", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",ExpressionUUI\
D->"3df2664e-c9a6-4488-ac35-201cc3e11731"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyUnXlcjc/7/1sULZZCFKJFoRQiKhqiKIUsoVIKCWUppIXIViIUKmSNiHdp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   "], {{{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[{
          TagBox[{Polygon3DBox[CompressedData["
1:eJxFm3f8V+P7x895n/ucE1llpkRCSkb2TihKRhmljJZQlFGoFCoNDVsqo2gb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             "]], Polygon3DBox[CompressedData["
1:eJwtm3f8V9Mfx+/nnnvut/Aje5TRICNkj4SQjLIiSVqiRGWkQmgPq4SMpEXT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             "]], Polygon3DBox[CompressedData["
1:eJwt13fAT/UaAPCf98f7aimhIUlkFGWEkNkVlciobIl0rZKyyaZkrxDZO5Et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             "]], 
            Polygon3DBox[{{1387, 872, 1156, 1751, 1259, 1260}, {1271, 1270, 
             1744, 1126, 1127, 1745}, {1686, 893, 723, 722, 1008, 1478}, {
             1386, 871, 991, 1729, 1256, 1257}, {1456, 986, 650, 651, 987, 
             1457}, {1489, 1016, 735, 736, 1017, 1490}, {1570, 1114, 664, 665,
              1115, 1571}, {1691, 905, 736, 735, 1013, 1484}}]},
           Annotation[#, "Charting`Private`Tag$15157#1"]& ]}],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}}, {
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[
        GraphicsGroup3DBox[{
          Polygon3DBox[{{1645, 361, 1543}, {551, 361, 544}, {539, 306, 550}, {
           527, 336, 214}, {1055, 273, 1029}, {362, 527, 194}, {336, 527, 
           273}, {1610, 525, 1618}, {550, 306, 538}, {1176, 214, 979}, {553, 
           473, 562}, {1070, 306, 979}, {1055, 306, 1070}, {1169, 214, 978}, {
           527, 362, 273}, {1610, 361, 1645}, {597, 473, 553}, {518, 526, 
           361}, {1651, 543, 1543}, {541, 333, 540}, {978, 214, 1176}}], 
          Polygon3DBox[{{1029, 335, 306, 1055}, {555, 498, 524, 559}, {562, 
           473, 486, 537}, {1618, 518, 361, 1610}, {979, 214, 336, 1070}, {
           1645, 524, 525, 1610}, {978, 361, 526, 1169}, {538, 306, 335, 
           542}, {1543, 361, 551, 1651}, {1070, 336, 273, 1055}, {540, 333, 
           498, 555}, {537, 486, 333, 541}}], 
          Polygon3DBox[{{979, 306, 539, 536, 1176}, {1176, 536, 544, 361, 
           978}, {1543, 543, 559, 524, 1645}}]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}}, {
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJw1UrFKA1EQ3Lt7nqS4aKHERohFesGAoonRxFpCwB+wFj3OD0jSiaUBRYj+
QO4fVMwvqET9GGfYsVhmbjO7b3c2W+dXg8vYzJqIBHGEj03gMbAjzlwPcR2Z
nQBfIWyA14PZA2IBzSdyh9Kz7hH5FnAKLJfM9sCL1KyrPuxXTV1fA2aIAvk+
tC3UvCN/CnxCNKG9B55F/m7VfIY58As4RG6GyPB9A/w2r98BX0XtL/cTZw21
ZeSaN/W5C95rrtxa6r3WgRXEhfh+7Pwg9ndm6jPWbD/gbflAP3rB5+sG5yPw
XDiWviYfuDt9Y/889nm5wwp+m0ReQ32uGdrBNdyNO/IenGEjuMe30jf0Fn2j
xxPlebtd1D8Dt4P3YO3/fC+J141Uyz8KPf5I/N4Lcd6Os0yX3Q/6kul+9IZ9
St1oqLkKzfAHPehGkw==
           "]], Polygon3DBox[CompressedData["
1:eJwtkM9KAmEUxe83M04IzayMQhBs0b6FipItsn1I4Au0joqCtrUUt4IiaE/g
O2jUK2RYPoy/w53FgXPud879853ePd4+RGZWBQl4Tc2uKNTgOXwVm33Bl8Hs
CcMJ2KEb6Dr8h/ct+hCokWp6+0avY88o+wau4TdgDH8GXfgk8WyT7ALeAzn6
vfD/0uMffRa8X7/k2RE4Zr85nguy9+gZfH5gdpm4LvP+SeYleA/1Uk33dAuv
7tMs7aTd1FO9ldH9ulezB+Ac/gFakd88Tdwjby/yvzsCw+AzNEszNEs7Z6nf
qXuVV58l9/yZZyqp/2dmXtvEXuvgaxfePUlPLs0=
           "]], 
          Polygon3DBox[{{1170, 561, 580, 371, 961}, {1557, 364, 570, 569, 
           1556}, {1360, 29, 624, 1085, 1549}, {624, 29, 573, 572, 1177}}], 
          Polygon3DBox[{{1650, 567, 1175, 982, 218, 1452}}]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}}, {}, {}}, {{
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl08lLVWEYwOFPr2NmOVsRhg0Q2QQR9AfYYE43r2U2UGQjQRIo0aKIoF3T
tlpEm1YtK20usnmUglxkc6Q2k82DPacWP5/3nO/c71yPx9IVzXUbkkIIvdpq
iOaNfnTxUEoIOTzCErazjB2cwU6Ws5txtqWG0MNFPt+hPueXOC439/MSfzq3
1jzAlkilpIWw0to2cwXv2ifGnY5HmfexjIfZxWxrO3TU8RaOUFYshGOOB/M4
s9nGIWznUJ5gDnN10pzHU8znaRbwDAt5lkUs1jnzMJ6PPu9ew80XzLOSQ5it
OarQXFWqSpv8TtWsUa3imqc6JVSvqdG19mtwbar5pXmv55KInoF+aYG1O8yN
9ucHfYz+Pqqx9p6ro+eqy7qqH3qhausPOEVNeq56555xj/t85229U8z+T5mw
/oTfdEtvlRx9d+cfmx/pq26qyrk30QtjvZsP9UW77X2DldZfs1Eluq/5zvVx
QL26qCuars+6p7hr+vlJm9Ws61ro/B9eU6t2uU8Pf6vW2kh2Kt332c5XyjQP
UqP1DGZppiZrnCapxdo0TtQEFWiMxuqge4xmqcarWK2uL+R+a0XM1wFzHtdH
9/BI1kX35RpmchUz2MR0Lucy2Sospdc6LKZtQiO9YqEh+d+jDWnR3kn//z//
AtPYbxA=
        "]], 
       Line3DBox[{622, 12, 1174, 564, 1181, 565, 566, 1182, 567, 1650, 568, 
        569, 570, 571, 1180, 572, 573, 574, 575, 576, 577, 1654, 578, 579, 
        580, 561, 1170, 196, 528, 15, 307, 220, 1072, 341, 14, 1090, 383, 13, 
        622}], Line3DBox[{362, 194, 527, 214, 1169, 526, 518, 1618, 525, 524, 
        498, 333, 486, 473, 597, 553, 562, 537, 541, 540, 555, 559, 543, 1651,
         551, 544, 536, 539, 550, 538, 542, 335, 1029, 273, 362}]}}, {
      {GrayLevel[0.2], 
       Line3DBox[{1185, 1451, 1752, 1348, 1184, 1753, 1349, 1186, 1754, 1350, 
        1187, 1755, 1351, 1188, 1756, 1352, 1189, 1757, 1758, 1353, 1190, 
        1759, 1354, 1191, 1760, 1355, 1192, 1761, 1356, 1193, 1762, 1357, 
        1194, 1763, 1764, 1358, 1648, 1649, 1765, 1359, 1653}], 
       Line3DBox[{1196, 1656, 1845, 1195, 1766, 1361, 1197, 1767, 1362, 1198, 
        1768, 1363, 1199, 1769, 1364, 1200, 1770, 1657, 1846, 1201, 1771, 
        1365, 1202, 1772, 1366, 1203, 1773, 1367, 1204, 1774, 1368, 1205, 
        1775, 1658, 1847, 1206, 1453, 1776, 1369, 1454, 1432, 1455, 1939, 
        1504, 1615}], 
       Line3DBox[{1208, 1659, 1848, 1207, 1660, 1849, 1209, 1777, 1370, 1210, 
        1778, 1371, 1211, 1779, 1372, 1212, 1780, 1661, 1850, 1213, 1662, 
        1851, 1214, 1781, 1373, 1215, 1782, 1374, 1216, 1783, 1375, 1217, 
        1784, 1663, 1852, 1218, 1533, 1547, 1664, 1946, 1534, 1546, 1644, 
        1624}], Line3DBox[{1220, 1665, 1853, 1219, 1666, 1854, 1221, 1667, 
        1855, 1222, 1785, 1376, 1223, 1786, 1377, 1224, 1787, 1668, 1856, 
        1225, 1669, 1857, 1226, 1670, 1858, 1227, 1788, 1378, 1228, 1789, 
        1379, 1229, 1926, 1456, 1457, 1927, 1230, 1433, 1548, 1434, 1950, 
        1558, 1231, 1636, 1607, 1616}], 
       Line3DBox[{1233, 1671, 1859, 1232, 1672, 1860, 1234, 1673, 1861, 1235, 
        1790, 1380, 1236, 1791, 1381, 1237, 1792, 1674, 1862, 1238, 1675, 
        1863, 1239, 1676, 1864, 1240, 1793, 1382, 1241, 1794, 1383, 1242, 
        1953, 1570, 1571, 1954, 1243, 1572, 1435, 1458, 1436, 1940, 1511, 
        1637, 1621}], 
       Line3DBox[{1245, 1677, 1865, 1244, 1678, 1866, 1246, 1679, 1867, 1247, 
        1680, 1868, 1248, 1795, 1384, 1249, 1796, 1681, 1869, 1250, 1682, 
        1870, 1251, 1587, 1871, 1748, 1252, 1749, 1872, 1591, 1253, 1797, 
        1385, 1254, 1798, 1683, 1873, 1255, 1437, 1459, 1626, 1962, 1611}], 
       Line3DBox[CompressedData["
1:eJwVzrkuhFEYBuAztsFFSDQkIpK5BNsF0IulmInBP7aLoCRBoVApRK8gEYXM
EBKhsxWGwjKMZUSChOcvnnzv955z/vzNI7n+KBFCyPBYE8JoXQj3tTIPbDGX
DCEb7847nXexoRvTlXRr5jn7+gX9nzzOE0WeWdLnnW/LNwzIgSwJyr4zof+h
YD9g2ZsXe7ecpiTvEPHm/oku6U49OV2LvZWIC/ug2calfGiuuldlVryd1P1S
jr/FK7scO593b0puko9osKfMad2Xt6dyo27G3i6fsR7/g3mlW5SH5E2zw7zW
fVAtr+i+fWPW/s4tFT7pcZ7hTt5jWO6lj3/pc0IT
        "]], 
       Line3DBox[{1275, 1630, 1444, 1569, 1596, 1952, 1397, 1595, 1594, 1599, 
        1960, 1398, 1276, 1464, 1803, 1399, 1473, 1727, 1804, 1400, 1474, 
        1728, 1805, 1401, 1277, 1956, 1576, 1806, 1402, 1577, 1469, 1807, 
        1403, 1475, 1445, 1808, 1404, 1567, 1741, 1809, 1405, 1278, 1747, 
        1810, 1406, 1581, 1958, 1471, 1811, 1407, 1476, 1446, 1477, 1634, 
        1619}], Line3DBox[{1279, 1568, 1684, 1951, 1598, 1597, 1812, 1408, 
        1280, 1813, 1409, 1281, 1814, 1410, 1282, 1815, 1411, 1283, 1816, 
        1685, 1884, 1284, 1817, 1412, 1285, 1818, 1413, 1286, 1819, 1414, 
        1287, 1820, 1415, 1288, 1931, 1478, 1686, 1930, 1479, 1447, 1480, 
        1635, 1964, 1620}], 
       Line3DBox[{1311, 1697, 1893, 1310, 1698, 1894, 1312, 1699, 1895, 1313, 
        1833, 1426, 1314, 1834, 1427, 1315, 1835, 1700, 1896, 1316, 1701, 
        1897, 1317, 1702, 1898, 1318, 1836, 1428, 1319, 1837, 1429, 1320, 
        1838, 1703, 1899, 1321, 1491, 1544, 1492, 1949, 1554, 1555, 1510, 
        1529, 1640, 1622}], 
       Line3DBox[{1323, 1704, 1900, 1322, 1705, 1901, 1324, 1706, 1902, 1325, 
        1707, 1903, 1326, 1839, 1430, 1327, 1840, 1708, 1904, 1328, 1709, 
        1905, 1329, 1710, 1906, 1330, 1711, 1907, 1331, 1841, 1431, 1332, 
        1842, 1712, 1908, 1333, 1494, 1560, 1909, 1584, 1586, 1583, 1334, 
        1493, 1502, 1910, 1530, 1623}], 
       Line3DBox[{1463, 1461, 1874, 1729, 1256, 1600, 1875, 1751, 1259, 1438, 
        1876, 1723, 1261, 1724, 1877, 1440, 1262, 1730, 1878, 1465, 1264, 
        1955, 1573, 1879, 1742, 1266, 1441, 1880, 1725, 1267, 1468, 1588, 
        1881, 1590, 1589, 1269, 1593, 1959, 1750, 1592, 1565, 1270, 1744, 
        1882, 1579, 1272, 1924, 1442, 1883, 1726, 1273, 1443, 1460, 1627, 
        1612}], Line3DBox[{1488, 1509, 1449, 1483, 1450, 1925, 1299, 1692, 
        1888, 1300, 1693, 1889, 1301, 1828, 1422, 1302, 1829, 1423, 1303, 
        1830, 1694, 1890, 1304, 1695, 1891, 1305, 1696, 1892, 1306, 1831, 
        1424, 1307, 1832, 1425, 1308, 1935, 1489, 1490, 1936, 1309, 1552, 
        1486, 1553, 1487, 1945, 1528, 1608, 1643, 1606, 1614}], 
       Line3DBox[{1496, 1495, 1911, 1731, 1335, 1713, 1912, 1336, 1714, 1913, 
        1337, 1715, 1914, 1338, 1716, 1915, 1339, 1843, 1717, 1916, 1340, 
        1718, 1917, 1341, 1719, 1918, 1342, 1720, 1919, 1343, 1721, 1920, 
        1344, 1844, 1722, 1921, 1345, 1561, 1922, 1738, 1346, 1562, 1563, 
        1503, 1923, 1542, 1541, 1347, 1655}], 
       Line3DBox[{1540, 1526, 1481, 1482, 1687, 1932, 1289, 1688, 1885, 1290, 
        1821, 1416, 1291, 1822, 1417, 1292, 1823, 1418, 1293, 1824, 1689, 
        1886, 1294, 1690, 1887, 1295, 1825, 1419, 1296, 1826, 1420, 1297, 
        1827, 1421, 1298, 1934, 1484, 1691, 1933, 1485, 1551, 1448, 1564, 
        1733, 1944, 1527, 1628, 1613}], Line3DBox[{1625, 1609, 1652}]}}, {
      {GrayLevel[0.2], 
       Line3DBox[{599, 795, 1753, 600, 808, 1766, 626, 1849, 822, 640, 1854, 
        836, 654, 1860, 848, 667, 1866, 860, 680, 1875, 1156, 872, 1961, 692, 
        1147, 876, 1960, 699, 1150, 883, 1812, 712, 1885, 895, 725, 1888, 907,
         738, 1894, 919, 752, 1901, 932, 765, 1912, 946, 780}], 
       Line3DBox[{601, 796, 1754, 602, 809, 1767, 627, 823, 1777, 641, 1855, 
        837, 655, 1861, 849, 668, 1867, 861, 681, 1876, 966, 992, 1039, 1040, 
        1937, 1077, 1058, 994, 1001, 877, 1803, 700, 884, 1813, 713, 896, 
        1821, 726, 1889, 908, 739, 1895, 920, 753, 1902, 933, 766, 1913, 947, 
        781}], Line3DBox[{603, 797, 1755, 604, 810, 1768, 628, 824, 1778, 642,
         838, 1785, 656, 850, 1790, 669, 1868, 862, 682, 1877, 967, 993, 968, 
        1050, 1941, 996, 1051, 972, 1002, 973, 1804, 701, 885, 1814, 714, 897,
         1822, 727, 909, 1828, 740, 921, 1833, 754, 1903, 934, 767, 1914, 948,
         782}], Line3DBox[{605, 798, 1756, 606, 811, 1769, 629, 825, 1779, 
        643, 839, 1786, 657, 851, 1791, 670, 863, 1795, 683, 1878, 995, 1031, 
        1060, 1071, 1059, 1061, 1942, 1052, 1079, 1053, 1003, 974, 1805, 702, 
        886, 1815, 715, 898, 1823, 728, 910, 1829, 741, 922, 1834, 755, 935, 
        1839, 768, 1915, 949, 783}], 
       Line3DBox[{607, 799, 1757, 609, 812, 1770, 630, 826, 1780, 644, 840, 
        1787, 658, 852, 1792, 671, 864, 1796, 684, 1118, 1955, 1120, 1799, 
        693, 1122, 1956, 1124, 703, 887, 1816, 716, 899, 1824, 729, 911, 1830,
         742, 923, 1835, 756, 936, 1840, 769, 950, 1843, 784}], 
       Line3DBox[{611, 801, 1759, 612, 814, 1771, 632, 1851, 828, 646, 1857, 
        842, 660, 1863, 854, 673, 1870, 866, 686, 1880, 969, 1032, 1041, 1042,
         1078, 1947, 1062, 998, 1004, 879, 1807, 705, 889, 1817, 718, 1887, 
        901, 731, 1891, 913, 744, 1897, 925, 758, 1905, 938, 771, 1917, 952, 
        786}], Line3DBox[{613, 802, 1760, 614, 815, 1772, 633, 829, 1781, 647,
         1858, 843, 661, 1864, 855, 674, 1871, 1141, 867, 687, 1142, 1881, 
        997, 1105, 1107, 1108, 1929, 695, 1113, 975, 1111, 880, 1808, 706, 
        890, 1818, 719, 902, 1825, 732, 1892, 914, 745, 1898, 926, 759, 1906, 
        939, 772, 1918, 953, 787}], 
       Line3DBox[{615, 803, 1761, 616, 816, 1773, 634, 830, 1782, 648, 844, 
        1788, 662, 856, 1793, 675, 1872, 1143, 1144, 1145, 1959, 1146, 1103, 
        1106, 1104, 1801, 1138, 1139, 1109, 1112, 1110, 1809, 707, 891, 1819, 
        720, 903, 1826, 733, 915, 1831, 746, 927, 1836, 760, 1907, 940, 773, 
        1919, 954, 788}], 
       Line3DBox[{617, 804, 1762, 618, 817, 1774, 635, 831, 1783, 649, 845, 
        1789, 663, 857, 1794, 676, 868, 1797, 688, 1882, 1126, 1127, 1802, 
        696, 1131, 1132, 1810, 708, 892, 1820, 721, 904, 1827, 734, 916, 1832,
         747, 928, 1837, 761, 941, 1841, 774, 1920, 955, 789}], 
       Line3DBox[{619, 805, 1763, 620, 818, 1775, 636, 832, 1784, 650, 986, 
        1926, 988, 664, 1114, 1953, 1116, 677, 869, 1798, 689, 970, 1924, 
        1128, 1130, 1129, 1957, 1157, 1938, 1172, 1963, 1134, 1135, 1133, 
        1958, 1000, 709, 1006, 1931, 1008, 722, 1011, 1934, 1013, 735, 1016, 
        1935, 1018, 748, 929, 1838, 762, 942, 1842, 775, 956, 1844, 790}], 
       Line3DBox[{779, 945, 1026, 1911, 764, 931, 1900, 751, 918, 1893, 737, 
        906, 1925, 977, 724, 894, 1932, 1010, 711, 882, 1951, 1151, 1153, 
        1152, 698, 1952, 875, 1149, 1148, 1155, 1154, 691, 1928, 871, 991, 
        1874, 679, 859, 1865, 666, 847, 1859, 653, 835, 1853, 639, 821, 1848, 
        625, 807, 1845, 598, 1752, 794, 980, 1030}], 
       Line3DBox[{785, 951, 1916, 770, 937, 1904, 757, 924, 1896, 743, 912, 
        1890, 730, 900, 1886, 717, 888, 1884, 704, 1806, 878, 1125, 1123, 694,
         1800, 873, 1121, 1119, 1879, 685, 865, 1869, 672, 853, 1862, 659, 
        841, 1856, 645, 827, 1850, 631, 813, 1846, 610, 1758, 800, 608}], 
       Line3DBox[{791, 957, 1921, 776, 943, 1908, 763, 930, 1899, 749, 917, 
        1019, 1936, 1017, 736, 905, 1933, 1014, 1012, 723, 893, 1930, 1009, 
        1007, 710, 1811, 881, 1005, 1065, 1080, 1064, 1943, 697, 874, 1063, 
        1043, 999, 971, 1883, 690, 870, 1873, 678, 858, 1117, 1954, 1115, 665,
         846, 989, 1927, 987, 651, 833, 1852, 637, 819, 1847, 621, 1764, 806, 
        1179}], 
       Line3DBox[{792, 958, 1100, 1099, 1922, 777, 944, 1025, 1024, 1909, 
        1137, 1140, 1098, 1097, 1022, 1949, 1021, 1092, 750, 1094, 1093, 1020,
         1945, 1015, 1089, 1067, 1082, 1045, 1101, 1044, 1944, 1066, 976, 
        1054, 1081, 1159, 1964, 1173, 1158, 1167}], 
       Line3DBox[{793, 1088, 1087, 1028, 1027, 1923, 1083, 778, 1047, 1046, 
        1069, 1023, 1910, 1068, 1164, 1160, 1168}], 
       Line3DBox[{1165, 1161, 1163, 1034, 1939, 1033, 1086, 962, 1183}], 
       Line3DBox[{1166, 965, 1962, 1171, 1162, 1076, 1038, 1037, 1057, 1940, 
        964, 1049, 1075, 1036, 1096, 1035, 990, 1950, 963, 1095, 652, 834, 
        1946, 1074, 1073, 638, 1776, 820, 985, 984, 623, 1765, 
        1178}]}}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzsu2k0lfH7PZzSpGSK5klKRaESTXYyRDSaK6VEiWROESoRSWaRjCHzLPNt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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{0, 1}, {0, 1}, {0.2638590740390563, 0.8100767710293728}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.760722675319129*^9},ExpressionUUID->"a0ec79e8-b2e7-44e6-8867-\
df591977fdbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
          RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
             RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                  "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]]}], 
    "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
          RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
             RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                  "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]]}], 
    "\[LessEqual]", "1"}], "&&", 
   RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"N1", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"N1", "\[LessEqual]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760722684542989*^9, 
  3.760722712401173*^9}},ExpressionUUID->"d1e4a710-e86c-4a64-b7be-\
49e0f1b50833"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "<", "1"}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "<", "N1", "<", 
     FractionBox["1", "2"]}], "&&", 
    RowBox[{"0", "<", "\[Gamma]", "<", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "N1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["N1", "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
          SuperscriptBox["N1", "2"]}]]]}]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "<", "N1", "<", "1"}], "&&", 
    RowBox[{"0", "<", "\[Gamma]", "<", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "N1"}], ")"}], " ", "N1"}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "N1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["N1", "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "N1"}], ")"}], "2"], " ", 
          SuperscriptBox["N1", "2"]}]]]}]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "<", "1"}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", "N1", "\[LessEqual]", "1"}], "&&", 
    RowBox[{"\[Gamma]", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", 
     FractionBox["1", "2"]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0", "<", "\[Gamma]", "\[LessEqual]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]}], "||", 
      RowBox[{"\[Gamma]", "\[Equal]", "1"}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], "<", "\[Gamma]", "<", "1"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N1", "\[Equal]", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}]}], "||", 
      RowBox[{"N1", "\[Equal]", 
       FractionBox["1", "2"]}], "||", 
      RowBox[{"N1", "\[Equal]", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "\[Gamma]"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           SuperscriptBox["\[Gamma]", "2"]]]}]}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.7607227220238447`*^9},ExpressionUUID->"5c4d1b98-0880-4349-9090-\
7c6b6c679eb2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Again", ",", " ", 
   RowBox[{
   "the", " ", "other", " ", "solution", " ", "is", " ", "between", " ", "0", 
    " ", "and", " ", "1", " ", "when", " ", "the", " ", "GADC", " ", "is", 
    " ", "entanglement", " ", 
    RowBox[{"breaking", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.760722892404005*^9, 
  3.760722902075797*^9}},ExpressionUUID->"e84937f9-2e7b-4ea2-8598-\
d68e130f3102"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
         RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]", "-", 
            RowBox[{"N1", " ", "\[Gamma]"}]}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "N1"}]}], ")"}], " ", "\[Gamma]"}], "-", 
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "N1"}]}], ")"}], "2"], " ", 
                 "\[Gamma]"}]}], ")"}]}]}]]}], ")"}]}]}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}]}]]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"N1", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",ExpressionUUI\
D->"d670cf43-2080-40fc-a909-0537fe63e29c"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJysnXk01d8X9zUQkpShktIgUaRBiuJI6ZuSJA3SJKXBWBQNylCoJDRRNEpF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   "], {{{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[{
          TagBox[{Polygon3DBox[CompressedData["
1:eJw1mgf8V9P/xz/3c++5hzJDCS1EEfGzSSijECGrhYadJNHQQImsokKlFA17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             "]], Polygon3DBox[CompressedData["
1:eJwtm3fgV9Mfxu/nnnvuJxLKqn4qews/KUIqUkYhigYpI6tCVlaaioZVSBFK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             "]], Polygon3DBox[CompressedData["
1:eJwt13mgjdUax/Hd2fs4osGNUm6UoTS4SalQkQY3FVdkSilKkylTIkOJDCVk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             "]], 
            Polygon3DBox[{{1406, 892, 1169, 1788, 1280, 1281}, {1729, 925, 
             756, 755, 1151, 1607}, {1405, 891, 1012, 1767, 1277, 1278}, {
             1475, 1007, 672, 673, 1008, 1476}, {1604, 1144, 686, 687, 1145, 
             1605}, {1610, 1153, 755, 756, 1154, 1611}}]},
           Annotation[#, "Charting`Private`Tag$16261#1"]& ]}],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}}, {
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFkUsuRGEQhavv/6cNGGKiJz0xIOTepjGiB2aMrEBEaBM2YAtEtKRvxxo8
duCxg+5E7wDb8FXqJAaVU/859Ti3bvvk6uiyMLMVIhGTGbPjbFY1zcqG2YiY
JcaIyxQ+59A3yF/AV7Sa+KD3jPcXOC8cwr+DS8xao/4RrNDm4Bdz9I3Uu4ve
J98vgqu1t837DuwW/3O/8XIDd6uaC6KF/mlR5/Wb4KF43zdJ4WU1RV9fvdc5
fJ6DZTPmdsAu8eBzwEEjct+9QN0U/GXONrPv4bfAJ/E/KW715jdN8Z6qz+95
oO91X+7bvVXSejluWMvPQDvdt/v3Xafw67qV32xPuXMd+fd/19NM99nSLdzH
EG2niO/yO5fy8weonznS
           "]], Polygon3DBox[CompressedData["
1:eJwtkD9OgkEUxN8uXz4LLZVCKkUtIEQw4p/Ogk4rjkCMUskFuAImAgkm3sFw
A72CJHoD5Rr8JmMx2Xlv9s3OvoPBqP+UI2IfFOCljHhOERPQhu/S3Ia/ggf4
I1jAv8O17h9j0AI1+D29Gfon+qoSsaQ+yu5J65T2/kVbbUWsOdvJb+yhN6k/
mJ0mz19kc/UO4efMX3Fegy58VjrLPLmWp7zVk3aD5x3aDugU/tNZdmZl14y8
TrPvv4EefJj8H3lN/vNpFw3qOvoJ+IK/F86lfKq1H+1qCcaF/6RZ+f1V7Cmu
Hev9Kvpt8g6UT/v4CWdWdu1M/7/M3uUGwicvGQ==
           "]], 
          Polygon3DBox[{{998, 360, 575, 618, 1197}, {1586, 400, 545, 562, 
           1584}, {1683, 559, 563, 1120, 2002}, {1588, 404, 403, 548, 1687}}],
           Polygon3DBox[{{1585, 1120, 1199, 564, 400, 1586}}]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}}, {
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[
        GraphicsGroup3DBox[{
          Polygon3DBox[{{306, 541, 221}, {979, 195, 1194}, {1194, 195, 980}, {
           582, 291, 583}, {596, 475, 576}, {541, 307, 221}, {1091, 221, 
           1065}, {1074, 291, 1065}, {583, 291, 584}, {541, 306, 15}, {586, 
           370, 587}, {1570, 588, 1689}, {532, 529, 370}, {592, 339, 593}, {
           980, 195, 1185}, {1570, 370, 1636}, {307, 541, 195}, {594, 496, 
           595}, {1652, 531, 1636}, {979, 291, 1074}}], 
          Polygon3DBox[{{593, 339, 496, 594}, {591, 497, 339, 592}, {1074, 
           307, 195, 979}, {1636, 370, 529, 1652}, {581, 338, 291, 582}, {
           1185, 532, 370, 980}, {1065, 291, 338, 1091}, {1065, 221, 307, 
           1074}, {589, 531, 530, 590}, {1689, 587, 370, 1570}, {590, 530, 
           497, 591}, {595, 496, 475, 596}}], 
          Polygon3DBox[{{980, 370, 586, 585, 1194}, {1636, 531, 589, 588, 
           1570}, {1194, 585, 584, 291, 979}}]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}}, {}, {}}, {{
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl00lsTWEYh/Gv8zxEQiuig6mtiiCRiCGCbliJhLbU0KoOdFIlTYlUYmkt
WCAWYmueJbaGmGkJCU1KVUlqHut3WDz3+b/v+53zfffecwprWle0xIQQhrBL
iHKbjx4+Gx9CNl/nPL7NpdzLc7ify3iYl/ONhBAGuML1tzCiX6Uuk3/yHc6y
pkEexR0cr5ebGEINd6uXcp9ZIu9Tz5IP8kI+Hu3JqdEMZ9Q7eSzy45xXXcDn
uJDP8wS+wBP5Ik/iybgkT+HLXMRXuJivcglf4xPOvyo2hHKclCu4EqtxSr2G
Dzl7Fa/FOqzHabMNXI0abEQtNmG/9XVcjwY0YhFykY0W8xwegxHfqxOj5T5e
hnbzLPUH+Zh9uvgpMvW2mPXKefIO/o0/eIXNZr+4Fgnmd/k+4uX33Gj+kqej
GkNo03vHR+0TZ11P9D8iXR7kVvO3HKt+wj+QJjfrD8hvoudJ/Zjr9b5zivo1
90cPmnzEvR/JdebfuBzj8QJb9b5ysnVf+CbuYTY+4zkarPnEH9GBZjzENv0k
1z2IMg7bZ5gT9ZrMxskr5XlYjKmYhgLMxwIswQwcsH4uz0QRSlCKYuQj01cZ
9Mw84wzs1UvnPdyNNHk3p0bvGKdwFydzJyfxdu6ArUI7J0TvITt2aGG3D02x
/36ykKOZEfP/ff0Lp4BvKA==
        "]], 
       Line3DBox[{810, 191, 811, 192, 407, 1148, 432, 193, 331, 1046, 268, 
        361, 194, 540, 214, 1197, 618, 575, 558, 574, 580, 1691, 557, 549, 
        562, 545, 565, 564, 1199, 563, 559, 569, 568, 1687, 548, 1200, 567, 
        566, 546, 1198, 550, 547, 810}], 
       Line3DBox[{541, 195, 1185, 532, 529, 1652, 531, 530, 497, 339, 496, 
        475, 576, 596, 595, 594, 593, 592, 591, 590, 589, 588, 1689, 587, 586,
         585, 584, 583, 582, 581, 338, 1091, 221, 306, 15, 541}]}}, {
      {GrayLevel[0.2], 
       Line3DBox[{1205, 1470, 1790, 1367, 1204, 1791, 1368, 1206, 1792, 1369, 
        1207, 1793, 1370, 1208, 1794, 1371, 1209, 1795, 1796, 1372, 1210, 
        1797, 1373, 1211, 1798, 1374, 1212, 1799, 1375, 1213, 1800, 1376, 
        1214, 1801, 1802, 1377, 1215, 1471, 1803, 1378, 1511, 1530, 1531, 
        1523, 1979, 1569, 1379, 1590, 1688}], 
       Line3DBox[{1217, 1692, 1879, 1216, 1804, 1380, 1218, 1805, 1381, 1219, 
        1806, 1382, 1220, 1807, 1383, 1221, 1808, 1693, 1880, 1222, 1809, 
        1384, 1223, 1810, 1385, 1224, 1811, 1386, 1225, 1812, 1387, 1226, 
        1813, 1694, 1881, 1227, 1472, 1814, 1388, 1473, 1451, 1474, 1969, 
        1524, 1644}], 
       Line3DBox[{1229, 1695, 1882, 1228, 1696, 1883, 1230, 1815, 1389, 1231, 
        1816, 1390, 1232, 1817, 1391, 1233, 1818, 1697, 1884, 1234, 1698, 
        1885, 1235, 1819, 1392, 1236, 1820, 1393, 1237, 1821, 1394, 1238, 
        1822, 1699, 1886, 1239, 1553, 1566, 1700, 1976, 1554, 1565, 1672, 
        1651}], Line3DBox[{1241, 1701, 1887, 1240, 1702, 1888, 1242, 1703, 
        1889, 1243, 1823, 1395, 1244, 1824, 1396, 1245, 1825, 1704, 1890, 
        1246, 1705, 1891, 1247, 1706, 1892, 1248, 1826, 1397, 1249, 1827, 
        1398, 1250, 1960, 1475, 1476, 1961, 1251, 1452, 1567, 1453, 1982, 
        1587, 1252, 1665, 1633, 1640}], 
       Line3DBox[{1254, 1707, 1893, 1253, 1708, 1894, 1255, 1709, 1895, 1256, 
        1828, 1399, 1257, 1829, 1400, 1258, 1830, 1710, 1896, 1259, 1711, 
        1897, 1260, 1712, 1898, 1261, 1831, 1401, 1262, 1832, 1402, 1263, 
        1987, 1604, 1605, 1988, 1264, 1606, 1454, 1477, 1455, 1970, 1532, 
        1666, 1649}], 
       Line3DBox[{1266, 1713, 1899, 1265, 1714, 1900, 1267, 1715, 1901, 1268, 
        1716, 1902, 1269, 1833, 1403, 1270, 1834, 1717, 1903, 1271, 1718, 
        1904, 1272, 1719, 1905, 1273, 1720, 1906, 1274, 1835, 1404, 1275, 
        1836, 1721, 1907, 1276, 1456, 1478, 1653, 1997, 1638}], 
       Line3DBox[CompressedData["
1:eJwV0EkrRWEYwPH3Gq5hgTKtJUOGLMnsK1iwMGaPNZnHzD6HEhkWSrGVSFn4
CmbJrAy/s/j1f5/nvKd7ugV9g60DsRDCBH9JIczGQ/hJduaXEzZSQhiNZs/b
PG/n1G7MLsYO1zzbb9ln67g56Lsm6K79i56Z3xhyzmGOXJLsJsh0fuWNPe8k
ahfTxDh3Z5I4t+ZKd26ct3VKq+1qWOHWPKK13Dm/64F7eZpmniYr+m3iJHNp
96Gb7g1rEYfOi3qhxdrBAjPuFmodq9SzTkP0ne726Bqf3LtbqqOUsUw5nSwx
63mJfnHk3SZt5MG+Uqui/8q5Qr85dqdFH+2a9UlTNZ99zzLM86SYPzRN0+mO
vjv6Jrsrxpx76ecfJMBEiQ==
        "]], 
       Line3DBox[{1295, 1659, 1463, 1603, 1615, 1986, 1416, 1614, 1613, 1620, 
        1994, 1417, 1296, 1483, 1838, 1418, 1496, 1765, 1839, 1419, 1497, 
        1766, 1840, 1420, 1297, 1964, 1488, 1841, 1421, 1593, 1490, 1619, 
        1787, 1993, 1422, 1498, 1464, 1626, 1996, 1423, 1572, 1773, 1842, 
        1424, 1577, 1775, 1843, 1425, 1582, 1981, 1494, 1844, 1426, 1499, 
        1465, 1500, 1663, 1647}], 
       Line3DBox[{1298, 1602, 1722, 1985, 1617, 1616, 1845, 1427, 1299, 1846, 
        1428, 1300, 1847, 1429, 1301, 1848, 1430, 1302, 1849, 1723, 1919, 
        1303, 1618, 1850, 1431, 1625, 1624, 1851, 1432, 1304, 1852, 1433, 
        1305, 1853, 1434, 1306, 1854, 1724, 1920, 1307, 1466, 1501, 1664, 
        1999, 1648}], 
       Line3DBox[{1330, 1735, 1929, 1329, 1736, 1930, 1331, 1737, 1931, 1332, 
        1867, 1445, 1333, 1868, 1446, 1334, 1869, 1738, 1932, 1335, 1739, 
        1933, 1336, 1740, 1934, 1337, 1870, 1447, 1338, 1871, 1448, 1339, 
        1872, 1741, 1935, 1340, 1561, 1564, 1562, 1978, 1341, 1568, 1656, 
        1643}], Line3DBox[{1343, 1742, 1936, 1342, 1743, 1937, 1344, 1744, 
        1938, 1345, 1745, 1939, 1346, 1873, 1449, 1347, 1874, 1746, 1940, 
        1348, 1747, 1941, 1349, 1748, 1942, 1350, 1749, 1943, 1351, 1875, 
        1450, 1352, 1876, 1750, 1944, 1353, 1751, 1945, 1354, 1508, 1522, 
        1946, 1550, 1650}], 
       Line3DBox[{1482, 1480, 1908, 1767, 1277, 1621, 1909, 1788, 1280, 1457, 
        1910, 1761, 1282, 1762, 1911, 1459, 1283, 1768, 1912, 1484, 1285, 
        1963, 1487, 1913, 1769, 1287, 1460, 1914, 1763, 1288, 1489, 1915, 
        1771, 1290, 1772, 1916, 1492, 1291, 1774, 1917, 1493, 1292, 1958, 
        1461, 1918, 1764, 1293, 1462, 1479, 1654, 1639}], 
       Line3DBox[{1507, 1529, 1468, 1504, 1469, 1959, 1318, 1730, 1924, 1319, 
        1731, 1925, 1320, 1862, 1441, 1321, 1863, 1442, 1322, 1864, 1732, 
        1926, 1323, 1733, 1927, 1324, 1734, 1928, 1325, 1865, 1443, 1326, 
        1866, 1444, 1327, 1991, 1610, 1611, 1992, 1328, 1612, 1505, 1521, 
        1506, 1975, 1549, 1635, 1671, 1634, 1642}], 
       Line3DBox[{1510, 1509, 1947, 1776, 1355, 1752, 1948, 1356, 1753, 1949, 
        1357, 1754, 1950, 1358, 1755, 1951, 1359, 1877, 1756, 1952, 1360, 
        1757, 1953, 1361, 1758, 1954, 1362, 1759, 1955, 1363, 1760, 1956, 
        1364, 1878, 1682, 2001, 1365, 1684, 1957, 1789, 1366, 1690}], 
       Line3DBox[{1560, 1547, 1502, 1503, 1725, 1966, 1308, 1726, 1921, 1309, 
        1855, 1435, 1310, 1856, 1436, 1311, 1857, 1437, 1312, 1858, 1727, 
        1922, 1313, 1728, 1923, 1314, 1859, 1438, 1315, 1860, 1439, 1316, 
        1861, 1440, 1317, 1990, 1607, 1729, 1989, 1608, 1609, 1467, 1520, 
        1778, 1974, 1548, 1655, 1641}], 
       Line3DBox[{1646, 1637, 1685, 1686}]}}, {
      {GrayLevel[0.2], 
       Line3DBox[{620, 813, 1791, 621, 827, 1804, 648, 1883, 841, 662, 1888, 
        855, 676, 1894, 867, 689, 1900, 879, 702, 1909, 1169, 892, 1995, 715, 
        1157, 896, 1994, 719, 1160, 902, 1845, 732, 1921, 915, 745, 1924, 927,
         758, 1930, 939, 772, 1937, 953, 786, 1948, 967, 800}], 
       Line3DBox[{622, 814, 1792, 623, 828, 1805, 649, 842, 1815, 663, 1889, 
        856, 677, 1895, 868, 690, 1901, 880, 703, 1910, 985, 1013, 1058, 1059,
         1967, 1096, 1077, 1015, 1034, 897, 1838, 720, 903, 1846, 733, 916, 
        1855, 746, 1925, 928, 759, 1931, 940, 773, 1938, 954, 787, 1949, 968, 
        801}], Line3DBox[{624, 815, 1793, 625, 829, 1806, 650, 843, 1816, 664,
         857, 1823, 678, 869, 1828, 691, 1902, 881, 704, 1911, 986, 1014, 987,
         1068, 1971, 1017, 1069, 991, 1035, 992, 1839, 721, 904, 1847, 734, 
        917, 1856, 747, 929, 1862, 760, 941, 1867, 774, 1939, 955, 788, 1950, 
        969, 802}], 
       Line3DBox[{626, 816, 1794, 627, 830, 1807, 651, 844, 1817, 665, 858, 
        1824, 679, 870, 1829, 692, 882, 1833, 705, 1912, 1016, 1049, 1079, 
        1089, 1078, 1080, 1972, 1070, 1098, 1071, 1036, 993, 1840, 722, 905, 
        1848, 735, 918, 1857, 748, 930, 1863, 761, 942, 1868, 775, 956, 1873, 
        789, 1951, 970, 803}], 
       Line3DBox[{628, 817, 1795, 630, 831, 1808, 652, 845, 1818, 666, 859, 
        1825, 680, 871, 1830, 693, 883, 1834, 706, 1018, 1963, 1020, 1837, 
        1050, 1021, 1964, 1023, 723, 906, 1849, 736, 919, 1858, 749, 931, 
        1864, 762, 943, 1869, 776, 957, 1874, 790, 971, 1877, 804}], 
       Line3DBox[{632, 819, 1797, 633, 833, 1809, 654, 1885, 847, 668, 1891, 
        861, 682, 1897, 873, 695, 1904, 885, 708, 1914, 988, 1051, 1060, 1130,
         1061, 1097, 1977, 1081, 1131, 1025, 1037, 1167, 1168, 1993, 725, 
        1172, 1164, 1171, 908, 1850, 738, 1923, 921, 751, 1927, 933, 764, 
        1933, 945, 778, 1941, 959, 792, 1953, 973, 806}], 
       Line3DBox[{634, 820, 1798, 635, 834, 1810, 655, 848, 1819, 669, 1892, 
        862, 683, 1898, 874, 696, 1905, 886, 709, 1915, 1024, 1109, 1111, 
        1112, 1965, 1181, 1980, 1190, 2000, 1115, 994, 1113, 899, 1996, 726, 
        1170, 909, 1851, 739, 922, 1859, 752, 1928, 934, 765, 1934, 946, 779, 
        1942, 960, 793, 1954, 974, 807}], 
       Line3DBox[{636, 821, 1799, 637, 835, 1811, 656, 849, 1820, 670, 863, 
        1826, 684, 875, 1831, 697, 1906, 887, 710, 1916, 1026, 1110, 1027, 
        1132, 1191, 1173, 1998, 1188, 1133, 1028, 1114, 1029, 1842, 727, 910, 
        1852, 740, 923, 1860, 753, 935, 1865, 766, 947, 1870, 780, 1943, 961, 
        794, 1955, 975, 808}], 
       Line3DBox[{638, 822, 1800, 639, 836, 1812, 657, 850, 1821, 671, 864, 
        1827, 685, 876, 1832, 698, 888, 1835, 711, 1917, 1030, 1116, 1135, 
        1134, 1983, 1138, 1136, 1137, 1117, 1031, 1843, 728, 911, 1853, 741, 
        924, 1861, 754, 936, 1866, 767, 948, 1871, 781, 962, 1875, 795, 1956, 
        976, 809}], 
       Line3DBox[{640, 823, 1801, 642, 837, 1813, 658, 851, 1822, 672, 1007, 
        1960, 1009, 686, 1144, 1987, 1146, 699, 889, 1836, 712, 989, 1958, 
        1118, 1140, 1139, 1984, 1143, 1141, 1142, 1119, 1981, 1033, 729, 912, 
        1854, 742, 1149, 1990, 1151, 755, 1153, 1991, 1155, 768, 949, 1872, 
        782, 963, 1876, 796, 1193, 1878, 1192}], 
       Line3DBox[{644, 1001, 1048, 825, 1803, 645, 1005, 1006, 839, 1814, 660,
         1092, 1093, 1976, 853, 674, 1123, 982, 1982, 1011, 1054, 1125, 1055, 
        1094, 1067, 983, 1970, 1076, 1056, 1057, 1095, 1178, 1187, 1997, 984, 
        1183}], Line3DBox[{799, 966, 1043, 1947, 785, 952, 1936, 771, 938, 
        1929, 757, 926, 1959, 996, 744, 914, 1966, 1039, 731, 901, 1985, 1161,
         1163, 1162, 718, 1986, 895, 1159, 1158, 1166, 1165, 714, 1962, 891, 
        1012, 1908, 701, 878, 1899, 688, 866, 1893, 675, 854, 1887, 661, 840, 
        1882, 647, 826, 1879, 619, 1790, 812, 1000, 1047}], 
       Line3DBox[{805, 972, 1952, 791, 958, 1940, 777, 944, 1932, 763, 932, 
        1926, 750, 920, 1922, 737, 907, 1919, 724, 1841, 898, 1129, 1022, 716,
         1968, 893, 1128, 1019, 1913, 707, 884, 1903, 694, 872, 1896, 681, 
        860, 1890, 667, 846, 1884, 653, 832, 1880, 631, 1796, 818, 629}], 
       Line3DBox[{1003, 1090, 1002, 1004, 1104, 1979, 1105, 646, 1066, 981, 
        1075, 1052, 1969, 1053, 1179, 1177, 1182}], 
       Line3DBox[{1184, 1174, 1189, 1999, 1175, 1100, 1072, 995, 1085, 1974, 
        1063, 1064, 1101, 1086, 1040, 1975, 1041, 1121, 1122, 770, 1102, 1978,
         1103, 951, 784, 1945, 965, 798, 1957, 1196, 1202}], 
       Line3DBox[{1186, 1176, 1180, 1087, 1946, 1042, 1108, 1106, 1107, 1195, 
        1203}], Line3DBox[{1201, 2001, 797, 964, 1944, 783, 950, 1935, 769, 
        937, 1156, 1992, 1154, 756, 925, 1989, 1152, 1150, 743, 913, 1920, 
        730, 1844, 900, 1038, 1084, 1099, 1083, 1973, 717, 894, 1082, 1062, 
        1032, 990, 1918, 713, 890, 1907, 700, 877, 1147, 1988, 1145, 687, 865,
         1010, 1961, 1008, 673, 852, 1886, 659, 838, 1881, 643, 1802, 824, 
        641}]}}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzs+2k0luH7P4yqiJRkLKSiZIyEUDgypESKZIqIkBAKhZAhY8kQMs8KmTKP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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{0, 1}, {0, 1}, {0.18606007306129715`, 0.7381672486088497}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.760722843909142*^9},ExpressionUUID->"06fdc01d-1b62-46b6-bd59-\
e2becf9a3df2"]
}, Open  ]]
},
WindowSize->{1247, 855},
WindowMargins->{{28, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 726, 18, 54, "Input", "ExpressionUUID" -> \
"c1fb5931-1b9f-4115-9576-ca3c6486e1c6"],
Cell[CellGroupData[{
Cell[1309, 42, 4127, 110, 140, "Input", "ExpressionUUID" -> \
"63b3ef12-33ae-4b07-9604-cf6b6f1ebdb7"],
Cell[5439, 154, 1097, 32, 37, "Output", "ExpressionUUID" -> \
"831adeae-3395-4948-af35-5934cd8bb74a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6573, 191, 1134, 33, 32, "Input", "ExpressionUUID" -> \
"b6f8c00f-7241-435a-98d0-8645dcb70b8d"],
Cell[7710, 226, 1130, 34, 32, "Output", "ExpressionUUID" -> \
"748b4912-b1b5-4a84-a754-9b690822f982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8877, 265, 311, 7, 32, "Input", "ExpressionUUID" -> \
"224b13a7-e91b-4f39-ac6a-0d7e370e4e5d"],
Cell[9191, 274, 828, 24, 37, "Output", "ExpressionUUID" -> \
"b2b5b7de-e5c8-44a7-a515-e1a00a34cd40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10056, 303, 828, 27, 32, "Input", "ExpressionUUID" -> \
"1f3f71c1-3125-42da-a4a6-b067356bd4a5"],
Cell[10887, 332, 360, 11, 32, "Output", "ExpressionUUID" -> \
"1655ed09-6ff7-4d15-8cf5-aa359530e0fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11284, 348, 525, 15, 32, "Input", "ExpressionUUID" -> \
"ec6d9ce6-d16e-4aa9-9eca-9728af60eff7"],
Cell[11812, 365, 228, 4, 32, "Output", "ExpressionUUID" -> \
"263e1b54-017f-42f9-ae92-3a5e0804cd04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12077, 374, 1852, 50, 71, "Input", "ExpressionUUID" -> \
"8df545b3-90eb-43d8-895c-7b1e4aaa97f8"],
Cell[13932, 426, 3877, 114, 163, "Output", "ExpressionUUID" -> \
"91304acc-58ac-4a39-95c8-f28d29867b72"]
}, Open  ]],
Cell[17824, 543, 327, 7, 32, "Input", "ExpressionUUID" -> \
"a3fc8708-5dde-434b-b0d9-1967c0248d3f"],
Cell[CellGroupData[{
Cell[18176, 554, 3624, 109, 174, "Input", "ExpressionUUID" -> \
"195946a6-5f00-4ada-81d7-bb8f1d6e7336"],
Cell[21803, 665, 3788, 122, 208, "Output", "ExpressionUUID" -> \
"800c723a-8cb6-4c5c-b7b5-58aefdb47717"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25628, 792, 1127, 35, 69, "Input", "ExpressionUUID" -> \
"8852e9af-d7d5-4bd6-b014-6584ef346526"],
Cell[26758, 829, 246, 5, 32, "Output", "ExpressionUUID" -> \
"ea583e29-10c1-488c-abd8-eb76a5788a4a"]
}, Open  ]],
Cell[27019, 837, 444, 10, 32, "Input", "ExpressionUUID" -> \
"c3df978a-bbe5-48e5-8a59-7f47cb4bec66"],
Cell[CellGroupData[{
Cell[27488, 851, 1803, 57, 87, "Input", "ExpressionUUID" -> \
"3df2664e-c9a6-4488-ac35-201cc3e11731"],
Cell[29294, 910, 124612, 2040, 303, "Output", "ExpressionUUID" -> \
"a0ec79e8-b2e7-44e6-8867-df591977fdbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153943, 2955, 3828, 115, 174, "Input", "ExpressionUUID" -> \
"d1e4a710-e86c-4a64-b7be-49e0f1b50833"],
Cell[157774, 3072, 3790, 122, 208, "Output", "ExpressionUUID" -> \
"5c4d1b98-0880-4349-9090-7c6b6c679eb2"]
}, Open  ]],
Cell[161579, 3197, 446, 10, 32, "Input", "ExpressionUUID" -> \
"e84937f9-2e7b-4ea2-8598-d68e130f3102"],
Cell[CellGroupData[{
Cell[162050, 3211, 1884, 58, 87, "Input", "ExpressionUUID" -> \
"d670cf43-2080-40fc-a909-0537fe63e29c"],
Cell[163937, 3271, 126518, 2073, 305, "Output", "ExpressionUUID" -> \
"06fdc01d-1b62-46b6-bd59-e2becf9a3df2"]
}, Open  ]]
}
]
*)



==> anc/Mathematica/approx-TP-sim-analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15279,        483]
NotebookOptionsPosition[     12544,        408]
NotebookOutlinePosition[     12897,        424]
CellTagsIndexPosition[     12854,        421]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ChoiState", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"\[Gamma]", "/", "2"}]}], ",", "0", ",", "0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"\[Gamma]", "/", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"\[Gamma]", "/", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], ",", "0", ",", "0", ",", 
        RowBox[{"1", "-", 
         RowBox[{"\[Gamma]", "/", "2"}]}]}], "}"}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7607490620132093`*^9, 
  3.76074906664464*^9}},ExpressionUUID->"5a867374-1a45-4b7d-af96-\
e5e0e627e245"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["\[Gamma]", "2"]}], ")"}]}], ",", "0", ",", "0", ",", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Gamma]", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[Gamma]", "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]], "2"], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["\[Gamma]", "2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7607490680794487`*^9, 
  3.760756912674341*^9},ExpressionUUID->"85abbcbc-93f0-4a29-84e1-\
52bb07ede2ed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bell1", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760751747973407*^9, 3.760751762735166*^9}, {
  3.760752142703562*^9, 
  3.760752143404923*^9}},ExpressionUUID->"ecf25593-074d-4940-aeda-\
21c80a9aac04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Bell1", ".", "ChoiState", ".", "Bell1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760751728313511*^9, 3.760751735786707*^9}, {
  3.760751769606821*^9, 3.7607517782945957`*^9}, {3.760752146445457*^9, 
  3.760752146844924*^9}},ExpressionUUID->"730ff704-9355-4647-8c65-\
c58388a6d3ea"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], "-", "\[Gamma]"}], ")"}]}]], "Output",\

 CellChangeTimes->{{3.760751774286025*^9, 3.76075177865882*^9}, 
   3.760752147899425*^9, 
   3.760756915510727*^9},ExpressionUUID->"5a1ba074-33a1-412a-9e42-\
fb9aded4c16d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bell2", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760751805988365*^9, 3.7607518167425013`*^9}, 
   3.7607521501094313`*^9},ExpressionUUID->"a7ed4e3c-9465-4150-bc6b-\
95c3635ae57f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Bell2", ".", "ChoiState", ".", "Bell2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760751827926402*^9, 3.760751829311303*^9}, {
  3.760752153573309*^9, 
  3.760752154356758*^9}},ExpressionUUID->"b7ad4a0e-8a66-4e50-96ea-\
995f67129339"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], "-", "\[Gamma]"}], ")"}]}]], "Output",\

 CellChangeTimes->{3.760751830065748*^9, 3.760752155003495*^9, 
  3.76075691754287*^9},ExpressionUUID->"9e7231fc-b91a-44e2-bace-63c20cf2f60d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bell3", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7607519451342363`*^9, 3.760751957547093*^9}, 
   3.7607521581172647`*^9},ExpressionUUID->"f27f7f67-c99c-4db2-b6fb-\
68dd2854362c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Bell3", ".", "ChoiState", ".", "Bell3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7607519682267427`*^9, 3.7607519698818274`*^9}, {
  3.760752161253224*^9, 
  3.7607521617725763`*^9}},ExpressionUUID->"eb5934a4-8da5-485b-9604-\
f6634f34e26b"],

Cell[BoxData[
 FractionBox["\[Gamma]", "4"]], "Output",
 CellChangeTimes->{3.7607519704354687`*^9, 3.760752162339024*^9, 
  3.760756919317643*^9},ExpressionUUID->"8b63a49b-c3e1-429d-8a2b-\
9806262a94be"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bell4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760752000769577*^9, 3.760752005025432*^9}, 
   3.7607521647329807`*^9},ExpressionUUID->"15b768d4-c429-41cb-8173-\
686c42d8f9b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Bell4", ".", "ChoiState", ".", "Bell4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760752015802802*^9, 3.760752016985251*^9}, {
  3.760752166516965*^9, 
  3.7607521670924253`*^9}},ExpressionUUID->"2697ea85-ded5-47f8-a163-\
1624e9e417be"],

Cell[BoxData[
 FractionBox["\[Gamma]", "4"]], "Output",
 CellChangeTimes->{3.76075201748773*^9, 3.7607521679100103`*^9, 
  3.7607569210608463`*^9},ExpressionUUID->"14cf055a-54e3-4825-95e5-\
769b344bcc36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sepState", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "Bell1", ",", "Bell1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "r1"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r2", "*", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "Bell2", ",", "Bell2"}], "]"}]}], "+", 
       RowBox[{"r3", "*", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "Bell3", ",", "Bell3"}], "]"}]}], "+", 
       RowBox[{"r4", "*", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "Bell4", ",", "Bell4"}], "]"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.760752027927826*^9, 3.7607520619981813`*^9}, {
  3.760752108740197*^9, 3.760752109827177*^9}, {3.7607522180527687`*^9, 
  3.760752277249557*^9}, {3.760752342925502*^9, 
  3.760752344251278*^9}},ExpressionUUID->"03cdb002-44f3-44dd-a8dc-\
aaf1a5f466f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "+", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}]], ",", "0", ",", "0", ",", 
     FractionBox["\[Gamma]", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
       RowBox[{"2", " ", "\[Gamma]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Gamma]", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
       RowBox[{"2", " ", "\[Gamma]"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[Gamma]", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
       RowBox[{"2", " ", "\[Gamma]"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Gamma]", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
       RowBox[{"2", " ", "\[Gamma]"}]}]], ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"3", "+", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.760752062340209*^9, 3.760752110286325*^9, 
  3.760752219736362*^9, 3.76075227833679*^9, 3.760752345152782*^9, 
  3.760756922608182*^9},ExpressionUUID->"ef090b30-8548-47f1-8645-\
d070386c69e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "-", 
   FractionBox["\[Gamma]", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Gamma]"}]]}], "+", 
     RowBox[{"2", " ", "\[Gamma]"}]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.760752376636136*^9, 
  3.760752385980329*^9}},ExpressionUUID->"ec2de315-5927-445a-80c9-\
e260d122ac54"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"3", "+", 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]]}]]], "Output",
 CellChangeTimes->{3.7607523864885178`*^9, 
  3.7607569266273737`*^9},ExpressionUUID->"544ac57c-d5d8-4f91-b836-\
712c9de296d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   RowBox[{"Tr", "[", 
    RowBox[{"ChoiState", ".", 
     RowBox[{"MatrixLog", "[", "sepState", "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7607527330937967`*^9, 3.7607527730455103`*^9}, 
   3.760752820422606*^9},ExpressionUUID->"071e44b6-4ea4-43b6-b3f9-\
009b1ba8a8b8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Log", "[", "16", "]"}], "-", 
    RowBox[{"2", " ", "\[Gamma]", " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Gamma]", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Gamma]"}]]}], "+", "\[Gamma]"}], 
        RowBox[{"8", "+", "\[Gamma]"}]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.760752776722192*^9, 3.7607528221240063`*^9, 
  3.760756929570492*^9},ExpressionUUID->"bb1b4b29-1ddc-43c9-a19c-\
7050f708cd3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{"ChoiState", ".", 
     RowBox[{"MatrixLog", "[", "ChoiState", "]"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r1", "*", 
      RowBox[{"Log", "[", "r1", "]"}]}], "+", 
     RowBox[{"r2", "*", 
      RowBox[{"Log", "[", "r2", "]"}]}], "+", 
     RowBox[{"r3", "*", 
      RowBox[{"Log", "[", "r3", "]"}]}], "+", 
     RowBox[{"r4", "*", 
      RowBox[{"Log", "[", "r4", "]"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760755157065811*^9, 3.760755160680683*^9}, {
   3.760756737493972*^9, 3.760756773904291*^9}, 
   3.760756957616404*^9},ExpressionUUID->"b4c5c633-77c6-4a43-8cfc-\
c11ef8ac01cb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.760755161286009*^9, 3.760756774804071*^9, {3.7607569383136263`*^9, 
   3.760756959268488*^9}},ExpressionUUID->"73b2a172-f5ba-4850-8497-\
667dd7171f0e"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 995, 28, 96, "Input", "ExpressionUUID" -> \
"5a867374-1a45-4b7d-af96-e5e0e627e245"],
Cell[1578, 52, 987, 31, 52, "Output", "ExpressionUUID" -> \
"85abbcbc-93f0-4a29-84e1-52bb07ede2ed"]
}, Open  ]],
Cell[2580, 86, 400, 11, 32, "Input", "ExpressionUUID" -> \
"ecf25593-074d-4940-aeda-21c80a9aac04"],
Cell[CellGroupData[{
Cell[3005, 101, 362, 7, 32, "Input", "ExpressionUUID" -> \
"730ff704-9355-4647-8c65-c58388a6d3ea"],
Cell[3370, 110, 385, 12, 48, "Output", "ExpressionUUID" -> \
"5a1ba074-33a1-412a-9e42-fb9aded4c16d"]
}, Open  ]],
Cell[3770, 125, 400, 11, 32, "Input", "ExpressionUUID" -> \
"a7ed4e3c-9465-4150-bc6b-95c3635ae57f"],
Cell[CellGroupData[{
Cell[4195, 140, 314, 7, 32, "Input", "ExpressionUUID" -> \
"b7ad4a0e-8a66-4e50-96ea-995f67129339"],
Cell[4512, 149, 354, 10, 48, "Output", "ExpressionUUID" -> \
"9e7231fc-b91a-44e2-bace-63c20cf2f60d"]
}, Open  ]],
Cell[4881, 162, 378, 10, 32, "Input", "ExpressionUUID" -> \
"f27f7f67-c99c-4db2-b6fb-68dd2854362c"],
Cell[CellGroupData[{
Cell[5284, 176, 320, 7, 32, "Input", "ExpressionUUID" -> \
"eb5934a4-8da5-485b-9604-f6634f34e26b"],
Cell[5607, 185, 203, 4, 45, "Output", "ExpressionUUID" -> \
"8b63a49b-c3e1-429d-8a2b-9806262a94be"]
}, Open  ]],
Cell[5825, 192, 398, 11, 32, "Input", "ExpressionUUID" -> \
"15b768d4-c429-41cb-8173-686c42d8f9b3"],
Cell[CellGroupData[{
Cell[6248, 207, 316, 7, 32, "Input", "ExpressionUUID" -> \
"2697ea85-ded5-47f8-a163-1624e9e417be"],
Cell[6567, 216, 204, 4, 45, "Output", "ExpressionUUID" -> \
"14cf055a-54e3-4825-95e5-769b344bcc36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6808, 225, 1118, 30, 117, "Input", "ExpressionUUID" -> \
"03cdb002-44f3-44dd-a8dc-aaf1a5f466f6"],
Cell[7929, 257, 1535, 46, 97, "Output", "ExpressionUUID" -> \
"ef090b30-8548-47f1-8645-d070386c69e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9501, 308, 412, 12, 52, "Input", "ExpressionUUID" -> \
"ec2de315-5927-445a-80c9-e260d122ac54"],
Cell[9916, 322, 244, 7, 53, "Output", "ExpressionUUID" -> \
"544ac57c-d5d8-4f91-b836-712c9de296d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10197, 334, 345, 8, 32, "Input", "ExpressionUUID" -> \
"071e44b6-4ea4-43b6-b3f9-009b1ba8a8b8"],
Cell[10545, 344, 1025, 31, 57, "Output", "ExpressionUUID" -> \
"bb1b4b29-1ddc-43c9-a19c-7050f708cd3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11607, 380, 714, 19, 54, "Input", "ExpressionUUID" -> \
"b4c5c633-77c6-4a43-8cfc-c11ef8ac01cb"],
Cell[12324, 401, 204, 4, 32, "Output", "ExpressionUUID" -> \
"73b2a172-f5ba-4850-8497-667dd7171f0e"]
}, Open  ]]
}
]
*)



==> anc/Mathematica/c_beta_primal_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9286,        307]
NotebookOptionsPosition[      7697,        260]
NotebookOutlinePosition[      8053,        276]
CellTagsIndexPosition[      8010,        273]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Analytic", " ", "checks", " ", "for", " ", "C_beta", " ", "of", " ", 
    "the", " ", "generalized", " ", "amplitude", " ", "damping", " ", 
    "channel"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "<", "1"}], ",", 
      RowBox[{"\[Gamma]", ">", "0"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7603896838127947`*^9, 3.76038974177907*^9}, {
  3.760391679741107*^9, 3.760391699660007*^9}, {3.7604297472802753`*^9, 
  3.760429762908845*^9}},ExpressionUUID->"c265b6a3-e27d-44fc-89cf-\
4c58de60ca3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "\[Gamma]"}], "]"}], "+", "1", "-", "\[Gamma]"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "\[Gamma]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.760391678124351*^9, 3.760391743994926*^9}, {
  3.760392301875698*^9, 3.760392310331204*^9}, {3.760473824548386*^9, 
  3.76047382556151*^9}},ExpressionUUID->"e0645d36-1ae5-46ec-8863-\
f1119cd3269e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Tr", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], "+", "a"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], "+", "a"}], ",", 
       RowBox[{"1", "+", "\[Gamma]", "+", "a"}]}], "}"}]}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7604717731497307`*^9, 3.7604718187341337`*^9}, 
   3.7604737602547417`*^9},ExpressionUUID->"470e8500-7096-4474-afaf-\
3adf5a121d89"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SqrtBox[
   RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]"}]], "Output",
 CellChangeTimes->{{3.7604718020603123`*^9, 3.760471819559286*^9}, 
   3.760473818112001*^9},ExpressionUUID->"36c37476-b2f4-415a-a8cb-\
6723aad4b088"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], "+", "a"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "\[Gamma]"}], "]"}], "+", "a"}], ",", 
       RowBox[{"1", "+", "\[Gamma]", "+", "a"}]}], "}"}]}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7604718337316236`*^9, 
  3.760471834036908*^9}},ExpressionUUID->"fa20d449-d4d6-4618-bbff-\
93d9ff6add9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.7604718349947977`*^9, 
  3.760473818192572*^9},ExpressionUUID->"f38e9181-e45c-49f5-8109-\
d0cb4ddbbc9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Tr", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "+", "2"}], ",", "a"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"a", "-", 
        RowBox[{"2", "\[Gamma]"}], "+", "2"}]}], "}"}]}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.760472029442649*^9, 
  3.7604720333600073`*^9}},ExpressionUUID->"7315d8c2-32c9-4c91-b74b-\
33e8cc0a3f73"],

Cell[BoxData[
 RowBox[{"3", "+", 
  SqrtBox[
   RowBox[{"1", "-", "\[Gamma]"}]], "-", "\[Gamma]"}]], "Output",
 CellChangeTimes->{3.76047203392511*^9, 
  3.760473818253965*^9},ExpressionUUID->"111c7de9-b7a2-44ba-9e76-\
06d1efcc70d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "+", "2"}], ",", "a"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"a", "-", 
        RowBox[{"2", "\[Gamma]"}], "+", "2"}]}], "}"}]}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.760472044523665*^9, 3.760472065408346*^9}, {
  3.760472120940857*^9, 3.760472122275487*^9}, {3.760473787309739*^9, 
  3.760473788029276*^9}},ExpressionUUID->"f52860f2-3e0c-4b78-b6c2-\
7a62d51733ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], "-", 
  RowBox[{"\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]"}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.760472045521517*^9, 3.7604720658758287`*^9}, 
   3.760472123004722*^9, {3.760473788445011*^9, 
   3.7604738183219547`*^9}},ExpressionUUID->"27284446-9482-4c72-8969-\
21b2ce540afb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "confirm", " ", "that", " ", "this", " ", "is", " ", "equal", " ", "to", 
      " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", "\[Gamma]"}], ")"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Gamma]"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"which", " ", "is", " ", "clearly"}], " ", ">", " ", 
     RowBox[{"0", " ", "for", " ", "0"}], "<", "\[Gamma]", "<", "1"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}]}], "-", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]], "+", "\[Gamma]"}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Gamma]"}], ")"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.7604740611755533`*^9, 3.76047410763655*^9}, {
  3.76047415191639*^9, 
  3.760474166682431*^9}},ExpressionUUID->"b6c0fad6-218a-444f-81c4-\
0cbdf4786a1a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.760474108345025*^9},ExpressionUUID->"97a82b84-c218-44e2-aa03-\
cb403a787d5b"]
}, Open  ]]
},
WindowSize->{924, 469},
WindowMargins->{{229, Automatic}, {58, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 658, 16, 54, "Input", "ExpressionUUID" -> \
"c265b6a3-e27d-44fc-89cf-4c58de60ca3b"],
Cell[1219, 38, 802, 23, 54, "Input", "ExpressionUUID" -> \
"e0645d36-1ae5-46ec-8863-f1119cd3269e"],
Cell[CellGroupData[{
Cell[2046, 65, 656, 19, 32, "Input", "ExpressionUUID" -> \
"470e8500-7096-4474-afaf-3adf5a121d89"],
Cell[2705, 86, 261, 6, 34, "Output", "ExpressionUUID" -> \
"36c37476-b2f4-415a-a8cb-6723aad4b088"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3003, 97, 630, 19, 32, "Input", "ExpressionUUID" -> \
"fa20d449-d4d6-4618-bbff-93d9ff6add9d"],
Cell[3636, 118, 402, 13, 37, "Output", "ExpressionUUID" -> \
"f38e9181-e45c-49f5-8109-d0cb4ddbbc9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4075, 136, 477, 15, 32, "Input", "ExpressionUUID" -> \
"7315d8c2-32c9-4c91-b74b-33e8cc0a3f73"],
Cell[4555, 153, 233, 6, 34, "Output", "ExpressionUUID" -> \
"111c7de9-b7a2-44ba-9e76-06d1efcc70d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4825, 164, 571, 16, 32, "Input", "ExpressionUUID" -> \
"f52860f2-3e0c-4b78-b6c2-7a62d51733ab"],
Cell[5399, 182, 521, 16, 37, "Output", "ExpressionUUID" -> \
"27284446-9482-4c72-8969-21b2ce540afb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5957, 203, 1591, 49, 60, "Input", "ExpressionUUID" -> \
"b6c0fad6-218a-444f-81c4-0cbdf4786a1a"],
Cell[7551, 254, 130, 3, 32, "Output", "ExpressionUUID" -> \
"97a82b84-c218-44e2-aa03-cb403a787d5b"]
}, Open  ]]
}
]
*)



==> anc/Matlab/AD_QCap.m <==
function [q_opt,p_opt] = AD_QCap(g)


% Last Modified: 5 May 2018

% Uses a known formula to compute the quantum capacity of the amplitude
% damping channel.

    function f=objfunc(p)
        
        f=-BinEntropy((1-g)*p)+BinEntropy(g*p); % We need to maximize h_2((1-g)*p)-h_2(g*p), which is equivalent minimizing -h_2((1-g)*p)+h_2(g*p)
        
    end

[p_opt,f_opt]=fminbnd(@objfunc,0,1);


q_opt=max(0,-f_opt);

end





==> anc/Matlab/C_beta.m <==
function [out] = C_beta(C_N,dimA,dimB)

% Last modified: 28 October 2018

% C_N is the Choi representation (unnormalized) of the channel N.


C_N_TB=PartialTranspose(C_N,2,[dimA,dimB]);

cvx_begin sdp
cvx_precision best
cvx_expert true

cvx_quiet true


variable S_B(dimB,dimB) hermitian
variable R_AB(dimA*dimB,dimA*dimB) hermitian

t=trace(S_B);

minimize t

C_N_TB>=-R_AB;
R_AB>=C_N_TB;

PartialTranspose(R_AB,2,[dimA,dimB])>=-tensor(eye(dimA),S_B);
tensor(eye(dimA),S_B)>=PartialTranspose(R_AB,2,[dimA,dimB]);

cvx_end

out=log2(full(t));





end



==> anc/Matlab/C_beta_dual.m <==
function [out] = C_beta_dual(C_N,dimA,dimB)

% Last modified: 28 October 2018

% C_N is the Choi representation (unnormalized) of the channel N.


C_N_TB=PartialTranspose(C_N,2,[dimA,dimB]);

cvx_begin sdp
cvx_precision best
cvx_expert true

cvx_quiet true


% variable E_B(dimB,dimB) hermitian
variable K_AB(dimA*dimB,dimA*dimB) hermitian
variable M_AB(dimA*dimB,dimA*dimB) hermitian
variable E_AB(dimA*dimB,dimA*dimB) hermitian
variable F_AB(dimA*dimB,dimA*dimB) hermitian

t=real(trace(C_N_TB * (K_AB - M_AB)));

maximize t

PartialTranspose(E_AB - F_AB,2,[dimA,dimB]) >= K_AB + M_AB;
TrX(E_AB + F_AB,[1],[dimA dimB]) <= eye(dimB); 

K_AB >= 0;
M_AB >= 0;
E_AB >= 0;
F_AB >= 0;

cvx_end

K_AB
M_AB
E_AB
F_AB

out=full(t);





end



==> anc/Matlab/D_max.m <==
function [out] = D_max(rho,sigma)

% Last modified: 17 December 2018

cvx_begin sdp

variable t

minimize t

t*sigma-rho>=0;

cvx_end

out=log2(full(t));




end



==> anc/Matlab/GADC_Choi_state.m <==
function [out] = GADC_Choi_state(g,N)
  
  %Last modified: 25 February 2019
  
  
  Bell=(1/sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]));
  
  Bell=Bell*Bell';
  
  A=GADC_Kraus_ops(g,N);
  
  if N==0 || N==1
    out=tensor(eye(2),A{1})*Bell*tensor(eye(2),A{1}')+tensor(eye(2),A{2})*Bell*tensor(eye(2),A{2}');
  else
    out=tensor(eye(2),A{1})*Bell*tensor(eye(2),A{1}')+tensor(eye(2),A{2})*Bell*tensor(eye(2),A{2}')+tensor(eye(2),A{3})*Bell*tensor(eye(2),A{3}')+tensor(eye(2),A{4})*Bell*tensor(eye(2),A{4}');
  end

  
 end

==> anc/Matlab/GADC_Emax.m <==
function [E_max] = GADC_Emax(g,N)

% Last Modified: 25 May 2018

% Using Lemma 7 of New J. Phys. 20 (2018). Since the GADC is a qubit-
% to-qubit channel, we replace the separability constraint from Lemma
% 7 of the aforementioned paper with the PPT constraint.

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];


cvx_begin sdp

%cvx_solver sedumi
%cvx_precision best


variable Y_SB(4,4) hermitian

f=SchattenNorm(PartialTrace(Y_SB,2,[2,2]),Inf);

minimize f

PartialTranspose(Y_SB,2,[2,2])>=0;

Y_SB>=2*GADC_Choi;


cvx_end


E_max=log2(full(f));




end



==> anc/Matlab/GADC_Emax_dual.m <==
function [E_max] = GADC_Emax_dual(g,N)

% Last Modified: 25 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];


cvx_begin sdp

cvx_quiet true

cvx_solver sedumi

cvx_precision best



variable rho_S(2,2) hermitian
variable Y_SB(4,4) hermitian
variable Z_SB(4,4) hermitian

f=trace(2*GADC_Choi * Y_SB);

maximize f

rho_S >= 0;
trace(rho_S) <= 1;

Z_SB >= 0;

Y_SB >= 0;

Y_SB + PartialTranspose(Z_SB,2,[2,2]) <= kron(rho_S,eye(2));




cvx_end

disp('rho_S')
rho_S

disp('Y_SB')
Y_SB

disp('Z_SB')
Z_SB

%disp('Y_SB - Choi matrix')
% Y_SB - 2*GADC_Choi

%eig(Y_SB - 2*GADC_Choi)

E_max = full(f);

% PartialTrace(Y_SB,2,[2,2])


end



==> anc/Matlab/GADC_Esq_UB2.m <==
function [f_opt,p_opt] = GADC_Esq_UB2(g,N)

% Last modified: 11 December 2018


% First squashed entanglement upper bound in Proposition 8.
% Python code for this exists in bounds.py.


V=GADC_iso_ext(g*(1-N)/(1-g*N),0);
W=GADC_iso_ext(g*N,1);

V_tot=tensor(W,eye(2))*V;


g1=0.5;
N1=0;
g2=0.5;
N2=0;

V1=GADC_iso_ext(g1,N1);
V2=GADC_iso_ext(g2,N2);
        
        


    function f=objfunc(p)
        
        phi_AA=sqrt(1-p)*ket(2,[0,0])+sqrt(p)*ket(2,[1,1]);
        
        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi_AA*phi_AA')*tensor(eye(2),V_tot')*tensor(eye(4),V1',V2');
        
        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,2,2,2]);
        
        omega_AE1E2=TrX(omega_ABE1E2,2,[2,2,2,2]);
        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2]);
        omega_BE1E2=TrX(omega_ABE1E2,1,[2,2,2,2]);
        
        f=-(1/2)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2));
        
        
%         omega_ABF1F2=TrX(omega_ABE1F1E2F2,[3,5],[2,2,2,4,2,4]);
%         
%         omega_AF1F2=TrX(omega_ABF1F2,2,[2,2,4,4]);
%         omega_F1F2=TrX(omega_ABF1F2,[1,2],[2,2,4,4]);
%         omega_BF1F2=TrX(omega_ABF1F2,1,[2,2,4,4]);
%         
%         f=-(1/2)*(Entropy(omega_AF1F2)-Entropy(omega_F1F2)+Entropy(omega_BF1F2)-Entropy(omega_ABF1F2));
        
    end



[p_opt,fval]=fminbnd(@objfunc,0,1);


%[p_opt,fval]=fmincon(@objfunc,0.1,[],[],[],[],0,1);


f_opt=-fval;




end





==> anc/Matlab/GADC_Esq_UB2_general.m <==
function [f_opt,p_opt] = GADC_Esq_UB2_general(g,N)

% Last modified: 11 December 2018


% Finds an upper bound on the squashed entanglement of the GADC
% using the inequality in Eq. (171).



    function f=objfunc(p)
        
        phi_AA=sqrt(1-p)*ket(2,[0,0])+sqrt(p)*ket(2,[1,1]);
        
        f=-GADC_Esq_UB2_state(g,N,phi_AA);
        
    end



[p_opt,fval]=fminbnd(@objfunc,0,1);


f_opt=-fval;




end



==> anc/Matlab/GADC_Esq_UB2_state.m <==
function [f_opt,x_opt] = GADC_Esq_UB2_state(g,N,phi)

% Last modified: 11 December 2018


% Performs the optimization over g1, g2, N1, N2 in Eq. (170), and from which we find
% that taking g1=1/2=g2 and N1=N2=0 is optimal.


V=GADC_iso_ext(g*(1-N)/(1-g*N),0);
W=GADC_iso_ext(g*N,1);

V_tot=tensor(W,eye(2))*V;


    function f1=objfunc1(x)
        
        g1=x(1);
        N1=x(2);
        g2=x(3);
        N2=x(4);
        
        V1=GADC_iso_ext(g1,N1);
        V2=GADC_iso_ext(g2,N2);
        
        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi*phi')*tensor(eye(2),V_tot')*tensor(eye(4),V1',V2');
        
        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,4,2,4]);
        
        omega_AE1E2=TrX(omega_ABE1E2,2,[2,2,2,2]);
        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2]);
        omega_BE1E2=TrX(omega_ABE1E2,1,[2,2,2,2]);
        
        f1=(1/2)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2));
        
    end


x_init=rand(1,4);
%x_init=[0.5,0,0.5,0];

options=optimoptions('fmincon','Display','off');

problem=createOptimProblem('fmincon','objective',@objfunc1,'x0',x_init,'lb',[0,0,0,0],'ub',[1,1,1,1],'options',options);

%[x_opt,fval]=fmincon(@objfunc1,x_init,[],[],[],[],[0,0,0,0],[1,1,1,1],[],options);

%gs=GlobalSearch('Display','iter','NumTrialPoints',5000);
ms=MultiStart('Display','iter');

[x_opt,fval]=run(ms,problem,50);


f_opt=fval;






end



==> anc/Matlab/GADC_Esq_UB3.m <==
function [f_opt,p_opt] = GADC_Esq_UB3(g,N)

% Last modified: 11 December 2018


% Second squashed entanglement upper bound in Proposition 8.
% Python code for this exists in bounds.py.


V=GADC_iso_ext(g*N/(1-g*(1-N)),1);
W=GADC_iso_ext(g*(1-N),0);

V_tot=tensor(W,eye(2))*V;


g1=0.5;
N1=0;
g2=0.5;
N2=0;

V1=GADC_iso_ext(g1,N1);
V2=GADC_iso_ext(g2,N2);
        
        


    function f=objfunc(p)
        
        phi_AA=sqrt(1-p)*ket(2,[0,0])+sqrt(p)*ket(2,[1,1]);
        
        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi_AA*phi_AA')*tensor(eye(2),V_tot')*tensor(eye(4),V1',V2');
        
        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,2,2,2]);
        
        omega_AE1E2=TrX(omega_ABE1E2,2,[2,2,2,2]);
        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2]);
        omega_BE1E2=TrX(omega_ABE1E2,1,[2,2,2,2]);
        
        f=-(1/2)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2));
    
        
    end



[p_opt,fval]=fminbnd(@objfunc,0,1);


f_opt=-fval;




end







==> anc/Matlab/GADC_Esq_UB3_general.m <==
function [f_opt,p_opt] = GADC_Esq_UB3_general(g,N)

% Last modified: 11 December 2018


% Finds an upper bound on the squashed entanglement of the GADC
% using the inequality in Eq. (171).



    function f=objfunc(p)
        
        phi_AA=sqrt(1-p)*ket(2,[0,0])+sqrt(p)*ket(2,[1,1]);
        
        f=-GADC_Esq_UB3_state(g,N,phi_AA);
        
    end



[p_opt,fval]=fminbnd(@objfunc,0,1);


f_opt=-fval;




end





==> anc/Matlab/GADC_Esq_UB3_state.m <==
function [f_opt,x_opt] = GADC_Esq_UB3_state(g,N,phi)

% Last modified: 14 December 2018

% Performs the optimization over g1, g2, N1, N2 in Eq. (175), and from which we find
% that taking g1=1/2=g2 and N1=N2=0 is optimal.

V=GADC_iso_ext(g*N/(1-g*(1-N)),1);
W=GADC_iso_ext(g*(1-N),0);

V_tot=tensor(W,eye(2))*V;


    function f1=objfunc1(x)
        
        g1=x(1);
        N1=x(2);
        g2=x(3);
        N2=x(4);
        
        V1=GADC_iso_ext(g1,N1);
        V2=GADC_iso_ext(g2,N2);
        
        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi*phi')*tensor(eye(2),V_tot')*tensor(eye(4),V1',V2');
        
        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,4,2,4]);
        
        omega_AE1E2=TrX(omega_ABE1E2,2,[2,2,2,2]);
        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2]);
        omega_BE1E2=TrX(omega_ABE1E2,1,[2,2,2,2]);
        
        f1=(1/2)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2));
        
        
    end


x_init=rand(1,4);
%x_init=[0.5,0,0.5,0];

options=optimoptions('fmincon','Display','off');

problem=createOptimProblem('fmincon','objective',@objfunc1,'x0',x_init,'lb',[0,0,0,0],'ub',[1,1,1,1],'options',options);

%[x_opt,fval]=fmincon(@objfunc1,x_init,[],[],[],[],[0,0,0,0],[1,1,1,1],[],options);

%gs=GlobalSearch('Display','iter','NumTrialPoints',5000);
ms=MultiStart('Display','iter');

[x_opt,fval]=run(ms,problem,50);


f_opt=fval;






end



==> anc/Matlab/GADC_Kraus_ops.m <==
function [out] = GADC_Kraus_ops(g,N)

% Last Modified: 24 May 2018

% Kraus operators of the GADC.

if N==0
    A1=[1,0;0,sqrt(1-g)];
    A2=[0,sqrt(g);0,0];
    out={A1,A2};
elseif N==1
    A1=[sqrt(1-g),0;0,1];
    A2=[0,0;sqrt(g),0];
    out={A1,A2};
else
    A1=sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2=sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3=sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4=sqrt(N)*[0,0;sqrt(g),0];
    out={A1,A2,A3,A4};
end




end



==> anc/Matlab/GADC_QCap_UB5_Deg.m <==
function [out] = GADC_QCap_UB5_Deg(g,N)

% Last Modified: 12 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];

[e,D_map]=GADC_eps_degrade(g,N);


out=U_deg(2*GADC_Choi,D_map,2,2,RandomDensityMatrix(2))+2*e+(1+(e/2))*BinEntropy(e/(2+e));

end



==> anc/Matlab/GADC_QCap_UB6_CloseDeg.m <==
function [out] = GADC_QCap_UB6_CloseDeg(g,N)

% Last Modified: 12 May 2018


e=GADC_eps_close_degradable(g,N);

out=AD_QCap(g)+e+(2+e)*BinEntropy(e/(2+e));



end



==> anc/Matlab/GADC_QCap_UB7_ADeg.m <==
function [out] = GADC_QCap_UB7_ADeg(g,N)

% Last Modified: 12 May 2018


e=GADC_eps_antidegrade(g,N);


out=e+BinEntropy(e/2)+(1+(e/2))*BinEntropy(e/(2+e));


end



==> anc/Matlab/GADC_QCap_UB_SDP.m <==
function [out] = GADC_QCap_UB_SDP(g,N)

% Last modified: 7 December 2018

GADC_Choi=2*[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2; 0, (N*g)/2,0,0;0,0, -(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0, N/2 + ((N - 1)*(g - 1))/2];
 
out=Q_gamma(GADC_Choi,2,2);




end



==> anc/Matlab/GADC_Rmax.m <==
function [R_max] = GADC_Rmax(g,N)

% Last Modified: 25 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];


cvx_begin sdp

cvx_solver sdpt3
%cvx_precision best

cvx_quiet true


variable V_SB(4,4) hermitian
variable Y_SB(4,4) hermitian

f=SchattenNorm(PartialTrace(V_SB+Y_SB,2,[2,2]),Inf);

minimize f

Y_SB>=0;
V_SB>=0;

PartialTranspose(V_SB-Y_SB,2,[2,2])>=2*GADC_Choi;


cvx_end


R_max=log2(full(f));




end



==> anc/Matlab/GADC_Rmax_dual.m <==
function [R_max] = GADC_Rmax_dual(g,N)

% Last Modified: 25 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];


cvx_begin sdp

cvx_solver sedumi
cvx_precision best

cvx_quiet true


variable rho_S(2,2) hermitian
variable R_SB(4,4) hermitian

f=trace(2*GADC_Choi*R_SB);

maximize f

rho_S >= 0;
trace(rho_S) <= 1;

PartialTranspose(R_SB,2,[2,2]) <= kron(rho_S,eye(2));

PartialTranspose(R_SB,2,[2,2]) >= - kron(rho_S,eye(2));


cvx_end


R_max=full(f);

disp('rho_S')
real(rho_S)

disp('R_SB')
real(R_SB)


real(-PartialTranspose(R_SB,2,[2,2]) + kron(rho_S,eye(2)))



end



==> anc/Matlab/GADC_alt_eps_degrade.m <==
function [out,out_map] = GADC_alt_eps_degrade(n,N)

% Last Modified: 12 May 2018

g=1-n;

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];

GADC_comp_Choi_alt=[1/2 - N/2,0,0,(N^(1/2)*n^(1/2)*(1 - N)^(1/2))/2,0,0,-((N - 1)*(1 - n)^(1/2))/2,0;0,-(N*(n - 1))/2,0,0,-(N^(1/2)*n^(1/2)*(1 - N)^(1/2)*(1 - n)^(1/2))/2,0,0,-(N*(1 - n)^(1/2))/2;0,0,0,0,0,0,0,0;(N^(1/2)*n^(1/2)*(1 - N)^(1/2))/2,0,0,(N*n)/2,0,0,(N^(1/2)*n^(1/2)*(1 - N)^(1/2)*(1 - n)^(1/2))/2,0;0,-(N^(1/2)*n^(1/2)*(1 - N)^(1/2)*(1 - n)^(1/2))/2,0,0,-(n*(N - 1))/2,0,0,(N^(1/2)*n^(1/2)*(1 - N)^(1/2))/2;0,0,0,0,0,0,0,0;-((N - 1)*(1 - n)^(1/2))/2,0,0,(N^(1/2)*n^(1/2)*(1 - N)^(1/2)*(1 - n)^(1/2))/2,0,0,((N - 1)*(n - 1))/2,0;0,-(N*(1 - n)^(1/2))/2,0,0,(N^(1/2)*n^(1/2)*(1 - N)^(1/2))/2,0,0,N/2]; 


[out,out_map,~]=eps_degrade(2*GADC_Choi,2*GADC_comp_Choi_alt,2,2,4,'suppress');


end


==> anc/Matlab/GADC_approx_TP_sim_UB.m <==
% compute approx. TP-simulation bound for GADC

clear

g_vec = [0.01:0.01:.99];

N = .40;

for i = 1:length(g_vec)

    g = g_vec(i);
    
    eps_TP_sim = g*abs(N-1/2);
    
    x = g/(2*(2-2*sqrt(1-g)+g));
    
    sep_state_ansatz = [1/2-x, 0, 0, x; ...
                        0, x, 0, 0; ...
                        0, 0, x, 0; ...
                        x, 0, 0, 1/2-x];
    
    up_bnd(i) = REE_qubit(GADC_Choi_state(g,1/2)) ...
        + 2*eps_TP_sim + (1+eps_TP_sim)*BinEntropy(eps_TP_sim/(1+eps_TP_sim));
    
    if (g <= 2*(sqrt(2)-1))

        up_bnd_test(i) = quantum_rel_entr(GADC_Choi_state(g,1/2),sep_state_ansatz)/log(2)...
        + 2*eps_TP_sim + (1+eps_TP_sim)*BinEntropy(eps_TP_sim/(1+eps_TP_sim));
    
    else 
        
        up_bnd_test(i) =  2*eps_TP_sim + (1+eps_TP_sim)*BinEntropy(eps_TP_sim/(1+eps_TP_sim));
    
    end
end

plot(g_vec,up_bnd_test,g_vec,up_bnd);


==> anc/Matlab/GADC_coh_inf.m <==
function [coh_opt,p_opt] = GADC_coh_inf(g,N)

% Last Modified: 5 May 2018


    function f=objfunc(p)

        Ent_out=log2(g*p - N*g - p + 1)*(p + N*g - g*p - 1) - log2(p + N*g - g*p)*(p + N*g - g*p);

        Ent_comp_out=N*g*log2(-N*g*(p - 1))*(p - 1) - ((log2(N*g*p - (g*p)/2 - (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (N*g)/2 + 1/2)*(2*N - N*g + g*p + (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2) - 1))/(2*(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)) + (log2((N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1/2)*(N*g - 2*N - g*p + (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2) + 1))/(2*(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)))*(g*p - 1)*(N - 1) - N*((log2(N*g*p - (g*p)/2 - (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (N*g)/2 + 1/2)*(N*g - 2*N - g*p + (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2) + 1))/(2*(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)) + (log2((N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1/2)*(2*N - N*g + g*p + (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2) - 1))/(2*(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)))*(g*p - g + 1) + g*p*log2(-g*p*(N - 1))*(N - 1) + (N*(log2(N*g*p - (g*p)/2 - (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (N*g)/2 + 1/2) - log2((N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1/2))*(N - 1)*(g - 1))/(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2) + (2*N*(log2(N*g*p - (g*p)/2 - (N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (N*g)/2 + 1/2)/2 - log2((N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1/2)/2)*(N - 1)*(g - 1))/(N^2*g^2 - 2*N*g^2*p + 4*N*g*p - 2*N*g + g^2*p^2 - 2*g*p + 1)^(1/2);
        
        f=-Ent_out+Ent_comp_out;
        
    end

[p_opt,f_opt]=fminbnd(@objfunc,0,1);

coh_opt=-f_opt;


end



==> anc/Matlab/GADC_complement.m <==
function [out] = GADC_complement(rho,g,N)

    % GADC complementary channel.

if N==0
    A1=[1,0;0,sqrt(1-g)];
    A2=[0,sqrt(g);0,0];
    V=tensor(A1,ket(2,0))+tensor(A2,ket(2,1));
    out=TrX_middle(V*rho*transpose(V),1,2,2);
elseif N==1
    A1=[sqrt(1-g),0;0,1];
    A2=[0,0;sqrt(g),0];
    V=tensor(A1,ket(2,0))+tensor(A2,ket(2,1));
    out=TrX_middle(V*rho*transpose(V),1,2,2);
else
    A1=sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2=sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3=sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4=sqrt(N)*[0,0;sqrt(g),0];
    V=tensor(A1,ket(4,0))+tensor(A2,ket(4,1))+tensor(A3,ket(4,2))+tensor(A4,ket(4,3));
    out=TrX_middle(V*rho*transpose(V),1,2,4);
end


end



==> anc/Matlab/GADC_complement_alt.m <==
function [out] = GADC_complement_alt(rho,n,N)

    % Complement of the qubit thermal channel.


U_n=[1,0,0,0;0,sqrt(n),sqrt(1-n),0;0,-sqrt(1-n),sqrt(n),0;0,0,0,1];

if N==0
    psi_N=ket(2,0);
    rho_N=psi_N*psi_N';
    out=TrX_middle(U_n*tensor(rho,rho_N)*transpose(U_n),1,2,2);
elseif N==1
    psi_N=ket(2,1);
    rho_N=psi_N*psi_N';
    out=TrX_middle(U_n*tensor(rho,rho_N)*transpose(U_n),1,2,2);
else
    psi_N=sqrt(1-N)*ket(2,[0,0])+sqrt(N)*ket(2,[1,1]);
    rho_N=psi_N*transpose(psi_N);
    out=TrX_middle(tensor(U_n,eye(2))*tensor(rho,rho_N)*tensor(transpose(U_n),eye(2)),1,2,4);
end

end



==> anc/Matlab/GADC_complement_alt_weak.m <==
function [out] = GADC_complement_alt_weak(rho,n,N)

% Weak complement of the qubit thermal channel.

U_n=[1,0,0,0;0,sqrt(n),sqrt(1-n),0;0,-sqrt(1-n),sqrt(n),0;0,0,0,1];
rho_N=[1-N,0;0,N];

out=TrX_middle(U_n*tensor(rho,rho_N)*transpose(U_n),1,2,2);

end



==> anc/Matlab/GADC_eps_antidegrade.m <==
function [out,out_map] = GADC_eps_antidegrade(g,N)

% Last Modified: 12 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];

GADC_comp_Choi=[1/2 - N/2,0,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0,-(g^(1/2)*(N - 1))/2,0, 0;0, 0,0,0,0,0,0,0;(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2, 0,-(N*(g - 1))/2,0,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0;0,0,0,(N*g)/2,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,(N*g^(1/2))/2,0;0,0,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,((N - 1)*(g - 1))/2,0,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0;-(g^(1/2)*(N - 1))/2,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0,-(g*(N - 1))/2,0,0;0,0,0,(N*g^(1/2))/2,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,N/2,0;0,0,0,0,0,0,0,0];

[out,out_map,~]=eps_anti_degrade(2*GADC_Choi,2*GADC_comp_Choi,2,2,4,'suppress');



end



==> anc/Matlab/GADC_eps_close_degradable.m <==
function [out] = GADC_eps_close_degradable(g,N)

% Last Modified: 12 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];

AD_Choi=[1/2,0,0,(1 - g)^(1/2)/2;0,0,0,0;0,0,g/2,0;(1 - g)^(1/2)/2,0,0,1/2 - g/2];


out=DiamondNorm(2*GADC_Choi-2*AD_Choi);


end



==> anc/Matlab/GADC_eps_degrade.m <==
function [out,out_map] = GADC_eps_degrade(g,N)

% Last Modified: 12 May 2018

GADC_Choi=[1/2 - (N*g)/2,0,0,(1 - g)^(1/2)/2;0,(N*g)/2,0,0;0,0,-(g*(N - 1))/2,0;(1 - g)^(1/2)/2,0,0,N/2 + ((N - 1)*(g - 1))/2];

GADC_comp_Choi=[1/2 - N/2,0,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0,-(g^(1/2)*(N - 1))/2,0, 0;0, 0,0,0,0,0,0,0;(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2, 0,-(N*(g - 1))/2,0,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0;0,0,0,(N*g)/2,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,(N*g^(1/2))/2,0;0,0,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,((N - 1)*(g - 1))/2,0,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0;-(g^(1/2)*(N - 1))/2,0,(N^(1/2)*g^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,0,-(g*(N - 1))/2,0,0;0,0,0,(N*g^(1/2))/2,(N^(1/2)*(1 - N)^(1/2)*(1 - g)^(1/2))/2,0,N/2,0;0,0,0,0,0,0,0,0];

[out,out_map,~]=eps_degrade(2*GADC_Choi,2*GADC_comp_Choi,2,2,4,'suppress');


end



==> anc/Matlab/GADC_eps_entbreak.m <==
function [e,P] = GADC_eps_entbreak(g,N)

% Last Modified: 27 May 2018

GADC_Choi=2*GADC_Choi_state(g,N);


cvx_begin sdp

%cvx_solver sedumi

%cvx_quiet true

cvx_precision best

variable P(4,4) hermitian

e=(1/2)*DiamondNorm(GADC_Choi-P);

minimize e

P>=0;
PartialTranspose(P,2,[2,2])>=0;
PartialTrace(P,2,[2,2])<=eye(2);


cvx_end   

P=full(P);

e=full(e);




end



==> anc/Matlab/GADC_iso_ext.m <==
function [out] = GADC_iso_ext(g,N)

% Last Modified: 24 May 2018

% Isometric extension of the GADC.


if N==0
    A1=[1,0;0,sqrt(1-g)];
    A2=[0,sqrt(g);0,0];
    out=tensor(A1,ket(2,0))+tensor(A2,ket(2,1));
elseif N==1
    A1=[sqrt(1-g),0;0,1];
    A2=[0,0;sqrt(g),0];
    out=tensor(A1,ket(2,0))+tensor(A2,ket(2,1));
else
    A1=sqrt(1-N)*[1,0;0,sqrt(1-g)]; 
    A2=sqrt(1-N)*[0,sqrt(g);0,0]; 
    A3=sqrt(N)*[sqrt(1-g),0;0,1]; 
    A4=sqrt(N)*[0,0;sqrt(g),0];
    out=tensor(A1,ket(4,0))+tensor(A2,ket(4,1))+tensor(A3,ket(4,2))+tensor(A4,ket(4,3));
end


end



==> anc/Matlab/GADC_plot_eps_EB.m <==
% calculate plot for eps EB of GADC
clear

N_vec = [0.1 0.2 0.3 0.4 0.45 0.5];

% start from the end and go down

g_vec = [1:-0.01:0];

eps_EB_up_bnd = ones(1,length(g_vec));

for j = 1:length(N_vec)

    for i = 1:length(g_vec)
   
        g = g_vec(i);
    
        N = N_vec(j);
        
        [epsil,P] = GADC_eps_entbreak(g,N);
    
        % last argument is number of iterations for optimization
    
        [Holevo_approx,std_dev] = compute_hol_info(P, [2 2], 3);
    
        eps_EB_up_bnd(j,i) = Holevo_approx + 2*epsil + (1+epsil)*BinEntropy(epsil/(1+epsil));
    
        eps_EB_up_bnd(j,i)
    
        if (eps_EB_up_bnd(j,i) > 1)
        
            break;
        
        end
    
        disp(['N = ' num2str(N) ', g = ' num2str(g)]);  
    end
end

save('eps_EB_data_GADC.mat');

% plot(g_vec, eps_EB_up_bnd);

==> anc/Matlab/H_min.m <==
function [out] = H_min(rhoAB,dA,dB)

% Last modified: 30 July 2018



Bellstate=BellState(0,0,dA);

cvx_begin sdp

variable C((dA*dB),(dA*dB)) hermitian 

X=PartialTrace(tensor(PartialTranspose(rhoAB,2,[dA,dB]),eye(dA))*tensor(eye(dA),C),2,[dA,dB,dA]);

F=Bellstate'*X*Bellstate;

maximize F

PartialTrace(C,2,[dB,dA])==eye(dB);

C>=0;

cvx_end

out=-log2(dA*full(F));









end



==> anc/Matlab/Hypo_RelEnt.m <==
function [ hypo, M_min ] = Hypo_RelEnt(rho,sigma,epsilon)

% Last modified: 25 March 2018

% Computes the hypothesis testing relative entropy using an SDP. The states
% rho and sigma should have the same size.


dims=size(rho);
dim=dims(1);

cvx_begin sdp

%cvx_solver sedumi

%cvx_expert true

%cvx_quiet true

variable M(dim,dim) hermitian

f=trace(M*sigma);

minimize f

M>=0;
eye(dim)-M>=0;
trace(M*rho)>=1-epsilon;

cvx_end

f_min=full(f);

M_min=full(M);

hypo=-log2(f_min);


end



==> anc/Matlab/QETLAB-0.9/AbsPPTConstraints.m <==
%%  ABSPPTCONSTRAINTS    Builds the eigenvalue matrices that determine whether or not a state is absolutely PPT
%   This function has one required input argument:
%     LAM: a vector of length prod(DIM) that contains the eigenvalues of
%          the state
%
%   L = AbsPPTConstraints(LAM) is a cell containing the constraint
%   matrices constructed in [1] that characterize whether or not a mixed
%   state with eigenvalues LAM is "absolutely PPT" (see [1] for
%   definition). In particular, a state with eigenvalues LAM is absolutely
%   PPT if and only if every matrix in L is positive semidefinite.
%
%   These matrices can be used as constraints in a CVX optimization
%   problem, allowing the user to solve SDPs whose feasible region is the
%   set of absolutely PPT states (see online documentation for examples).
%
%   This function has two optional input arguments:
%     DIM (default has both subsystems of equal dimension)
%     ESC_IF_NPOS (default 0)
%     LIM (default 0)
%
%   L = AbsPPTConstraints(LAM,DIM,ESC_IF_NPOS,LIM) is as above, but if LIM
%   > 0 then at most LIM matrices are computed. The two local dimensions
%   are specified by the 1-by-2 vector DIM. Additionally, if ESC_IF_NPOS =
%   1 then the function stops computing as soon as a matrix in L is not
%   positive semidefinite.
%
%   URL: http://www.qetlab.com/AbsPPTConstraints
%
%   References:
%   [1] R. Hildebrand. Positive partial transpose from spectra. Phys. Rev.
%       A, 76:052325, 2007. E-print: arXiv:quant-ph/0502170

%   requires: IsPSD.m, opt_args.m, perm_inv.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 2, 2014

function L = AbsPPTConstraints(lam,varargin)

    sz = size(lam);
    if(min(sz) > 1) % LAM is a density matrix: get its eigenvalues
        lam = eig(lam);
    end
    lam_len = max(sz);
    dim_guess = round(sqrt(lam_len));
    
    % set optional argument defaults: dim=dim_guess, esc_if_npos=0, lim=0
    [dim,esc_if_npos,lim] = opt_args({ dim_guess, 0, 0 },varargin{:});

    % Allow the user to enter a single number for DIM.
    if(length(dim) == 1)
        dim = [dim,dim];
    end
    
    % Now do some error checking.
    if(prod(dim) ~= lam_len)
        error('AbsPPTConstraints:InvalidDim','The dimensions provided by DIM do not match the length of the vector LAM.');
    end
    
    % Make sure that LAM is sorted in descending order (if possible).
    if(isa(lam,'cvx') == 0)
        lam = sort(lam,'descend');
    end
    
    % No simple formula is known for the number of matrices in L that will
    % be returned, so just increase L's size every step. The speed
    % reduction from re-allocating memory is minimal compared to the time
    % it takes to do the recursion anyway.
    L = cell(0);
    
    % Begin by setting some preliminary values that will let the search
    % work.
    esc_now = 0;
    p = min(dim);
    X = (p*(p+1)/2+1)*ones(p); % set each entry to anything larger than p*(p+1)/2
    num_pool = ones(p*(p+1)/2,1);
    ct = 1;

    % If p <= 2, hard-code the results (the recursion will get cranky).
    if(p == 1)
        return;
    elseif(p == 2)
        L{1} = [2*lam(end), lam(end-1)-lam(1); lam(end-1)-lam(1), 2*lam(end-2)];
        return;
    end
    
    % The two top-left and bottom-right entries of the matrix are always
    % the same, so fix them.
    X(1,1) = 1;
    X(1,2) = 2;
    X(p,p) = p*(p+1)/2;
    X(p-1,p) = p*(p+1)/2 - 1;

    % Now recursely construct the absolutely PPT constraints.
    fill_matrix(1,3,3);

    % This function does the recursion itself. It is nested because it
    % needs to have access to variables like num_pool and X.
    function fill_matrix(i,j,low_lim)
        up_lim = min(j*(j+1)/2 + i*(p-j), p*(p+1)/2 - 2);
        for k = low_lim:up_lim
            if(num_pool(k) == 1)
                X(i,j) = k;
                num_pool(k) = 0;

                if(check_ordered(X,i,j) == 1)
                    if(i == p-1 && j == p-1) % we have completely filled X: check if it is valid
                        if(check_cross(p,X) == 1)
                            % This ordering is valid, so let's use the
                            % values in the lam vector to actually
                            % construct the matrix of eigenvalues from X.
                            L{ct} = eigen_from_order(X,lam,dim);
                            if((esc_if_npos == 1 && ~IsPSD(L{ct})) || (lim > 0 && ct >= lim))
                                esc_now = 1;
                                return;
                            end
                            ct = ct + 1;
                        end
                    elseif(j == p) % we are at the end of a column: move to the next row
                        fill_matrix(i+1,i+1,3);
                    else % we are somewhere in the middle of the matrix: move to the next column
                        fill_matrix(i,j+1,k+1);
                    end
                    if(esc_now == 1)
                        return;
                    end
                end
                num_pool(k) = 1;
            end
        end
        X(i,j) = p*(p+1)/2+1; % anything larger than p*(p+1)/2
    end
end

% This function makes sure that the entry of X that is currently being
% placed does not violate the fact that the columns of X must be ascending
% (the rows will automatically be ascending by the method of construction
% of X).
function is_o = check_ordered(X,i,j)
    if(i > 1 && X(i-1,j) > X(i,j))
        is_o = 0;
    else
        is_o = 1;
    end
end

% This function makes sure that X does not contain any of the "criss-cross"
% suborderings described in the "A Better Upper Bound" section of
% http://www.njohnston.ca/2014/02/counting-the-possible-orderings-of-pairwise-multiplication/
function cc = check_cross(p,X)
    for i=1:p % i: row
        for j=1:p % j: column
            for k=1:p % k: row
                for l=1:p % l: column
                    for m=1:p % m: row
                        for n=1:p % n: column
                            if(X(min(i,j),max(i,j)) > X(min(k,l),max(k,l)) && X(min(l,n),max(l,n)) > X(min(j,m),max(j,m)) && X(min(i,n),max(i,n)) < X(min(k,m),max(k,m)))
                                cc = 0;
                                return
                            end
                        end
                    end
                end
            end
        end
    end

    cc = 1;
end

% This function converts an ordering matrix to the corresponding eigenvalue
% constraint matrix. For example, the ordering matrix [1 2 3;* 4 5;* * 6]
% corresponds to the following eigenvalue constraint matrix:
% [2*lam(9), lam(8)-lam(1), lam(7)-lam(2);
%    *     , 2*lam(6)     , lam(5)-lam(3);
%    *     ,     *        , 2*lam(4)]
% For details of how these eigenvalue constraint matrices are constructed,
% see the Hildebrand paper.
function L_mat = eigen_from_order(X,lam,dim)
    prod_dim = prod(dim);
    
    % Do some pre-processing to extract information about the ordering X
    % that will be useful for us.
    Y = triu(X,1);
    X = triu(X) + Y.';
    sparsity_pattern = logical(Y);
    
    % Reduce the entries in Y so that they are 1, 2, ..., (p-1)*p/2, but in
    % the same order as the original entries of Y.
    [~,ind] = sort(nonzeros(Y(sparsity_pattern).'));
    Y(sparsity_pattern) = perm_inv(ind); % Y now contains the indices of the eigenvalues that are subtracted in the off-diagonal entries
    Y = Y + Y' + diag(prod_dim + 1 - diag(X));
    
    % We have now built all of the pieces we need: put them together to
    % make the eigenvalue matrix in three steps.
    L_mat = lam(prod_dim + 1 - X); % this places all of the eigenvalues that have a positive coefficient
    L_mat = L_mat + 2*diag(diag(L_mat)); % this triples the diagonal (we only really want to double it, but one copy of it will be subtracted at the next step)
    L_mat = L_mat - lam(Y); % this takes off all of the eigenvalues that have a negative coefficient
end

==> anc/Matlab/QETLAB-0.9/AntisymmetricProjection.m <==
%%  ANTISYMMETRICPROJECTION    Produces the projection onto the antisymmetric subspace
%   This function has one required argument:
%     DIM: the dimension of the local systems
%
%   PA = AntisymmetricProjection(DIM) is the orthogonal projection onto the
%   anti symmetric subspace of two copies of DIM-dimensional space. PA is
%   always a sparse matrix.
%
%   This function has five optional arguments:
%     P (default 2)
%     PARTIAL (default 0)
%     MODE (default -1)
%
%   PA = AntisymmetricProjection(DIM,P,PARTIAL,MODE) is the orthogonal
%   projection onto the antisymmetric subspace of P copies of
%   DIM-dimensional space. If PARTIAL = 1 then PA isn't the orthogonal
%   projection itself, but rather a matrix whose columns form an
%   orthonormal basis for the antisymmetric subspace (and hence PA*PA' is
%   the orthogonal projection onto the antisymmetric subspace). MODE is a
%   flag that determines which of two algorithms is used to compute the
%   antisymmetric projection. If MODE = -1 then this script chooses
%   whichever algorithm it thinks will be faster based on the values of DIM
%   and P. If you wish to force one specific algorithm, set either MODE = 0
%   (which generally works best when DIM is small) or MODE = 1 (which
%   generally works best when P is small).
%
%   URL: http://www.qetlab.com/AntisymmetricProjection

%   requires: opt_args.m, perm_sign.m, PermutationOperator.m,
%             PermuteSystems.m, sporth.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 26, 2012

function PA = AntisymmetricProjection(dim,varargin)

    % set optional argument defaults: p=2, partial=0, mode=-1
    [p,partial,mode] = opt_args({ 2, 0, -1 },varargin{:});
    dimp = dim^p;
    
    if(p == 1)
        PA = speye(dim);
        return
    elseif(dim < p) % the antisymmetric subspace is empty if dim < p
        PA = sparse(dimp,dimp*(1-partial));
        return
    elseif(mode == -1) % guess which algorithm will be faster
        mode = (dim >= p+4);
    end
    
    plist = perms(1:p);
    pfac = size(plist,1);

    % The antisymmetric projection is the normalization of the sum of all
    % signed permutation operators. This method of computing the
    % antisymmetric projection is reasonably quick when the local dimension
    % is large compared to the number of systems.
    if(mode == 1)
        PA = sparse(dimp,dimp);
        for j = 1:pfac
            PA = PA + perm_sign(plist(j,:))*PermutationOperator(dim*ones(1,p),plist(j,:),0,1);
        end
        PA = PA/pfac;
        
        if(partial)
            PA = sporth(PA);
        end
        
    % When the local dimension is small compared to the number of systems,
    % it is quicker to just explicitly construct an orthonormal basis for
    % the antisymmetric subspace.
    else
        lim = nchoosek(dim,p);
        ind = nchoosek(1:dim,p);
        Id = speye(dim);
        PA = spalloc(dimp,lim,pfac*lim); % allocate the correct number of non-zero elements to PA for speed/memory reasons

        % construct an orthonormal basis for the antisymmetric subspace
        for j = 1:lim
            v = spalloc(dimp,1,pfac);
            for k = 1:pfac
                vt = Id(:,ind(j,plist(k,1)));
                for m = 2:p
                    vt = kron(vt,Id(:,ind(j,plist(k,m))));
                end
                v = v + perm_sign(plist(k,:))*vt;
            end
            PA(:,j) = v;
        end

        if(partial)
            PA = PA/sqrt(pfac);
        else
            PA = PA*PA'/pfac;
        end
    end
end

==> anc/Matlab/QETLAB-0.9/ApplyMap.m <==
%%  APPLYMAP    Applies a superoperator to an operator
%   This function has two required arguments:
%     X: a matrix
%     PHI: a superoperator
%
%   PHIX = ApplyMap(X,PHI) is the operator PHI(X). That is, it is the
%   result of applying the superoperator PHI to the operator X. PHI should
%   be provided either as a Choi matrix, or as a cell with either 1 or 2
%   columns whose entries are its Kraus operators (see full QETLAB
%   documentation for details).
%
%   This function has no optional arguments.
%
%   URL: http://www.qetlab.com/ApplyMap

%   requires: opt_args.m, PermuteSystems.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function PhiX = ApplyMap(X,Phi)

% Both of the following methods of applying the superoperator are much
% faster than naively looping through Kraus operators or constructing
% eigenvectors of a Choi matrix.
if(iscell(Phi)) % the superoperator was given as a cell of Kraus operators
    sPhi = size(Phi);
    if(sPhi(2) == 1 || (sPhi(1) == 1 && sPhi(2) > 2)) % map is CP
        Phi = Phi(:);
        Phi(:,2) = cellfun(@ctranspose,Phi(:,1),'UniformOutput',false);
    else
        Phi(:,2) = cellfun(@ctranspose,Phi(:,2),'UniformOutput',false);
    end
    PhiX = cell2mat(Phi(:,1).')*kron(speye(size(Phi,1)),X)*cell2mat(Phi(:,2));
else % the superoperator was given as a Choi matrix
    sX = size(X);
    sNX = size(Phi)./sX;
    PhiX = kron(reshape(X,1,prod(sX)),speye(sNX(1)))*reshape(Swap(Phi.',[1,2],[sX(2) sNX(2);sX(1) sNX(1)],1).',sNX(1)*prod(sX),sNX(2));
end
if(~issparse(X))
    PhiX = full(PhiX);
end

==> anc/Matlab/QETLAB-0.9/BCSGameLB.m <==
%%  BCSGAMELB    Computes a lower bound on the quantum value of a binary constraint system (BCS) game
%   This function has two required input arguments:
%     D: the local dimension (e.g., D = 2 corresponds to Alice and Bob each
%        having access to a qubit)
%     C: A cell, each of whose elements is a constraint in the BCS. The
%        constraints themselves are specified as 2-by-2-by-2-by-... binary
%        arrays, where the (i,j,k,...)-entry is 1 if and only if setting
%        v1=i, v2=j, v3=k, ... satisfies that constraint.
%
%   BCSLB = BCSGameLB(D,C) is a lower bound on the maximum value that 
%   the specified binary constraint system (BCS) game can take on in
%   quantum mechanical settings where Alice and Bob each have access to
%   D-dimensional quantum systems.
%
%   This function works by starting with a randomly-generated POVM for Bob,
%   and then optimizing Alice's POVM and the shared entangled state. Then
%   Alice's POVM and the entangled state are fixed and Bob's POVM is
%   optimized. And so on, back and forth between Alice and Bob until
%   convergence is reached.
%
%   This function has one optional input argument:
%     VERBOSE (default 1): a flag (either 1 or 0) indicating that the
%     function should or should not print out partial progress as it works. 
%
%   URL: http://www.qetlab.com/BCSGameLB

%   requires: CVX (http://cvxr.com/cvx/), bcs_to_nonlocal.m, opt_args.m,
%             NonlocalGameLB.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 24, 2015

function bcslb = BCSGameLB(d,C,varargin)

    % set optional argument defaults: VERBOSE=1
    [verbose] = opt_args({ 1 },varargin{:});

    % Convert the BCS description of the game to the more general non-local
    % description of the game.
    [p,V] = bcs_to_nonlocal(C);
    
    % Compute a lower bound on the value of this non-local game.
    bcslb = NonlocalGameLB(d,p,V,verbose);
end

==> anc/Matlab/QETLAB-0.9/BCSGameValue.m <==
%%  BCSGAMEVALUE    Computes the maximum value of a binary constraint system (BCS) game
%   This function has one required input argument:
%     C: A cell, each of whose elements is a constraint in the BCS. The
%        constraints themselves are specified as 2-by-2-by-2-by-... binary
%        arrays, where the (i,j,k,...)-entry is 1 if and only if setting
%        v1=i, v2=j, v3=k, ... satisfies that constraint.
%
%   BCSVAL = BCSGameValue(C) is the maximum value that the specified 
%   BCS game can take on in classical mechanics. For the maximum quantum
%   or no-signalling value, see the optional arguments described below.
%
%   This function has two optional input arguments:
%     MTYPE (default 'classical'): one of 'classical', 'quantum', or
%       'nosignal', indicating what type of BCS game value should be
%       computed. IMPORTANT NOTE: if MTYPE='quantum' then only an upper
%       bound on the nonlocal game value is computed, not its exact value
%       (see the argument K below).
%     K (default 1): if MYTPE='quantum', then K is a non-negative integer
%       or string indicating what level of the NPA hierarchy to use to
%       bound the nonlocal game (higher values give better bounds, but
%       require more computation time). See the NPAHierarchy function for
%       details.
%
%   BCSVAL = BCSGameValue(C,MTYPE,K) is the maximum value that the
%   specified nonlocal game can take on in the setting (classical, quantum,
%   or no-signalling) specified by MTYPE.
%
%   URL: http://www.qetlab.com/BCSGameValue

%   requires: CVX (http://cvxr.com/cvx/), bcs_to_nonlocal.m,
%             NonlocalGameValue.m, opt_args.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 24, 2015

function bcsval = BCSGameValue(C,varargin)

    % set optional argument defaults: MTYPE='classical', K=1
    [mtype,k] = opt_args({ 'classical', 1 },varargin{:});

    % Convert the BCS description of the game to the more general non-local
    % description of the game.
    [p,V] = bcs_to_nonlocal(C);
    
    % Compute the value of this non-local game.
    bcsval = NonlocalGameValue(p,V,mtype,k);
end

==> anc/Matlab/QETLAB-0.9/Bell.m <==
%%  BELL    Produces a Bell state
%   This function has no required arguments.
%
%   PHI = Bell() is the Bell state (|0>|0> + |1>|1>)/sqrt(2)
%
%   This function has three optional arguments:
%     IND (default 0)
%     SP (default 0)
%     NRML (default 1)
%   
%   PHI = Bell(IND,SP,NRML) produces one of the following four Bell states,
%   depending on the value of IND:
%     0: (|0>|0> + |1>|1>)/sqrt(2)
%     1: (|0>|0> - |1>|1>)/sqrt(2)
%     2: (|0>|1> + |1>|0>)/sqrt(2)
%     3: (|0>|1> - |1>|0>)/sqrt(2)
%   The Bell state is sparse if SP = 1 and is full if SP = 0. It is
%   normalized to have Euclidean norm 1 if NRML = 1, and it is unnormalized
%   (i.e., each entry in the vector is 0 or 1) if NRML = 0.
%
%   URL: http://www.qetlab.com/Bell

%   requires: iden.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 23, 2014

function phi = Bell(varargin)

% set optional argument defaults: ind=0, sp=0, nrml=1
[ind,sp,nrml] = opt_args({ 0, 0, 1 },varargin{:});

% construct an identity matrix, whose columns will be the local vectors
id = iden(2,sp);
colmod = mod(floor(ind/2),2); % we do (mod 2) so that values of ind > 3 work too

% construct the Bell state
phi = kron(id(:,1),id(:,1+colmod)) + ((-1)^ind)*kron(id(:,2),id(:,2-colmod));
if(nrml == 1)
    phi = phi/sqrt(2);
end

==> anc/Matlab/QETLAB-0.9/BellInequalityMax.m <==
%%  BELLINEQUALITYMAX    Computes the maximum value of a Bell inequality
%   This function has five required input arguments:
%     JOINT_COE: a matrix whose (i,j)-entry is the coefficient of the term
%                <A_iB_j> in the Bell inequality.
%     A_COE: a vector whose i-th entry is the coefficient of the term <A_i>
%            in the Bell inequality.
%     B_COE: a vector whose i-th entry is the coefficient of the term <B_i>
%            in the Bell inequality.
%     A_VAL: a vector whose i-th entry is the value of the i-th measurement
%            outcome on Alice's system
%     B_VAL: a vector whose i-th entry is the value of the i-th measurement
%            outcome on Bob's system
%
%   BMAX = BellInequalityMax(JOINT_COE,A_COE,B_COE,A_VAL,B_VAL) is the
%   maximum value that the specified Bell inequality can take on in
%   classical mechanics. For the maximum quantum or no-signalling value,
%   see the optional arguments described below.
%
%   This function has two optional input arguments:
%     MTYPE (default 'classical'): one of 'classical', 'quantum', or
%       'nosignal', indicating what type of Bell inequality maximum should
%       be computed. IMPORTANT NOTE: if MTYPE='quantum' then only an upper
%       bound on the Bell inequality is computed, not its exact value (see
%       the argument K below).
%     K (default 1): if MYTPE='quantum', then K is a non-negative integer
%       or string indicating what level of the NPA hierarchy to use to
%       bound the Bell inequality (higher values give better bounds, but
%       require more computation time). See the NPAHierarchy function for
%       details.
%
%   BMAX = BellInequalityMax(JOINT_COE,A_COE,B_COE,A_VAL,B_VAL,MTYPE,K) is
%   the maximum value that the specified Bell inequality can take on in the
%   setting (classical, quantum, or no-signalling) specified by MTYPE.
%
%   URL: http://www.qetlab.com/BellInequalityMax

%   requires: CVX (http://cvxr.com/cvx/), NPAHierarchy.m, opt_args.m,
%             update_odometer.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 6, 2015

function bmax = BellInequalityMax(joint_coe,a_coe,b_coe,a_val,b_val,varargin)

    % set optional argument defaults: MTYPE='classical', K=1
    [mtype,k] = opt_args({ 'classical', 1 },varargin{:});

    % Get some basic values and make sure that the input vectors are column
    % vectors.
    [ma,mb] = size(joint_coe);
    oa = length(a_val);
    ob = length(b_val);
    a_val = a_val(:); b_val = b_val(:);
    a_coe = a_coe(:); b_coe = b_coe(:);
    
    % The no-signalling maximum is just implemented by taking the zero-th
    % level of the NPA (quantum) hierarchy.
    if(strcmpi(mtype,'nosignal'))
        mtype = 'quantum';
        k = 0;
    end
    
    % Compute the maximum value of the Bell inequality, depending on which
    % type of maximum was requested.
    if(strcmpi(mtype,'quantum'))
        cvx_begin quiet
            variable p(oa,ob,ma,mb);

            % Set up the Bell inequality.
            D = squeeze(sum(sum(repmat(a_val*b_val',[1,1,ma,mb]).*p,1),2));
            Da = sum(repmat(a_val(:),[1,ma]).*squeeze(sum(p(:,:,:,1),2)),1);
            Db = sum(repmat(b_val(:),[1,mb]).*squeeze(sum(p(:,:,1,:),1)),1);

            maximize sum(sum(joint_coe.*D)) + Da*a_coe + Db*b_coe

            subject to
                NPAHierarchy(p,k) == 1;
        cvx_end
        
        bmax = cvx_optval;
        
        % Deal with error messages.
        if(strcmpi(cvx_status,'Inaccurate/Solved'))
            warning('BellInequalityMax:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
            warning('BellInequalityMax:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
            error('BellInequalityMax:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
        end
    elseif(strcmpi(mtype,'classical'))
        % Compute the classical maximum value just by brute-forcing over
        % all possibilities.
        bmax = -Inf;
        a_ind = zeros(1,ma);
        b_ind = zeros(1,mb);
        
        for i = 1:oa^ma
            for j = 1:ob^mb
                bmax = max(bmax,sum(sum(joint_coe.*(a_val(a_ind+1)*b_val(b_ind+1)'))) + a_val(a_ind+1)'*a_coe + b_val(b_ind+1)'*b_coe);
                b_ind = update_odometer(b_ind, ob*ones(1,mb));
            end
            a_ind = update_odometer(a_ind, oa*ones(1,ma));
        end
    else
        error('BellInequalityMax:InvalidMTYPE','MTYPE must be one of ''classical'', ''quantum'', or ''nosignal''.');
    end
end

==> anc/Matlab/QETLAB-0.9/BellInequalityMaxQubits.m <==
%%  BELLINEQUALITYMAXQUBITS    Approximates the optimal value of a 2-outcome Bell inequality in qubit (i.e., 2-dimensional quantum) settings
%   This function has five required input arguments:
%     JOINT_COE: A matrix whose (i,j)-entry is the coefficient of the term
%                <A_iB_j> in the Bell inequality.
%     A_COE: A vector whose i-th entry is the coefficient of the term <A_i>
%            in the Bell inequality.
%     B_COE: A vector whose i-th entry is the coefficient of the term <B_i>
%            in the Bell inequality.
%     A_VAL: A vector whose i-th entry is the value of the i-th measurement
%            outcome on Alice's system. Must have exactly 2 entries.
%     B_VAL: A vector whose i-th entry is the value of the i-th measurement
%            outcome on Bob's system. Must have exactly 2 entries.
%
%   BMAX = BellInequalityMaxQubits(JOINT_COE,A_COE,B_COE,A_VAL,B_VAL) is an
%   upper bound on the maximum value that the specified Bell inequality can
%   take on in 2-dimensional quantum settings (i.e., when the two parties
%   have access to qubits). This bound is computed using the method of
%   arXiv:1308.3410
%
%   This function has now optional input arguments.
%
%   URL: http://www.qetlab.com/BellInequalityMaxQubits

%   requires: CVX (http://cvxr.com/cvx/), PartialTranspose.m,
%             PermutationOperator.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: April 13, 2015

function [bmax,rho] = BellInequalityMaxQubits(joint_coe,a_coe,b_coe,a_val,b_val)

    % Get some basic values and make sure that the input vectors are column
    % vectors.
    [ma,mb] = size(joint_coe);
    oa = length(a_val);
    ob = length(b_val);
    a_val = a_val(:); b_val = b_val(:);
    a_coe = a_coe(:); b_coe = b_coe(:);
    
    if(length(a_val) ~= 2 || length(b_val) ~= 2)
        error('BellInequalityMaxQubits:InvalidInequality','This script is only capable of handling Bell inequalities with two outcomes.');
    end
    m = ma;
    
    tot_dim = 2^(2*m+2);
    obj_mat = sparse(tot_dim,tot_dim);

    for a = 0:1
        for b = 0:1
            for x = 1:m
                for y = 1:m
                    b_coeff = joint_coe(x,y)*a_val(a+1)*b_val(b+1);
                    if(y==1)
                        b_coeff = b_coeff + a_coe(x)*a_val(a+1);
                    end
                    if(x==1)
                        b_coeff = b_coeff + b_coe(y)*b_val(b+1);
                    end
                    obj_mat = obj_mat + b_coeff*kron(MN_matrix(m,a,x),MN_matrix(m,b,y));
                end
            end
        end
    end
    obj_mat = (obj_mat+obj_mat')/2; % avoids some numerical problems in CVX
    aux_mat = [1,0,0,0; 0,0,0,0; 0,0,0,0; 0,0,0,0];
    
    % Now construct the SDP that does the separability (really PPT)
    % optimization
    cvx_begin sdp quiet
        variable W(2^(2*m),2^(2*m)) hermitian;

        maximize trace(Swap(Swap(kron(Swap(W,[2,m+1],2*ones(1,2*m)),aux_mat),[m+1,2*m+1],2*ones(1,2*m+2)),[m+2,2*m+1],2*ones(1,2*m+2)) * obj_mat)

        subject to
            trace(W) == 1;
            W >= 0;
            
            % Now construct all of the different possible PPT constraints
            for sz = 1:(m-1)
                ppt_partitions = nchoosek(1:(2*m-1),sz);
                for j = 1:size(ppt_partitions,1)
                    PartialTranspose(W, ppt_partitions(j,:), [4,2*ones(1,2*(m-1))]) >= 0;
                end
            end
    cvx_end
    rho = W;
        
    bmax = cvx_optval;
        
    % Deal with error messages.
    if(strcmpi(cvx_status,'Inaccurate/Solved'))
        warning('BellInequalityMaxQubits:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
    elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
        warning('BellInequalityMaxQubits:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
    elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
        error('BellInequalityMaxQubits:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
    end
end

% This function computes the matrices M_a^x and N_b^y. Input arguments:
% M: the number of measurement settings for Alice and Bob
function MN = MN_matrix(m,a,x)
    perm = 1:(m+1);
    perm(1) = x+1;
    perm(x+1) = 1;
    
    MN = a*speye(2^(m+1)) + ((-1)^a)*PermutationOperator(2*ones(1,m+1), perm, 0, 1);
end

==> anc/Matlab/QETLAB-0.9/BrauerStates.m <==
%%  BRAUERSTATES    Produces all Brauer states
%   This function has two required arguments:
%     D: the local dimension
%     P: half of the number of parties (i.e., the states will live in
%     (2*P)-partite space)
%
%   B = BrauerStates(D,P) is a matrix whose columns are all of the
%   (unnormalized) "Brauer" states: states that are the P-fold tensor
%   product of the standard maximally-entangled state pure state on D local
%   dimensions. There are many such states, since there are many different
%   ways to group the 2*P parties into P pairs (with each pair
%   corresponding to one maximally-entangled state). The exact number of
%   such states is (2*P)!/(P!*2^P), which is the number of columns of B.
%
%   URL: http://www.qetlab.com/BrauerStates

%   requires: iden.m, MaxEntangled.m, opt_args.m, perfect_matchings.m,
%             PermuteSystems.m, Tensor.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function B = BrauerStates(d,p)

phi = Tensor(MaxEntangled(d,1,0),p); % sparse, unnormalized

% The Brauer states are computed from perfect matchings of the complete
% graph. So compute all perfect matchings first.
pm = perfect_matchings(2*p);
npm = size(pm,1);
B = sparse(d^(2*p),npm);

% Now just turn these perfect matchings into the corresponding states.
for j = 1:npm
    B(:,j) = PermuteSystems(phi,pm(j,:),d*ones(1,2*p));
end

==> anc/Matlab/QETLAB-0.9/BreuerState.m <==
%%	BREUERSTATE    Produces a Breuer state of even dimension >= 2
%	This function has two required arguments:
%     DIM: the local dimension (for dim >= 2 and even) 
%     LAMBDA: describes the weight of the singlet component
%
%	BREUER_STATE = BreuerState(DIM,LAMBDA) gives a Breuer bound entangled 
%   state for two qudits of local dimension DIM, with the LAMBDA parameter
%   describing the weight of the singlet component, as described in [1].
%   The Breuer state that is returned is sparse.
%
%	References:
%   [1] H-P. Breuer. Optimal entanglement criterion for mixed quantum 
%       states. E-print: arXiv:quant-ph/0605036, 2006.
%
%	URL: http://www.qetlab.com/BreuerState

%	requires: MaxEntangled.m, SymmetricProjection.m
% 	authors: Vincent Russo (vrusso@uwaterloo.ca)
%            Nathaniel Johnston (nathaniel@njohnston.ca)
%	package: QETLAB 
%	last updated: December 15, 2014

function breuer_state = BreuerState(dim, lambda)

% Make sure that the dimension is even.
if mod(dim,2) == 1 || dim <= 0
    error('BreuerState:InvalidDim','DIM must be an even positive integer.');
end

% Start by generating a specific maximally-entangled state PSI.
V = fliplr(sparse(diag((-1).^mod(1:dim,2))));
psi = kron(speye(dim),V)*MaxEntangled(dim,1);

% Mix the maximally-entangled state PSI with the normalized projector to
% the symmetric subspace.
breuer_state = lambda * (psi*psi') + (1-lambda) * 2*SymmetricProjection(dim)/(dim*(dim+1));

==> anc/Matlab/QETLAB-0.9/CBNorm.m <==
%%  CBNORM    Computes the completely bounded norm of a superoperator
%   This function has one required input argument:
%     PHI: a superoperator
%
%   CB = CBNorm(PHI) is the completely bounded (CB) norm of the
%   superoperator PHI. PHI should be specified as either a cell with one or
%   two columns of Kraus operators, or as a Choi matrix (see online QETLAB
%   tutorial for details about specifying superoperators). If PHI is
%   provided as a Choi matrix with unequal input and output dimensions, a
%   second argument specifying the dimensions should also be provided (see
%   below).
%
%   This function has one optional input argument:
%     DIM (default has both subsystems of equal dimension)
%
%   CB = CBNorm(PHI,DIM) is the CB norm of PHI, as above, where DIM is a
%   1-by-2 vector containing the input and output dimensions of PHI, in
%   that order (equivalently, these are the dimensions of the first and
%   second subsystems of the Choi matrix PHI, in that order).
%
%   URL: http://www.qetlab.com/CBNorm

%   requires: ApplyMap.m, ComplementaryMap.m, ChoiMatrix.m, cvx
%             (http://cvxr.com/cvx/), DiamondNorm.m, DualMap.m, iden.m,
%             IsCP.m, IsHermPreserving.m, IsPSD.m, KrausOperators.m,
%             MaxEntangled.m, opt_args.m, PermuteSystems.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca), based on an
%           algorithm by John Watrous
%   package: QETLAB
%   last updated: November 21, 2014

function cb = CBNorm(Phi,varargin)

if(~iscell(Phi) && ~isa(Phi,'cvx'))
    Phi = KrausOperators(Phi,varargin{:});
end
cb = DiamondNorm(DualMap(Phi));

==> anc/Matlab/QETLAB-0.9/CHANGELOG.md <==
# Change Log
All notable changes to QETLAB will be documented in this file.

## [0.9] - 2016-01-12
### Added
- BCSGameLB: Computes a lower bound on the quantum value of a binary constraint system (BCS) game.
- BCSGameValue: Computes the maximum value of a binary constraint system (BCS) game. In classical and no-signalling settings, the value computed is exact, but the quantum value is just an upper bound.
- InducedMatrixNorm: Computes a lower bound on the induced p->q norm of a matrix.
- InducedSchattenNorm: Computes a lower bound on the induced Schatten p->q norm of a superoperator.
- L1NormCoherence: Computes the l1-norm of coherence of a quantum state.
- NonlocalGameLB: Computes a lower bound on the quantum value of a two-player non-local game.
- RandomPOVM: Computes a random POVM of a specified size and with a specified number of outcomes.
- RelEntCoherence: Computes the relative entropy of coherence of a quantum state.
- RobustnessCoherence: Computes the robustness of coherence of a quantum state.
- TraceDistanceCoherence: Computes the trace distance of coherence of a quantum state.
- helpers/bcs_to_nonlocal: Converts a description of a binary constraint system (BCS) game into a form that can be presented as a general non-local game.
- helpers/pure_to_mixed: Converts a state vector or density matrix representation of a state to a density matrix.

### Changed
- Entropy: Fixed a bug that would cause NaN output for some low-rank input states.
- kpNorm: Can now be used as the objective function or as a constraint in a CVX optimization problem, regardless of k and p (only certain special values of k and p were supported previously).
- kpNormDual: Can now be used as the objective function or as a constraint in a CVX optimization problem, regardless of k and p (only certain special values of k and p were supported previously).
- NonlocalGameValue: Added the REPT optional input argument, which lets the user specify the number of times that the non-local game will be repeated in parallel.
- SchattenNorm: Can now be used as the objective function or as a constraint in a CVX optimization problem, regardless of p (only p = 1, p = 2, and p = Inf were supported previously).

## [0.8] - 2015-04-13
### Added
- BellInequalityMaxQubits: Approximates the optimal value of a Bell inequality in qubit (i.e., 2-dimensional quantum) settings.
- NonlocalGameValue: Computes the maximum value of a nonlocal game in a classical, quantum, or no-signalling setting.

### Changed
- BellInequalityMax: Bug fix when computing the classical value of a Bell inequality using measurements that have values other than 0, 1, 2, ..., d-1.
- KrausOperators: If the zero map is provided as input, this function now returns a single zero matrix Kraus operator, rather than an empty cell containing no Kraus operators.
- XORGameValue: Bug fix when computing the value of some XOR games with complex entries.

## [0.7] - 2015-01-22
### Added
- BellInequalityMax: Computes the maximum value of a Bell inequality in a classical, quantum, or no-signalling setting.
- BreuerState: Generates a Breuer state, which is a specific family of bound entangled states on even local dimensions.
- DephasingChannel: Produces a (completely or partially) dephasing channel.
- DickeState: Generates a Dicke state.
- GHZState: Generates a (generalized) GHZ state.
- GisinState: Generates a 2-qubit Gisin state.
- HorodeckiState: Generates a Horodecki state, which is a specific family of bound entangled states in (3 \otimes 3)- and (2 \otimes 4)-dimensional spaces.
- LocalDistinguishability: Computes the maximum probability of distinguishing quantum states by means of symmetric-extendible measurements.
- NPAHierarchy: Determines whether or not a set of probabilities satisfy the conditions of the NPA hierarchy, which is a necessary condition for the probabilities to arise from quantum mechanics.
- PauliChannel: Generates a Pauli channel (i.e., a quantum channel with Kraus operators that are multiples of Pauli operators).
- RandomProbabilities: Computes a random probability vector, distributed uniformly on the unit simplex.
- WState: Generates a (generalized) W-state.
- XORGameValue: Computes the classical or quantum value of a nonlocal XOR game (replaces the old functions XORClassicalValue and XORQuantumValue).
- helpers/unique_perms: Computes all distinct permutations of a given vector (the same as unique(perms(V),'rows'), but typically faster and less memory-intensive).
- helpers/update_odometer: Increases the entries of a vector subject to constraints on how large the entries of that vector can be. Useful when you want to have k nested for loops, but k isn't specified beforehand.

### Changed
- AbsPPTConstraints: The DIM input argument is now optional, and the LAM input argument can now either be a vector of eigenvalues or a density matrix (it had to be a vector of eigenvalues before).
- IsAbsPPT: Can now be used directly as a constraint or objective function within other CVX optimization problems.
- IsPPT: Can now be used directly as a constraint or objective function within other CVX optimization problems.
- IsPSD: Can now be used directly as a constraint or objective function within other CVX optimization problems.
- SymmetricExtension: Can now be used directly as a constraint or objective function within other CVX optimization problems.
- SymmetricInnerExtension: Can now be used directly as a constraint or objective function within other CVX optimization problems.
- TensorSum: Is now much faster at tensoring together lots (> 20) of sparse vectors.

### Removed
- XORClassicalValue: Merged into XORGameValue
- XORQuantumValue: Merged into XORGameValue

## [0.6] - 2014-11-27
### Added
- AbsPPTConstraints: Computes the linear matrix inequalities that determine whether or not a mixed state is "absolutely PPT".
- Fidelity: Computes the fidelity of two quantum states, or allows the user to optimize over the fidelity of two quantum states in CVX.
- InSeparableBall: Determines whether or not a given mixed state is within the ball of separability centered at the maximally-mixed state.
- IsAbsPPT: Determines whether or not a mixed state is "absolutely PPT".
- MaximumOutputFidelity: Computes the maximum output fidelity of two quantum channels.
- XORClassicalValue: Computes the classical value of a two-player nonlocal XOR game.
- helpers/superoperator_dims: Computes the input, output, and environment dimensions of a superoperator. Introduced in order to clean up the code in many other functions.

### Changed
- BrauerStates: Reversed the order of the input arguments D and P.
- CBNorm and DiamondNorm: Updated the script so that it can now also be used in the objective function or constraints of other CVX optimization problems (so you can minimize the diamond norm of all channels satisfying a given linear constraint, for example).
- Entropy: Now has a second optional input argument, ALPHA, which allows the user to compute arbitrary Renyi entropies, rather than just the usual von Neumann entropy.
- Pauli: Now allows the user to request a several-qubit Pauli operator, rather than just a 1-qubit Pauli operator. Also, this function now returns output that is sparse by default, rather than full.
- Swap and SwapOperator: Reversed the order of the SYS and DIM optional input arguments.
- Twirl: Can now also perform Pauli twirls.

## [0.5] - 2014-11-06
- Initial release of QETLAB.

==> anc/Matlab/QETLAB-0.9/ChannelDistinguishability.m <==
%%  CHANNELDISTINGUISHABILITY    Computes the maximum probability of distinguishing two quantum channels
%   This function has two required input arguments:
%     PHI,PSI: linear maps (represented as either Choi matrices or cells of Kraus operators)
%
%   DIST = ChannelDistinguishability(PHI,PSI) is the maximum probability of
%   distinguishing the quantum channels PHI and PSI. Each of PHI and PSI
%   can either be represented by a Choi matrix or by a cell containing
%   Kraus operators of the channel.
%
%   This function has two optional arguments:
%     P (default [1/2, 1/2])
%     DIM (default tries to guess the input and output dimensions of PHI,PSI)
%
%   DIST = ChannelDistinguishability(PHI,PSI,P,DIM) is the maximum
%   probability of distinguishing the quantum channels PHI and PSI, chosen
%   with probability P(1) and P(2), respectively (by default, the channels
%   are chosen uniformly at random). DIM is a 1-by-2 vector containing the
%   input and output dimensions of PHI and PSI (DIM is required if and only
%   if PHI and PSI are provided as Choi matrices and the input and output
%   dimensions are unequal).
%
%   URL: http://www.qetlab.com/ChannelDistinguishability

%   requires: cvx (http://cvxr.com/cvx/), ApplyMap.m, ChoiMatrix.m,
%             ComplementaryMap.m, DiamondNorm.m, DualMap.m, iden.m, IsCP.m,
%             IsHermPreserving.m, IsPSD.m, KrausOperators.m,
%             MaxEntangled.m, opt_args.m, PermuteSystems.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 27, 2014

function dist = ChannelDistinguishability(Phi,Psi,varargin)

% Get the input and output dimensions of PHI and PSI.
[da,db] = superoperator_dims(Psi,0,varargin{2:end});

% set optional argument defaults: p = [1/2,1/2], dim guessed based on input
[p,dim] = opt_args({ [1,1]/2, [da,db] },varargin{:});

% We convert to a Choi matrix to make things easier -- we end up converting
% back to Kraus operators in the DiamondNorm function, but the performance
% impact is negligible, and we have to perform the Kraus decomposition
% again anyway to remove linear dependencies in the Kraus operators, or
% things slow down to a halt in the SDP.
Phi = ChoiMatrix(Phi);
Psi = ChoiMatrix(Psi);

if(length(Phi) ~= length(Psi))
    error('ChannelDistinguishability:DifferentDims','The channels PHI and PSI must have the same dimension input and output spaces as each other.');
elseif(prod(dim) ~= length(Phi))
    error('ChannelDistinguishability:InvalidDim','Could not determine the input and output dimensions of the channels: please provide the DIM argument.');
end

if(abs(sum(p) - 1) > 10*eps || length(p) ~= 2)
    error('ChannelDistinguishability:InvalidP','The vector P must be a probability distribution with 2 entries: its elements must be non-negative and they must sum to 1.');
end

if(max(p) >= 1) % of course we can distinguish 1 object
    dist = 1;
    return
end

% Finally, compute the distinguishability.
dist = DiamondNorm(p(1)*Phi - p(2)*Psi,dim);

==> anc/Matlab/QETLAB-0.9/ChessboardState.m <==
%%  CHESSBOARDSTATE    Produces a chessboard state
%   This function has six required arguments:
%     A,B,C,D,M,N: parameters of the chessboard state, as in [1]
%
%   RHO = ChessboardState(A,B,C,D,M,N) is the chessboard state defined in
%   [1], with S = A*conj(C)/conj(N) and T = A*D/M. If C*M*conj(N) ~=
%   A*B*conj(C) then RHO is entangled. If each of A,B,C,D,M,N are real then
%   RHO has positive partial transpose, and is hence bound entangled.
%
%   This function has two optional arguments:
%     S (default A*conj(C)/conj(N))
%     T (default A*D/M)
%   
%   RHO = ChessboardState(A,B,C,D,M,N,S,T) is the chessboard state defined
%   in [1]. Note that, for certain choices of S and T, this state will not
%   have positive partial transpose, and thus may not be bound entangled --
%   a warning will be produced in these cases.
%
%   URL: http://www.qetlab.com/ChessboardState
%
%   References:
%   [1] D. Bruss and A. Peres. Construction of quantum states with bound
%       entanglement. Phys. Rev. A, 61:30301(R), 2000.

%   requires: IsPPT.m, IsPSD.m, opt_args.m, PartialTranspose.m,
%             PermuteSystems.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 13, 2013

function rho = ChessboardState(a,b,c,d,m,n,varargin)

% set optional argument defaults: s = ac*/n*, t = ad/m
[s,t] = opt_args({ a*conj(c)/conj(n), a*d/m },varargin{:});

v1 = [m,0,s,0,n,0,0,0,0];
v2 = [0,a,0,b,0,c,0,0,0];
v3 = [conj(n),0,0,0,-conj(m),0,t,0,0];
v4 = [0,conj(b),0,-conj(a),0,0,0,d,0];

rho = v1'*v1 + v2'*v2 + v3'*v3 + v4'*v4;
rho = rho/trace(rho);

if(~IsPPT(rho))
    warning('ChessboardState:NotPPT','The specified chessboard state does not have positive partial transpose.');
end

==> anc/Matlab/QETLAB-0.9/ChoiMap.m <==
%%  CHOIMAP    Produces the Choi map or one of its generalizations
%   This function has no required arguments.
%
%   C = ChoiMap() is the Choi matrix of the Choi map, which is a positive
%   map on 3-by-3 matrices that is capable of detecting some entanglement
%   that the transpose map is not.
%
%   This function has three optional arguments:
%     A,B,C (default 1,1,0)
%   
%   C = ChoiMap(A,B,C) is the Choi matrix of the positive map defined in
%   [1]. Many of these maps are capable of detecting PPT entanglement.
%
%   URL: http://www.qetlab.com/ChoiMap
%
%   References:
%   [1] S. J. Cho, S.-H. Kye, and S. G. Lee, Linear Algebr. Appl. 171, 213
%   (1992).

%   requires: iden.m, MaxEntangled.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: August 5, 2013

function C = ChoiMap(varargin)

% set optional argument defaults: a=1, b=1, c=0 (the usual Choi map)
[a,b,c] = opt_args({ 1, 1, 0 },varargin{:});

psi = MaxEntangled(3,0,0);
C = diag([a+1,c,b,b,a+1,c,c,b,a+1]) - psi*psi';

==> anc/Matlab/QETLAB-0.9/ChoiMatrix.m <==
%% CHOIMATRIX     Computes the Choi matrix of a superoperator
%   This function has one required argument:
%     PHI: a superoperator
%
%   C = ChoiMatrix(PHI) is the Choi matrix of the superoperator PHI. The
%   default convention used within this function (and throughout QETLAB) is
%   that the Choi matrix is the result of applying the map PHI to the
%   *second* subsystem of the standard maximally entangled (unnormalized)
%   state. PHI should be provided either as a Choi matrix, or as a cell
%   with either 1 or 2 columns whose entries are its Kraus operators (see
%   full QETLAB documentation for details).
%
%   This function has one optional argument:
%     SYS (default 2)
%
%   C = ChoiMatrix(PHI,SYS) is the Choi matrix of PHI, with the convention
%   that the map PHI is applied to the SYS subsystem of the standard
%   maximally entangled state. SYS must be either 1 or 2.
%
%   URL: http://www.qetlab.com/ChoiMatrix

%   requires: ApplyMap.m, iden.m, MaxEntangled.m, opt_args.m, PartialMap.m,
%             PermuteSystems.m, sporth.m, superoperator_dims.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 24, 2014

function C = ChoiMatrix(Phi,varargin)

if(~iscell(Phi)) % PHI is already a Choi matrix
    C = Phi;
    return
end

% Get the dimensions of PHI.
da = superoperator_dims(Phi); % we only need the input space dimensions

% Set optional argument defaults: sys=2
[sys] = opt_args({ 2 },varargin{:});

% Now create the Choi matrix: apply the map to half of the (unnormalized)
% maximally-entangled states.
C = PartialMap(MaxEntangled(da(1),1,0)*MaxEntangled(da(2),1,0).',Phi,sys,[da(1),da(1);da(2),da(2)]);
if(~issparse(Phi{1,1}))
    C = full(C);
end

==> anc/Matlab/QETLAB-0.9/Commutant.m <==
%%  COMMUTANT    Computes the commutant of a set of matrices
%   This function has one required argument:
%     A: a matrix, or a cell containing one or more matrices of the same size
%
%   C = Commutant(A) is a cell containing an orthonormal basis (in the
%   Hilbert-Schmidt inner product) for the algebra of matrices that commute
%   with each matrix in the cell A. The elements of C are sparse if and
%   only if the elements of A are sparse.
%
%   URL: http://www.qetlab.com/Commutant

%   requires: opt_args.m, PartialTranspose.m, PermuteSystems.m, spnull.m,
%             Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function C = Commutant(A)

if(iscell(A)) % allow A to just be a matrix instead of a cell if they only want the commutant of one matrix
    A = [A{:}].';
else
    A = A.';
end
dim = size(A,2);
num_ops = length(A)/dim;

% a sneaky (and fast) way of constructing the commutant that works by
% noting that AX = XA if and only if (kron(A,I) - kron(I,A^T))x = 0, where
% x is the vectorization of X
C = reshape(spnull( kron(PartialTranspose(A,2,[num_ops,dim;1,dim]),speye(dim)) - Swap(kron(speye(dim),A),[1,2],[dim,num_ops,dim],1) ),dim,[]);

% from here on, we're just reshaping the resulting data into matrices of
% the proper size and sparsity
num_comm_ops = size(C,2)/dim;
if(~issparse(A))
    C = full(C);
end
C = mat2cell(PartialTranspose(C,2,[1,dim;num_comm_ops,dim]),dim,dim*ones(1,num_comm_ops));

==> anc/Matlab/QETLAB-0.9/ComplementaryMap.m <==
%%  COMPLEMENTARYMAP    Computes the complementary map of a superoperator
%   This function has one required argument:
%     PHI: a superoperator
%
%   PHIC = ComplementaryMap(PHI) is the complementary map of PHI (in the
%   sense that it describes the information sent by PHI to the
%   environment).
%
%   This function has one optional input argument:
%     DIM (default has input and output of equal dimension)
%
%   PHID = ComplementaryMap(PHI,DIM) is the same as above, where DIM is a
%   1-by-2 vector containing the input and output dimensions of PHI, in
%   that order (equivalently, these are the dimensions of the first and
%   second subsystems of the Choi matrix PHI, in that order). If the input
%   or output space is not square, then DIM's first row should contain the
%   input and output row dimensions, and its second row should contain its
%   input and output column dimensions. DIM is required if and only if PHI
%   has unequal input and output dimensions and is provided as a Choi
%   matrix.
%
%   URL: http://www.qetlab.com/ComplementaryMap

%   requires: ApplyMap.m, ChoiMatrix.m, iden.m, IsCP.m, IsHermPreserving.m,
%             IsPSD.m, KrausOperators.m, MaxEntangled.m, opt_args.m,
%             PermuteSystems.m, sporth.m, Swap.m, superoperator_dims.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 24, 2014

function PhiC = ComplementaryMap(Phi,varargin)

isc = iscell(Phi);
if(~isc) % don't alter the Kraus operators -- will change the returned complementary map!
    Phi = KrausOperators(Phi,varargin{:});
end

% Compute the dimensions of PHI.
[da,db,de] = superoperator_dims(Phi,1,varargin{:});

% The complementary map is obtained by placing all of the first rows of
% Kraus operators of PHI into the first of PHIC's Kraus operators, all of
% the second rows of the Kraus operators of PHI into the second of PHIC's
% Kraus operators, and so on.
PhiC = mat2cell(Swap(cell2mat(Phi),[1,2],[de,db(1)],1),de*ones(1,db(1)),da(1)*ones(1,size(Phi,2)));

if(~isc) % return a Choi matrix if that was the input
    PhiC = ChoiMatrix(PhiC);
end

==> anc/Matlab/QETLAB-0.9/DephasingChannel.m <==
%%  DEPHASINGCHANNEL    Produces a dephasing channel
%   This function has one required argument:
%     DIM: the dimensionality on which the channel acts
%
%   DELTA = DephasingChannel(DIM) is the Choi matrix of the completely
%   dephasing channel that acts on DIM-by-DIM matrices.
%
%   This function has one optional argument:
%     P (default 0)
%   
%   DELTA = DephasingChannel(DIM,P) produces the partially dephasing
%   channel (1-P)*D + P*ID, where D is the completely dephasing channel
%   and ID is the identity channel.
%
%   URL: http://www.qetlab.com/DephasingChannel

%   requires: iden.m, MaxEntangled.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: January 22, 2015

function delta = DephasingChannel(dim,varargin)

% set optional argument defaults: p=0
[p] = opt_args({ 0 },varargin{:});

% compute the Choi matrix of the depolarizing channel
psi = MaxEntangled(dim,1,0); % gives a sparse non-normalized state
delta = (1-p)*diag(diag(psi*psi')) + p*(psi*psi');

==> anc/Matlab/QETLAB-0.9/DepolarizingChannel.m <==
%%  DEPOLARIZINGCHANNEL    Produces a depolarizing channel
%   This function has one required argument:
%     DIM: the dimensionality on which the channel acts
%
%   DELTA = DepolarizingChannel(DIM) is the Choi matrix of the completely
%   depolarizing channel that acts on DIM-by-DIM matrices.
%
%   This function has one optional argument:
%     P (default 0)
%   
%   DELTA = DepolarizingChannel(DIM,P) produces the partially depolarizing
%   channel (1-P)*D + P*ID, where D is the completely depolarizing channel
%   and ID is the identity channel.
%
%   URL: http://www.qetlab.com/DepolarizingChannel

%   requires: iden.m, MaxEntangled.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: March 4, 2014

function delta = DepolarizingChannel(dim,varargin)

% set optional argument defaults: p=0
[p] = opt_args({ 0 },varargin{:});

% compute the Choi matrix of the depolarizing channel
psi = MaxEntangled(dim,1,0); % gives a sparse non-normalized state
delta = (1-p)*speye(dim^2)/dim + p*(psi*psi');

==> anc/Matlab/QETLAB-0.9/DiamondNorm.m <==
%%  DIAMONDNORM    Computes the diamond norm of a superoperator
%   This function has one required input argument:
%     PHI: a superoperator
%
%   DN = DiamondNorm(PHI) is the diamond norm of the superoperator PHI. PHI
%   should be specified as either a cell with one or two columns of Kraus
%   operators, or as a Choi matrix (see online QETLAB tutorial for details
%   about specifying superoperators). If PHI is provided as a Choi matrix
%   with unequal input and output dimensions, a second argument specifying
%   the dimensions should also be provided (see below).
%
%   This function has one optional input argument:
%     DIM (default has both subsystems of equal dimension)
%
%   DN = DiamondNorm(PHI,DIM) is the diamond norm of PHI, as above, where
%   DIM is a 1-by-2 vector containing the input and output dimensions of
%   PHI, in that order (equivalently, these are the dimensions of the first
%   and second subsystems of the Choi matrix PHI, in that order).
%
%   URL: http://www.qetlab.com/DiamondNorm

%   requires: ApplyMap.m, ComplementaryMap.m, ChoiMatrix.m, CVX
%             (http://cvxr.com/cvx/), DualMap.m, iden.m, IsCP.m,
%             IsHermPreserving.m, IsPSD.m, KrausOperators.m,
%             MaxEntangled.m, opt_args.m, PermuteSystems.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca), based on an
%           algorithm by John Watrous
%   package: QETLAB
%   last updated: November 21, 2014

function dn = DiamondNorm(Phi,varargin)

% If PHI is a CVX variable, compute the diamond norm in a CVX-safe way that
% allows this function to be used within other CVX optimization problems.
if(isa(Phi,'cvx'))
    len_phi = length(Phi);
    sqrt_len = round(sqrt(len_phi));

    % Set optional argument defaults: dim=sqrt_len
    [dim] = opt_args({ [sqrt_len,sqrt_len] },varargin{:});

    cvx_begin sdp quiet
        cvx_solver sedumi
        %cvx_precision best;
        variable Y0(len_phi,len_phi) hermitian
        variable Y1(len_phi,len_phi) hermitian
        minimize norm(PartialTrace(Y0,2,dim)) + norm(PartialTrace(Y1,2,dim))
        subject to
            cons = [Y0,-Phi;-Phi',Y1];
            cons + cons' >= 0; % avoid some numerical problems: CVX often thinks things aren't symmetric without this
            Y0 >= 0;
            Y1 >= 0;
    cvx_end
    
    dn = cvx_optval/2;

% If PHI is not a CVX variable, compute the diamond norm via a slightly
% different SDP that will be faster if PHI has few Kraus operators (but
% will require about the same amount of computation time if PHI has a full
% set of Kraus operators). Also implement other non-CVX-save speedups, like
% quickly computing the diamond norm of a CP map.
else
    % Always call the KrausOperators function, even if Phi is already a set of
    % Kraus operators, to make sure we get a minimal set -- this is important
    % for speed reasons.
    Phi = KrausOperators(Phi,varargin{:});

    da = size(Phi{1,1},2);
    db = size(Phi{1,1},1);
    nk = size(Phi,1);
    two_cols = (size(Phi,2) > 1);
    if(two_cols && ((size(Phi{1,2},2) ~= da || size(Phi{1,2},1) ~= db)))
        error('DiamondNorm:InvalidDim','The input and output spaces of PHI must both be square.');
    end

    % The diamond norm of a CP map is trivial to compute.
    if(~two_cols || IsCP(Phi))
        dn = norm(ApplyMap(speye(db),DualMap(Phi)));
        return
    end

    % Otherwise, compute the diamond norm via semidefinite programming.
    cvx_begin sdp quiet
        %cvx_precision best;
        cvx_solver sedumi
        variable rho0(da,da) hermitian
        variable rho1(da,da) hermitian
        variable X(nk,nk) complex
        maximize trace(X) + trace(X')
        subject to
            cons = [ApplyMap(rho0,ComplementaryMap(Phi(:,1))),X;X',ApplyMap(rho1,ComplementaryMap(Phi(:,2)))];
            cons + cons' >= 0; % avoid some numerical problems: CVX often thinks things aren't symmetric without this
            trace(rho0) <= 1/2;
            trace(rho1) <= 1/2;
            rho0 >= 0;
            rho1 >= 0;
    cvx_end

    dn = real(cvx_optval);
end

==> anc/Matlab/QETLAB-0.9/DickeState.m <==
%%  DICKESTATE    Generates a Dicke state
%   This function has one required input argument:
%     N: the number of qubits in the Dicke state
%
%   DICKE_STATE = DickeState(N) returns the N-qubit Dicke state, originally 
%   introduced in [1] for describing light emission from a cloud of atoms. 
%   These symmetric states are in a sense "far from separable". Refer to 
%   [2] for a more recent exposition on Dicke states. The output of this
%   function is sparse.
%
%   This function has three optional input arguments:
%     K (default 1): number of excitations
%     NRML (default 1): a flag, either 1 or 0, specifying normalization
%
%   DICKE_STATE = DickeState(N,K,NRML) is as above, but generates the Dicke
%   state with K-level excitations and is normalized to have norm 1 if
%   NRML = 1 (and has all entries either 0 or 1 if NRML = 0).
%
%	References:
%   [1] R.H. Dicke. Coherence in spontaneous radiation processes. Phys. 
%       Rev. 93, 99. 1954.
%       
%   [2] M. Bergmann and O. Guhne. Entanglement criteria for Dicke states.
%       E-print: arXiv:1305.2818 [quant-ph]. 2013.
%   
%   [3] E. Wolfe and S.F. Yelin. Certifying separability in symmetric mixed
%       states, and superradiance. E-print: arXiv:1307.5779 [quant-ph].
%       2013.
%
%	URL: http://www.qetlab.com/DickeState

%	requires: opt_args.m, TensorSum.m, unique_perms.m
% 	authors: Vincent Russo (vrusso@uwaterloo.ca)
%            Nathaniel Johnston (nathaniel@njohnston.ca)
%	package: QETLAB 
%	last updated: December 15, 2014

function dicke_state = DickeState(N,varargin)

% set optional argument defaults: k = 1, nrml = 1
[k,nrml] = opt_args({ 1, 1 },varargin{:});

% Make sure that k is valid.
if k < 0 || k > N
    error('DickeState:InvalidK','K must be an integer between 0 and N, inclusive.');
end

num_terms = nchoosek(N,k);

id = speye(2); % generate the appropriate qubit |0> and |1> states
init_state = [ones(1,k),zeros(1,N-k)];

% Each row of the following matrix corresponds to one of the terms in the
% sum that defined the Dicke state.
perm_matrix = unique_perms(init_state);

% Generate the Dicke state itself from the (0,1)-labelled terms in the
% previous matrix.
for i = N:-1:1
    dicke_terms{i} = id(:,perm_matrix(:,i)+1);
end
dicke_state = TensorSum(dicke_terms{:});

% Normalize the state, if requested.
if(nrml == 1)
    dicke_state = dicke_state / sqrt(num_terms);
end

==> anc/Matlab/QETLAB-0.9/Distinguishability.m <==
%%  DISTINGUISHABILITY    Computes the maximum probability of distinguishing quantum states
%   This function has one required input argument:
%     X: a cell containing density matrices or a single matrix containing
%        pure states as its column vectors
%
%   DIST = Distinguishability(X) is the maximum probability of
%   distinguishing the quantum states specified by X. X can either be a
%   cell containing 2 or more density matrices to be distinguished, or X
%   can be a matrix whose columns are pure vector states to be
%   distinguished.
%
%   This function has one optional input argument:
%     P (default [1/k, ..., 1/k], where k is the number of states)
%
%   [DIST,MEAS] = Distinguishability(X,P) is the maximum probability of
%   distinguishing the quantum states specified by X, where the vector P
%   contains the probability that each state is chosen (by default, the
%   states are chosen uniformly at random). MEAS is a cell containing the
%   optimal measurement operators.
%
%   URL: http://www.qetlab.com/Distinguishability

%   requires: cvx (http://cvxr.com/cvx/), kpNorm.m, opt_args.m, TraceNorm.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 6, 2014

function [dist,meas] = Distinguishability(X,varargin)

if(iscell(X))
    num_ops = length(X);
    dim = length(X{1});
else
    [dim,num_ops] = size(X);
end
    
% set optional argument defaults: p = [1/k,1/k,...,1/k], where k = # of states
[p] = opt_args({ ones(1,num_ops)/num_ops },varargin{:});

if(abs(sum(p) - 1) > num_ops^2*eps || length(p) ~= num_ops)
    error('Distinguishability:InvalidP','The vector P must be a probability distribution of the same length as the number of states: its elements must be non-negative and they must sum to 1.');
end

if(num_ops == 1 || max(p) >= 1) % of course we can distinguish 1 object
    dist = 1;
    if(nargout > 1) 
        meas = eye(dim); % optimal measurements is trivial in this case
    end
    return
end

% X is a cell of density matrices
if(iscell(X))
    for j = 1:num_ops % make sure that the density operators are scaled
        X{j} = X{j}/trace(X{j});
    end
    
    % There is a closed-form expression for the distinguishability of two
    % density matrices.
    if(num_ops == 2)
        dist = 1/2 + TraceNorm(p(1)*X{1} - p(2)*X{2})/2;
        if(nargout > 1) % construct optimal measurements, if requested
            [v,d] = eig(p(1)*X{1} - p(2)*X{2});
            d = diag(d);
            pind = find(d >= 0);
            meas{1} = v(:,pind)*v(:,pind)';
            meas{2} = eye(dim) - meas{1};
        end
        return
    end
    
    % Check to see if the states are mutually orthogonal, and return 1 if
    % they are.
    if(num_ops <= dim)
        mut_orth = 1;
        for j = 1:num_ops
            for k = j+1:num_ops
                if(max(max(abs(X{j}*X{k}))) > eps*dim^2)
                    mut_orth = 0;
                    break;
                end
            end
        end
        if(mut_orth == 1) % states are mutually orthogonal
            dist = 1;
            if(nargout > 1) % construct optimal measurements, if requested
                meas_sum = zeros(dim);
                for j = num_ops:-1:2 % pre-allocate for speed
                    oX = orth(X{j});
                    meas{j} = oX*oX';
                    meas_sum = meas_sum + meas{j};
                end
                meas{1} = eye(dim) - meas_sum;
            end
            return;
        end
    end
    
% X is a matrix whose columns are pure states
else
    %X = normalize_cols(X); % make sure that the columns have unit length
    
    % There is a closed-form expression for the distinguishability of two
    % pure states.
    if(num_ops == 2)
        dist = 1/2 + sqrt(2*(p(1)^2 + p(2)^2) - 4*p(1)*p(2)*abs(X(:,1)'*X(:,2))^2)/2;
        if(nargout > 1) % construct optimal measurements, if requested
            [v,d] = eig(p(1)*X(:,1)*X(:,1)' - p(2)*X(:,2)*X(:,2)');
            d = diag(d);
            pind = find(d >= 0);
            meas{1} = v(:,pind)*v(:,pind)';
            meas{2} = eye(dim) - meas{1};
        end
        return
    end
    
    % Check to see if the states are mutually orthogonal, and return 1 if
    % they are.
    if(num_ops <= dim)
        X2 = X'*X;
        if(max(max(abs(X2 - diag(diag(X2))))) < eps*dim^2)
            dist = 1; % the states are orthogonal, so perfectly distinguishable
            if(nargout > 1) % construct optimal measurements, if requested
                meas_sum = zeros(dim);
                for j = num_ops:-1:2 % pre-allocate for speed
                    meas{j} = X(:,j)*X(:,j)';
                    meas_sum = meas_sum + meas{j};
                end
                meas{1} = eye(dim) - meas_sum;
            end
            return
        end
    end
    
    % Turn pure states into density operator form.
    Y = X; X = {};
    for j = num_ops:-1:1 % pre-allocate for speed
        X{j} = Y(:,j)*Y(:,j)';
    end
end

% For 3 or more density matrices, we have to use semidefinite programming.
cvx_begin sdp quiet
    cvx_precision default;
    variable P(dim,dim,num_ops) hermitian
    
    P_tr = 0;
    P_sum = zeros(dim);
    for j = 1:num_ops
        P_tr = P_tr + p(j)*trace(P(:,:,j)*X{j});
        P_sum = P_sum + P(:,:,j);
    end
    P_tr = P_tr + P_tr';
    
    maximize P_tr
    subject to
        P_sum == eye(dim);
        P >= 0;
cvx_end
dist = real(cvx_optval)/2;

% Also return the optimal measurements, if requested.
if(nargout > 1)
    meas = mat2cell(reshape(P,dim,dim*num_ops),dim,dim*ones(1,num_ops));
end

==> anc/Matlab/QETLAB-0.9/DualMap.m <==
%%  DUALMAP    Computes the dual of a superoperator in the Hilbert-Schmidt inner product
%   This function has one required argument:
%     PHI: a superoperator
%
%   PHID = DualMap(PHI) is the dual map (in the Hilbert-Schmidt inner
%   product) of the superoperator PHI. If PHI is provided as a cell of
%   Kraus operators, then so is PHID. If PHI is provided as a Choi matrix,
%   then so is PHID. If PHI is provided as a Choi matrix the input space is
%   not of dimension equal to that of the output space, a second argument
%   DIM must be provided (see below).
%
%   This function has one optional input argument:
%     DIM (default has input and output of equal dimension)
%
%   PHID = DualMap(PHI,DIM) is the same as above, where DIM is a
%   1-by-2 vector containing the input and output dimensions of PHI, in
%   that order (equivalently, these are the dimensions of the first and
%   second subsystems of the Choi matrix PHI, in that order). If the input
%   or output space is not square, then DIM's first row should contain the
%   input and output row dimensions, and its second row should contain its
%   input and output column dimensions. DIM is required if and only if PHI
%   has unequal input and output dimensions and is provided as a Choi
%   matrix.
%
%   URL: http://www.qetlab.com/DualMap

%   requires: opt_args.m, PermuteSystems.m, sporth.m, superoperator_dims.m,
%             Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 24, 2014

function PhiD = DualMap(Phi,varargin)

if(iscell(Phi)) % Phi is provided as a set of Kraus operators
    PhiD = cellfun(@ctranspose,Phi,'UniformOutput',false);
else % Phi is provided as a Choi matrix
    % Get the dimensions of PHI.
    [da,db] = superoperator_dims(Phi,1,varargin{:});
    
    % Compute the dual map.
    PhiD = Swap(conj(Phi),[1,2],[da.',db.']);
end

==> anc/Matlab/QETLAB-0.9/Entropy.m <==
%%  ENTROPY    Computes the von Neumann or Renyi entropy of a density matrix
%   This function has one required argument:
%     RHO: a density matrix
%
%   ENT = Entropy(RHO) is the (base 2) von Neumann entropy of RHO.
%
%   This function has two optional input arguments:
%     BASE (default 2)
%     ALPHA (default 1)
%
%   ENT = Entropy(RHO,BASE,ALPHA) is the entropy of RHO, computed with
%   logarithms in the base specified by BASE. If ALPHA = 1 then this is the
%   von Neumann entropy. If ALPHA <> 1 then this is the Renyi-ALPHA
%   entropy.
%
%   URL: http://www.qetlab.com/Entropy

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: January 12, 2016

function ent = Entropy(rho,varargin)

% set optional argument defaults: base=2, alpha=1
[base,alpha] = opt_args({ 2, 1 },varargin{:});

lam = eig(full(rho));

% If alpha == 1, compute the von Neumann entropy
if(abs(alpha - 1) <= eps^(3/4))
    lam(lam==0) = 1; % handle zero entries better: we want 0*log(0) = 0, not NaN
    if(base == 2)
        ent = -sum(real(lam.*log2(lam)));
    else
        ent = -sum(real(lam.*log(lam)))/log(base);
    end
elseif(alpha >= 0)
    if(alpha < Inf) % Renyi-alpha entropy with ALPHA < Inf
        ent = log(sum(lam.^alpha))/(log(base)*(1-alpha));

        % Check whether or not we ran into numerical problems due to ALPHA
        % being large. If so, compute the infinity-entropy instead.
        if(ent == Inf)
            alpha = Inf;
            warning('Entropy:LargeAlpha','Numerical problems were encountered due to a large value of ALPHA. Computing the entropy with ALPHA = Inf instead.');
        end
    end
    
    % Do not merge the following if statement with the previous one: we
    % need them separate, since this one catches a warning from the
    % previous block.
    if(alpha == Inf) % Renyi-infinity entropy
        ent = -log(max(lam))/log(base);
    end
else
    error('Entropy:InvalidAlpha','ALPHA must be non-negative.');
end

==> anc/Matlab/QETLAB-0.9/Fidelity.m <==
%%  FIDELITY    Computes the fidelity of two density matrices
%   This function has two required input arguments:
%     RHO,SIGMA: density matrices
%
%   FID = Fidelity(RHO,SIGMA) is the fidelity between the two density
%   matrices RHO and SIGMA, defined by ||sqrt(RHO)*sqrt(SIGMA)||_1, where
%   ||.||_1 denotes the trace norm. FID is a value between 0 and 1, with 0
%   corresponding to matrices RHO and SIGMA with orthogonal support, and 1
%   corresponding to the case RHO = SIGMA.
%
%   URL: http://www.qetlab.com/Fidelity

%   requires: nothing (only uses CVX if called as an input to CVX)
%   authors: Vincent Russo (vrusso@uwaterloo.ca)
%            Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 21, 2014

function fid = Fidelity(rho,sigma)

sz_rho = size(rho);

% Do some error checking.
if(~all(sz_rho == size(sigma)))
    error('Fidelity:InvalidDims','RHO and SIGMA must be matrices of the same size.');
elseif(sz_rho(1) ~= sz_rho(2))
    error('Fidelity:InvalidDims','RHO and SIGMA must be square.');
end

% If rho or sigma is a CVX variable then compute fidelity via semidefinite
% programming, so that this function can be used in the objective function
% or constraints of other CVX optimization problems.
if(isa(rho,'cvx') || isa(sigma,'cvx'))
    cvx_begin sdp quiet
        variable X(sz_rho(1),sz_rho(1)) complex;
        maximize trace(X) + trace(X');
        subject to
            cons = [rho,X;X',sigma];
            cons + cons' >= 0; % avoid some numerical problems: CVX often thinks things aren't symmetric without this
    cvx_end
    
    fid = cvx_optval/2;

% If rho and sigma are *not* CVX variables, compute fidelity normally,
% since this is much faster.
else
    [sq_rho,res] = sqrtm(rho); % need "res" parameter to suppress MATLAB singularity warning
    [sq_fid,res] = sqrtm(sq_rho*sigma*sq_rho);
    fid = real(trace(sq_fid)); % finally, compute the fidelity
end

==> anc/Matlab/QETLAB-0.9/FilterNormalForm.m <==
%%  FILTERNORMALFORM    Computes the filter normal form of an operator
%   This function has one required argument:
%     RHO: a density matrix
%
%   XI = FilterNormalForm(RHO) is a vector of the coefficients in RHO's
%   filter normal form (see Section IV.D of [1]), which are useful for
%   showing that RHO is entangled.
%
%   The filter normal form is not guaranteed to exist if RHO is not full
%   rank. If a filter normal form can not be found, an error is returned.
%
%   This function has two optional input arguments:
%     DIM (default has both subsystems of equal dimension)
%     TOL (default sqrt(eps))
%
%   This function has four optional output arguments:
%     GA,GB: cells of mutually orthonormal matrices
%     FA,FB: invertible matrices
%
%   [XI,GA,GB,FA,FB] = FilterNormalForm(RHO,DIM,TOL) returns XI, GA, GB,
%   FA, FB such that (eye(length(RHO)) + TensorSum(XI,GA,GB))/length(RHO)
%   equals kron(FA,FB)*RHO*kron(FA,FB)'. In other words, FA and FB are
%   matrices implementing the local filter, XI is a vector of coefficients
%   in the filter normal form, and GA and GB are cells of matrices in the
%   tensor-sum decomposition of the filter normal form.
%
%   DIM is a 1-by-2 vector containing the dimensions of the subsystems on
%   which RHO acts. TOL is the numerical tolerance used when constructing
%   the filter normal form.
%
%   URL: http://www.qetlab.com/FilterNormalForm
%
%   References:
%   [1] O. Gittsovich, O. Guehne, P. Hyllus, and J. Eisert. Unifying several
%   separability conditions using the covariance matrix criterion. Phys.
%   Rev. A, 78:052319, 2008. E-print: arXiv:0803.0757 [quant-ph]

%   requires: OperatorSchmidtDecomposition.m, OperatorSinkhorn.m,
%             opt_args.m, PartialTrace.m, PermuteSystems.m,
%             SchmidtDecomposition.m, Swap.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 3, 2014

function [xi,GA,GB,FA,FB] = FilterNormalForm(rho,varargin)

lrho = length(rho);

% set optional argument defaults: dim=sqrt(length(rho)), tol=sqrt(eps)
[dim,tol] = opt_args({ round(sqrt(lrho)), sqrt(eps) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lrho/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lrho*eps
        error('FilterNormalForm:InvalidDim','If DIM is a scalar, it must evenly divide length(RHO); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

try
    [sigma,F] = OperatorSinkhorn(rho,dim);
catch err
    % Operator Sinkhorn didn't converge.
    if(strcmpi(err.identifier,'OperatorSinkhorn:LowRank'))
        error('FilterNormalForm:NoFNF','The state RHO can not be transformed into a filter normal form. This is often the case if RHO is not of full rank.');
    else
        rethrow(err);
    end
end

% Do some post-processing to make the output more useful and consistent
% with the literature.
pd = prod(dim);
[xi,GA,GB] = OperatorSchmidtDecomposition(sigma - trace(sigma)*eye(pd)/pd,dim);
xi = pd*xi;
FA = F{1};
FB = F{2};

==> anc/Matlab/QETLAB-0.9/FourierMatrix.m <==
%%  FOURIERMATRIX  Generates the unitary matrix that implements the quantum Fourier transform
%   This function has one required argument:
%     DIM: the size of the Fourier matrix
%
%   F = FourierMatrix(DIM) is the DIM-by-DIM unitary matrix that implements
%   the quantum Fourier transform.
%
%   URL: http://www.qetlab.com/FourierMatrix

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 30, 2012

function F = FourierMatrix(dim)

w = exp(2i*pi/dim); % primitive root of unity
F = (w.^((0:dim-1).'*(0:dim-1)))/sqrt(dim);

==> anc/Matlab/QETLAB-0.9/GHZState.m <==
%%	GHZSTATE    Generates a (generalized) GHZ state
%	This function has two required input arguments:
%     DIM: the local dimension
%     Q: the number of parties (qubits/qudits)
%
%   GHZ_STATE = GHZState(DIM,Q) returns Q-partite GHZ state acting on DIM
%   local dimensions, described in [1]. For example, GHZState(2,3) returns
%   the standard 3-qubit GHZ state on qubits. The output of this function
%   is sparse.
%
%   For a system of Q qubits (i.e., DIM = 2), the GHZ state can be
%   written as |GHZ> = (|0>^{\otimes Q} + |1>^{\otimes Q})/sqrt(2).
%
%   This function has one optional input argument:
%     COEFF (default [1,1,...,1]/sqrt(DIM)): a 1-by-DIM vector of coefficients
%
%   GHZ_STATE = GHZState(DIM,Q,COEFF) is as above, but the coefficient of
%   the term |0>^{\otimes Q} is COEFF(1), the coefficient of the term
%   |1>^{\otimes Q} is COEFF(2), and so on.
%
%	References:
%   [1] Going beyond Bell's theorem. D. Greenberger and M. Horne and A. 
%       Zeilinger. E-print: [quant-ph] arXiv:0712.0921. 2007.
%
%	URL: http://www.qetlab.com/GHZState

%	requires: opt_args.m
% 	authors: Vincent Russo (vrusso@uwaterloo.ca)
%            Nathaniel Johnston (nathaniel@njohnston.ca)
%	package: QETLAB 
%	last updated: December 15, 2014

function ghz_state = GHZState(dim,q,varargin)

% set optional argument defaults: coeff = [1,1,..,1]/sqrt(dim)
[coeff] = opt_args({ ones(1,dim)/sqrt(dim) },varargin{:});

% Do some error checking.
if dim < 2
    error('GHZState:InvalidDim','DIM must be at least 2.');
elseif q < 2
    error('GHZState:InvalidQ','Q must be at least 2.');
elseif length(coeff) ~= dim
    error('GHZState:InvalidCoeff','COEFF must be a vector of length equal to DIM.');
end

% Construct the state (and do it in a way that is less memory-intesting
% than naively tensoring things together).
dim_sum = 1;
for j = 1:q-1
    dim_sum = dim_sum + dim^j;
end

ghz_state = sparse(dim^q,1);
for j = 1:dim
    ghz_state((j-1)*dim_sum + 1) = coeff(j);
end

==> anc/Matlab/QETLAB-0.9/GellMann.m <==
%%  GELLMANN    Produces a Gell-Mann operator
%   This function has one required argument:
%     IND (an integer between 0 and 8, inclusive)
%
%   G = GellMann(IND) is the 3-by-3 Gell-Mann matrix indicated by the value
%   of IND. IND = 0 gives the identity matrix, while values of 1 through 8
%   each indicate one of the other 8 Gell-Mann matrices.
%
%   This function has one optional argument:
%     SP (default 0)
%
%   G = GellMann(IND,SP) is as above, with sparsity of the output
%   determined by the value of SP. If SP = 0 then the output will be full,
%   if SP = 1 then the output will be sparse.
%
%   URL: http://www.qetlab.com/GellMann

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 18, 2013

function g = GellMann(ind,varargin)

% set optional argument defaults: sp=0
[sp] = opt_args({ 0 },varargin{:});

if(ind == 1)
    g = [0 1 0;1 0 0;0 0 0];
elseif(ind == 2)
    g = [0 -1i 0;1i 0 0;0 0 0];
elseif(ind == 3)
    g = [1 0 0;0 -1 0;0 0 0];
elseif(ind == 4)
    g = [0 0 1;0 0 0;1 0 0];
elseif(ind == 5)
    g = [0 0 -1i;0 0 0;1i 0 0];
elseif(ind == 6)
    g = [0 0 0;0 0 1;0 1 0];
elseif(ind == 7)
    g = [0 0 0;0 0 -1i;0 1i 0];
elseif(ind == 8)
    g = [1 0 0;0 1 0;0 0 -2]/sqrt(3);
else
    g = eye(3);
end

if(sp)
    g = sparse(g);
end

==> anc/Matlab/QETLAB-0.9/GenGellMann.m <==
%%  GENGELLMANN    Produces a generalized Gell-Mann operator
%   This function has three required arguments:
%     IND1 (a nonnegative integer from 0 to DIM-1 inclusive)
%     IND2 (a nonnegative integer from 0 to DIM-1 inclusive)
%     DIM (a positive integer indicating the dimension)
%
%   G = GenGellMann(IND1,IND2,DIM) is a DIM-by-DIM Hermitian operator.
%   These matrices span the entire space of DIM-by-DIM matrices as IND1 and
%   IND2 range from 0 to DIM-1, inclusive, and they generalize the Pauli
%   operators when DIM = 2 and the Gell-Mann operators when DIM = 3.
%
%   This function has one optional argument:
%     SP (default 0)
%
%   G = GenGellMann(IND1,IND2,DIM,SP) is as above, with sparsity of the
%   output determined by the value of SP. If SP = 0 then the output will be
%   full, if SP = 1 then the output will be sparse.
%
%   URL: http://www.qetlab.com/GenGellMann

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 18, 2013

function g = GenGellMann(ind1,ind2,dim,varargin)

% set optional argument defaults: sp=0
[sp] = opt_args({ 0 },varargin{:});

if(ind1 == ind2)
    if(ind1 == 0)
        g = speye(dim);
    else
        g = sqrt(2/(ind1*(ind1+1)))*spdiags([ones(ind1,1);-ind1;zeros(dim-ind1-1,1)],0,dim,dim);
    end
else
    E = sparse(dim,dim);
    E(ind1+1,ind2+1) = 1;
    if(ind1 < ind2)
        g = E + E';
    else
        g = 1i*E - 1i*E';
    end
end

if(~sp)
    g = full(g);
end

==> anc/Matlab/QETLAB-0.9/GenPauli.m <==
%%  GENPAULI    Produces a generalized Pauli operator
%   This function has three required arguments:
%     IND1 (a nonnegative integer from 0 to DIM-1 inclusive)
%     IND2 (a nonnegative integer from 0 to DIM-1 inclusive)
%     DIM (a positive integer indicating the dimension)
%
%   P = GenPauli(IND1,IND2,DIM) is a DIM-by-DIM unitary operator. More
%   specifically, it is the operator X^IND1*Z^IND2, where X and Z are the
%   "shift" and "clock" operators that naturally generalize the Pauli X and
%   Z operators. These matrices span the entire space of DIM-by-DIM
%   matrices as IND1 and IND2 range from 0 to DIM-1, inclusive.
%
%   This function has one optional argument:
%     SP (default 0)
%
%   P = GenPauli(IND1,IND2,DIM,SP) is as above, with sparsity of the output
%   determined by the value of SP. If SP = 0 then the output will be full,
%   if SP = 1 then the output will be sparse.
%
%   URL: http://www.qetlab.com/GenPauli

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 18, 2013

function p = GenPauli(ind1,ind2,dim,varargin)

% set optional argument defaults: sp=0
[sp] = opt_args({ 0 },varargin{:});

w = exp(2i*pi/dim); % primitive root of unity
X = circshift(speye(dim),1); % shift matrix
Z = spdiags((w.^(0:dim-1)).',0,dim,dim); % clock matrix

p = X^ind1*Z^ind2;

if(~sp)
    p = full(p);
end

==> anc/Matlab/QETLAB-0.9/GisinState.m <==
%%  GISINSTATE    Produces a Gisin state
%   This function has two required input argument:
%     LAMBDA: A real parameter in [0,1].
%     THETA: A real parameter.
%
%   GISIN_STATE = GisinState(LAMBDA,THETA) returns the Gisin state
%   described in [1].
%
%   The Gisin states are a mixture of the entangled state rho_theta and the 
%   separable states rho_uu and rho_dd. 
%   
%   References:
%   [1] N. Gisin. Hidden quantum nonlocality revealed by local filters.
%       (http://dx.doi.org/10.1016/S0375-9601(96)80001-6). 1996.
%
%   URL: http://www.qetlab.com/GisinState

%   requires: nothing
%   author: Vincent Russo (vrusso@uwaterloo.ca)
%   package: QETLAB 
%   last updated: January 14, 2015

function gisin_state = GisinState( lambda, theta )

if lambda < 0 || lambda > 1
    error('GisinState:ImproperVal','LAMBDA must satisfy 0 <= LAMBDA <= 1.');
end

rho_theta = [ 0     0                0                0;
              0   sin(theta)^2      -sin(2*theta)/2 0;
              0   -sin(2*theta)/2   cos(theta)^2      0;
              0     0                0                0 ];
          
rho_uu_dd = [ 1 0 0 0;
              0 0 0 0;
              0 0 0 0;
              0 0 0 1 ];

gisin_state = lambda*rho_theta + (1-lambda)*rho_uu_dd/2;

end

==> anc/Matlab/QETLAB-0.9/HorodeckiState.m <==
%%  HORODECKISTATE    Produces a Horodecki state
%   This function has one required input argument:
%     A: a real parameter in [0,1]
%
%   HORO_STATE = HorodeckiState(A) returns the 3x3 bound entangled
%   Horodecki state described in [1].
%
%   This function has one optional input argument:
%     DIM (default is [3,3], but can be either [3,3] or [2,4])
%
%   HORO_STATE = HorodeckiState(A,DIM) returns the Horodecki state in
%   either (3 \otimes 3)-dimensional space, or (2 \otimes 4)-dimensional
%   space, depending on the dimensions in the 1-by-2 vector DIM.
%
%   The Horodecki state was introduced in [1] which serves as an example in 
%   C^3 \otimes C^3 or C^2 \otimes C^4 of an entangled state that is
%   positive under partial transpose (PPT). The state is PPT for all 
%   a \in [0,1], and separable only for a = 0 or a = 1.
%
%   Note: Refer to [2] (specifically equations (1) and (2)) for more 
%   information on this state and its properties. The 3x3 Horodecki state 
%   is defined explicitly in Section 4.1 of [1] and the 2x4 Horodecki state 
%   is defined explicitly in Section 4.2 of [1].
%
%   References:
%   [1] P. Horodecki. Separability criterion and inseparable mixed states
%       with positive partial transposition. E-print: 
%       arXiv:quant-ph/9703004, 1997.
%       
%   [2] K. Chruscinski. On the symmetry of the seminal Horodecki state.
%       E-print: arXiv:1009.4385 [quant-ph], 2010.
%
%   URL: http://www.qetlab.com/HorodeckiState

%   requires: opt_args.m
%   authors: Vincent Russo (vrusso@uwaterloo.ca)
%            Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB 
%   last updated: December 15, 2014

function horo_state = HorodeckiState( a, varargin )

% set optional argument defaults: dim = [3,3]
[dim] = opt_args({ [3,3] },varargin{:});

if a < 0 || a > 1
    error('HorodeckiState:InvalidA','Argument A must be in the interval [0,1].');
end

if isequal(dim(:),[3;3])
    N_a = 1/(8*a+1);
    b = (1+a)/2;
    c = sqrt(1-a^2)/2;

    horo_state = N_a * [ a 0 0 0 a 0 0 0 a;
                         0 a 0 0 0 0 0 0 0;
                         0 0 a 0 0 0 0 0 0;
                         0 0 0 a 0 0 0 0 0;
                         a 0 0 0 a 0 0 0 a;
                         0 0 0 0 0 a 0 0 0;
                         0 0 0 0 0 0 b 0 c;
                         0 0 0 0 0 0 0 a 0;
                         a 0 0 0 a 0 c 0 b ];
               
elseif isequal(dim(:),[2;4])
    N_a = 1/(7*a+1);
    b = (1+a)/2;
    c = sqrt(1-a^2)/2;
    
    horo_state = N_a * [ a 0 0 0 0 a 0 0;
                         0 a 0 0 0 0 a 0;
                         0 0 a 0 0 0 0 a;
                         0 0 0 a 0 0 0 0;
                         0 0 0 0 b 0 0 c;
                         a 0 0 0 0 a 0 0;
                         0 a 0 0 0 0 a 0;
                         0 0 a 0 c 0 0 b ];
else
    error('HorodeckiState:InvalidDim','DIM must be one of [3,3] or [2,4].');
end

==> anc/Matlab/QETLAB-0.9/InSeparableBall.m <==
%%  INSEPARABLEBALL    Checks whether or not an operator is in the ball of separability centered at the maximally-mixed state
%   This function has one required input argument:
%     X: a positive semidefinite matrix, or a vector of the eigenvalues of
%        a positive semidefinite matrix
%
%   ISB = InSeparableBall(X) is either 1 or 0, indicating that X is or is
%   not contained within the ball of separable operators centered at the
%   identity matrix/maximally-mixed state. The size of this ball was
%   derived in [1].
%
%   URL: http://www.qetlab.com/InSeparableBall
%
%   References:
%   [1] L. Gurvits and H. Barnum. Largest separable balls around the
%       maximally mixed bipartite quantum state. Phys. Rev. A, 66:062311,
%       2002. E-print: arXiv:quant-ph/0204159

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 14, 2014

function isb = InSeparableBall(X)

sz = size(X);
len = max(sz);

% If X is a vector, turn it into a matrix (we could instead turn every
% matrix into a vector of eigenvalues, but that would make the computation
% take O(n^3) time, instead of the current method, which is O(n^2)).
if(min(sz) == 1) % X is a vector of eigenvalues
    X = sparse(diag(X));
end

% If X has trace 0 or less it can't possibly be in the separable ball.
if(trace(X) < len*eps)
    isb = 0;
    return;
end
X = X/trace(X);

% The following check relies on the fact that we scaled X so that
% trace(X) = 1. The following condition is then exactly the Gurvits-Barnum
% condition.
isb = (norm(X/norm(X,'fro')^2 - speye(len),'fro') <= 1);

==> anc/Matlab/QETLAB-0.9/InducedMatrixNorm.m <==
%%  INDUCEDMATRIXNORM    Computes a lower bound of the induced p->q norm of a matrix
%   This function has two required arguments:
%     X: a matrix
%     P: a real number >= 1 or Inf
%
%   NRM = InducedMatrixNorm(X,P) is a lower bound of the induced P-norm of
%   the matrix X. This estimate of the norm is computed via a randomized
%   algorithm, and thus running this function multiple times may produce
%   different lower bounds.
%
%   This function has three optional input arguments:
%     Q: a real number >= 1 or Inf (by default, Q = P)
%     TOL: numerical tolerance used to determine when the algorithm stops
%          running (default sqrt(eps))
%     V0: a vector that acts as a starting point for the randomized
%         algorithm (default is randomly-generated)
%
%   This function has one optional output argument:
%     V: the best right-multiplication vector that was found (i.e., the
%        vector that maximizes norm(X*V,Q) subject to norm(V,P) = 1).
%   
%   [NRM,V] = InducedMatrixNorm(X,P,Q,TOL,V0) is a lower bound of the
%   induced P->Q-norm of the matrix X. This estimate of the norm is
%   computed via a randomized algorithm, and thus running this function
%   multiple times (with different V0) may produce different lower bounds.
%   Smaller values of TOL give better numerical precision, but increase the
%   running time of the algorithm.
%
%   URL: http://www.qetlab.com/InducedMatrixNorm

%   requires: opt_args.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 8, 2016

function [nrm,v] = InducedMatrixNorm(X,p,varargin)

[n,m] = size(X); % size of the matrix

% Set optional argument defaults: q=p, tol=10^-8, v0=-1 (randomly-generated v0)
[q,tol,v0] = opt_args({ p, sqrt(eps), -1 },varargin{:});

% Quickly compute in some special cases.
if(p == 1 && q == 1)
    [nrm,ind] = max(sum(abs(X),1)); % norm is max abs column sum
    v = zeros(m,1);
    v(ind) = 1;
    return
elseif((p == 2 || strcmpi(p,'fro') == 1) && (q == 2 || strcmpi(q,'fro') == 1))
    [~,nrm,v] = svds(X,1); % norm is largest singular value
    return
elseif(p == Inf && q == Inf)
    nrm = max(sum(abs(X),2)); % norm is max abs row sum
    v = ones(m,1);
    return
end

% In all other cases, we iterate to compute the induced matrix norm.

% If the user specified a starting guess v0, parse it; otherwise randomly
% generate one.
randv0 = 1;
if(max(size(v0)) > 1)
    v0 = v0(:); % make sure it's a column vector
    if(length(v0) ~= m)
        warning('InducedMatrixNorm:DimensionMismatch','The initial vector v0 must have length equal to the number of columns of X. Using a randomly-generated intial vector instead.');
    else
        randv0 = 0;
    end
end
if randv0 % generate a random starting vector v0, if appropriate
    v = randn(m,1);
    if(~isreal(X)) % only add imaginary part to v if X is not real (just to make output prettier)
        v = v + 1i*randn(m,1);
    end
else
    v = v0;
end
v = v/norm(v,p); % normalize the starting vector

% Preparation is done; now do the actual iteration.
it_err = 2*tol+1;
nrm = norm(X*v,q);

while it_err > tol
    % First, find the best left vector w, keeping the right vector v fixed.
    w = X*v;
    if(q == Inf)
        [~,ind] = max(abs(w));
        w = zeros(m,1);
        w(ind) = 1;
    else
        wabs = abs(w); % split w into its phases and magnitudes
        wph = w./wabs;
        wph(isnan(wph)) = 1; % take care of division by 0 in previous line
        
        wabs = wabs/max(wabs); % pre-process in this way first for numerical reasons
        wabs = wabs.^(q-1); % this is the equality condition from Holder's inequality
        w = wph.*wabs/norm(wabs,q/(q-1));
    end
    
    % Next, find the best right vector v, keeping the left vector w fixed.
    v = w'*X;
    if(p == 1)
        [~,ind] = max(abs(v));
        v = zeros(n,1);
        v(ind) = 1;
    else
        vabs = abs(v); % split v into its phases and magnitudes
        vph = v./vabs;
        vph(isnan(vph)) = 1; % take care of division by 0 in previous line  
        
        vabs = vabs'/max(vabs); % pre-process in this way first for numerical reasons
        vabs = vabs.^(1/(p-1)); % this is the equality condition from Holder's inequality
        v = vph'.*vabs/norm(vabs,p);
    end
    
    % Check to see if we made any progress; if so, keep iterating.
    new_nrm = norm(X*v,q);
    it_err = abs(new_nrm - nrm);
    nrm = new_nrm;
end

==> anc/Matlab/QETLAB-0.9/InducedSchattenNorm.m <==
%%  INDUCEDSCHATTENNORM    Computes a lower bound of the induced Schatten p->q norm of a superoperator
%   This function has two required arguments:
%     Phi: a superoperator, specified as either a Choi matrix or a cell
%          array of Kraus operators
%     P: a real number >= 1 or Inf
%
%   NRM = InducedSchattenNorm(PHI,P) is a lower bound of the induced
%   Schatten P-norm of the superoperator PHI. This estimate of the norm is
%   computed via a randomized algorithm, and thus running this function
%   multiple times may produce different lower bounds.
%
%   This function has four optional input arguments:
%     Q: a real number >= 1 or Inf (by default, Q = P)
%     DIM: a 1-by-2 vector containing the input and output dimensions of
%          PHI, in that order (not required if the input and output
%          dimensions are equal, or if PHI is specified as a cell array)
%     TOL: numerical tolerance used to determine when the algorithm stops
%          running (default sqrt(eps))
%     X0: a vector that acts as a starting point for the randomized
%         algorithm (default is randomly-generated)
%
%   This function has one optional output argument:
%     X: the best input matrix that was found (i.e., the matrix that
%        maximizes the Q-Schatten norm of Phi(X) subject to the
%        constraint SchattenNorm(X,P) = 1.
%   
%   [NRM,X] = InducedSchattenNorm(PHI,P,Q,DIM,TOL,V0) is a lower bound of
%   the induced Schatten P->Q-norm of the superoperator PHI. This estimate
%   of the norm is computed via a randomized algorithm, and thus running
%   this function multiple times (with different X0) may produce different
%   lower bounds. Smaller values of TOL give better numerical precision,
%   but increase the running time of the algorithm.
%
%   URL: http://www.qetlab.com/InducedSchattenNorm

%   requires: ApplyMap.m, ChoiMatrix.m, KrausOperators.m, opt_args.m,
%             Realignment.m, SchattenNorm.m, superoperator_dims.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 11, 2016

function [nrm,X] = InducedSchattenNorm(Phi,p,varargin)

% Start by finding a set of Kraus operators for Phi and computing the
% dimensions that Phi acts on.
if(~iscell(Phi)) % don't alter the Kraus operators -- just wastes time
    Phi = KrausOperators(Phi,varargin{2:end});
end
[da,db] = superoperator_dims(Phi,0,varargin{2:end});

% Set optional argument defaults: q=p, dim, tol=10^-8, X0=-1 (randomly-generated X0)
[q,dim,tol,X0] = opt_args({ p, [da,db], sqrt(eps), -1 },varargin{:});

% Quickly compute in some special cases.
if((p == 2 || strcmpi(p,'fro') == 1) && (q == 2 || strcmpi(q,'fro') == 1))
    [~,S,V] = svd(Realignment(ChoiMatrix(Phi,2),dim).');
    nrm = S(1,1); % the induced Frobenius norm is the norm of the natural representation
    X = reshape(V(:,1),dim(1),dim(1)).'; % the X achieving the maximum is just the original map, viewed in a wonky basis
    return
end

% In all other cases, we iterate to compute the induced Schatten norm.

% If the user specified a starting guess v0, parse it; otherwise randomly
% generate one.
randX0 = 1;
if(max(size(X0)) > 1)
    if(length(X0) ~= dim(1))
        warning('InducedSchattenNorm:DimensionMismatch','The initial matrix X0 must be of size DA-by-DA, where PHI is a map acting on DA-by-DA matrices. Using a randomly-generated intial matrix instead.');
    else
        randX0 = 0;
    end
end
if randX0 % generate a random starting matrix X0, if appropriate
    X = randn(dim(1),dim(1));
    if(~isreal(ChoiMatrix(Phi))) % only add imaginary part to X if Phi is not real (just to make output prettier)
        X = X + 1i*randn(dim(1),dim(1));
    end
else
    X = X0;
end
X = X/SchattenNorm(X,p); % normalize the starting matrix

% Preparation is done; now do the actual iteration.
it_err = 2*tol+1;
Y = ApplyMap(X,Phi);
nrm = SchattenNorm(Y,q);

while it_err > tol
    % First, find the best left matrix Y, keeping the right matrix X fixed.
    [U,S,V] = svd(Y);
    S = diag(S); % only want the diagonal part of S
    
    if(q == Inf)
        [~,ind] = max(S);
        S = zeros(dim(2),1);
        S(ind) = 1;
    else
        S = S/max(S); % pre-process in this way first for numerical reasons
        S = S.^(q-1); % this is the equality condition from the Schatten Holder inequality
        S = S/norm(S,q/(q-1));
    end
    Y = U*diag(S)*V'; % reconstruct the optimal Y from the new SVD that we just computed
    
    % Next, find the best right matrix X, keeping the left marix Y fixed.
    X = ApplyMap(Y,DualMap(Phi,dim));
    [U,S,V] = svd(X);
    S = diag(S); % only want the diagonal part of S
    
    if(p == 1)
        [~,ind] = max(S);
        S = zeros(dim(1),1);
        S(ind) = 1;
    else
        S = S/max(S); % pre-process in this way first for numerical reasons
        S = S.^(1/(p-1)); % this is the equality condition from the Schatten Holder inequality
        S = S/norm(S,p);
    end
    X = U*diag(S)*V'; % reconstruct the optimal X from the new SVD that we just computed
    
    % Check to see if we made any progress; if so, keep iterating.
    Y = ApplyMap(X,Phi);
    new_nrm = SchattenNorm(Y,q);
    it_err = abs(new_nrm - nrm);
    nrm = new_nrm;
end

==> anc/Matlab/QETLAB-0.9/IsAbsPPT.m <==
%%  ISABSPPT    Determines whether or not a density matrix is absolutely PPT
%   This function has one required input argument:
%     RHO: a density matrix, or a vector of the eigenvalues of a density
%          matrix
%
%   IAPPT = IsAbsPPT(RHO) is either 1 or 0, indicating that RHO (which is
%   assumed to act on bipartite space with each of the two subsystems of
%   equal dimension) is or is not absolutely PPT (see [1] for the
%   definition of absolutely PPT states). If the two subsystems are both
%   of dimension 7 or higher, than this function may sometimes return a
%   value of -1, indicating that it could not determine whether or not RHO
%   is absolutely PPT within a reasonable amount of time.
%
%   This function has on optional arguments:
%     DIM (default has both subsystems of equal dimension)
%
%   IAPPT = IsAbsPPT(RHO,DIM) is as above, where DIM is a 1-by-2 vector
%   containing the dimensions of the subsystems on which RHO acts.
%
%   URL: http://www.qetlab.com/IsAbsPPT
%
%   References:
%   [1] R. Hildebrand. Positive partial transpose from spectra. Phys. Rev.
%       A, 76:052325, 2007. E-print: arXiv:quant-ph/0502170

%   requires: AbsPPTConstraints.m, InSeparableBall.m, IsPSD.m, opt_args.m,
%             perm_inv.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 24, 2014

function iappt = IsAbsPPT(rho,varargin)

iappt = -1; % by default, we don't know the answer
sz = size(rho);
len = max(sz);

% set optional argument defaults: dim=sqrt(length(rho))
[dim] = opt_args({ round(sqrt(len)) },varargin{:});

% If rho is a vector, it is a vector of eigenvalues. If it is a matrix,
% we should find its eigenvalues.
if(min(sz) == 1) % rho is a vector of eigenvalues
    if(~isa(rho,'cvx'))
        lam = sort(real(rho),'descend');
    else
        lam = rho;
    end
else % rho is a density matrix
    if(isa(rho,'cvx'))
        error('IsAbsPPT:InvalidRHO','If used within a CVX optimization problem, RHO must be a vector of eigenvalues, not a density matrix.');
    else
        lam = sort(real(eig(full(rho))),'descend');
    end
end

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,len/dim];
    if abs(dim(2) - round(dim(2))) >= 2*len*eps
        error('IsAbsPPT:InvalidDim','If DIM is a scalar, it must evenly divide length(RHO); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end
pd = prod(dim);
p = min(dim);

% Now do some error checking.
if(pd ~= length(lam))
    error('IsAbsPPT:InvalidDim','The dimensions provided by DIM do not match the length of RHO.');
end

% Do fast checks first, if the input is numeric.
if(~isa(lam,'cvx'))
    % Check if it's in the Gurvits-Barnum ball.
    if(InSeparableBall(lam))
        iappt = 1;
        return;

    % Check if it satisfies the Gerschgorin circle property from arXiv:1406.1277.
    elseif(sum(lam(1:p-1)) <= 2*lam(end) + sum(lam(end-p+1:end-1)))
        iappt = 1;
        return;
    end
end

% Still don't know the answer, and dim is small enough? Roll up your
% sleeves and *really* check whether or not it's absolutely PPT.
if(isa(lam,'cvx'))
    if(p >= 7)
        warning('IsAbsPPT:LargeDim','Only optimizing over the first 2612 linear matrix inequalities for absolutely PPT states, since there are over a million constraints in this case. Thus the set being optimized over is slightly larger than the true set of absolutely PPT states.');
    end
    
    cvx_begin sdp quiet
    L = AbsPPTConstraints(lam,dim,0,2612);
    subject to
        for j = 1:length(L)
            L{j} >= 0;
        end
        for j = 1:pd-1
            lam(j) >= lam(j+1); % eigenvalues must be in order
        end
        lam >= 0;
    cvx_end
    iappt = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)
else
    % Compute *all* constraints up to 6 local dimensions, otherwise only
    % compute a few thousand constraints.
    L = AbsPPTConstraints(lam,dim,1,2612);
    if(~IsPSD(L{end})) % only need to check this one constraint: the AbsPPTConstraints function already checked all the earlier ones
        iappt = 0;
    elseif(p <= 6) % the test we just did is complete for local dimensions up to 6
        iappt = 1;
    end
end

==> anc/Matlab/QETLAB-0.9/IsBlockPositive.m <==
%%  ISBLOCKPOSITIVE    Determines whether or not an operator is block positive
%   This function has one required input argument:
%     X: a square matrix
%
%   IBP = IsBlockPositive(X) is either -1, 0, or 1. A value of 1 indicates
%   that X is block positive, a value of 0 indicates that X is not block
%   positive, and a value of -1 indicates that the block positivity of X
%   could not be determined.
%
%   This function has four optional input arguments:
%     K (default 1)
%     DIM (default has both subsystems of equal dimension)
%     STR (default 2)
%     TOL (default eps^(3/8))
%
%   [IBP,WIT] = IsBlockPositive(X,K,DIM,STR,TOL) is as above, where DIM is
%   a 1-by-2 vector containing the dimensions of the subsystems on which X
%   acts.
%
%   K is the "level" of positivity -- the script checks whether or not X is
%   K-block positive. That is, it checks whether or not X has positive
%   expectation with all states of Schmidt rank <= K.
%
%   STR is an integer that determines how hard the script should work to
%   determine block positivity before giving up (STR = -1 means that the 
%   script won't stop working until it finds an answer). Other valid values 
%   are 0, 1, 2, 3, ... In practice, if STR >= 4 then most computers will
%   run out of memory and/or the sun will explode before computation
%   completes.
%
%   TOL is the numerical tolerance used throughout the script.
%
%   WIT is a witness that verifies that X is (or is not) block positive.
%
%   URL: http://www.qetlab.com/IsBlockPositive

%   requires: cvx (http://cvxr.com/cvx/), iden.m, IsPSD.m, kpNorm.m,
%             MaxEntangled.m, normalize_cols.m, opt_args.m, PartialMap.m,
%             PartialTrace.m, PartialTranspose.m, PermuteSystems.m,
%             Realignment.m, SchmidtDecomposition.m, SchmidtRank.m,
%             sk_iterate.m, SkOperatorNorm.m, SkVectorNorm.m, sporth.m,
%             Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 23, 2014

function [ibp,wit] = IsBlockPositive(X,varargin)

    wit = 0;
    X = full(X);
    dX = size(X);

    % set optional argument defaults: k=1, dim=sqrt(length(X)), str=2,
    % tol=eps^(3/8)
    [k,dim,str,tol] = opt_args({ 1, round(sqrt(dX(1))), 2, eps^(3/8) },varargin{:});
    if(str == -1)
        str = 1/eps; % keep going forever!
    end

    % Make sure that X is Hermitian.
    if(dX(1) ~= dX(2) || (max(max(abs(X-X'))) > tol))
        ibp = 0;
        return
    end
    
    % allow the user to enter a single number for dim
    if(length(dim) == 1)
        dim = [dim,dX(1)/dim];
        if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
            error('IsBlockPositive:InvalidDim','If DIM is a scalar, it must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
        end
        dim(2) = round(dim(2));
    end
    
    % When a local dimension is small, block positivity is trivial.
    if(min(dim) <= k)
        ibp = IsPSD(X);
        wit = zeros(dX);
        return        
    end
    
    op_norm = norm(X);
    Y = op_norm*speye(dX(1)) - X; % we compute the S(k)-norm of this operator
    
    [lb,lwit,ub,uwit] = SkOperatorNorm(Y,k,dim,str,op_norm,tol); % compute the norm

    if(ub <= op_norm*(1 + tol)) % block positive
        ibp = 1;
        wit = uwit;
    elseif(lb >= op_norm*(1 - tol)) % not block positive
        ibp = 0;
        wit = lwit;
    else % not sure :(
        ibp = -1;
    end
end

==> anc/Matlab/QETLAB-0.9/IsCP.m <==
%%  ISCP    Determines whether or not a superoperator is completely positive
%   This function has one required argument:
%     PHI: a superoperator
%
%   CP = IsCP(PHI) is either 1 or 0, indicating that PHI is or is not
%   completely positive (within reasonable numerical error).
%
%   This function has one optional input argument:
%     TOL (default eps^(3/4))
%
%   CP = IsCP(PHI,TOL) determines whether or not PHI is completely positive
%   within the numerical tolerance specified by TOL.
%
%   URL: http://www.qetlab.com/IsCP

%   requires: ApplyMap.m, ChoiMatrix.m, iden.m, IsHermPreserving.m,
%             IsPSD.m, MaxEntangled.m, opt_args.m, PermuteSystems.m,
%             sporth.m, superoperator_dims.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 4, 2013

function cp = IsCP(Phi,varargin)

if(iscell(Phi) && size(Phi,2) == 1)
    cp = 1;
    return
end

% Use Choi's theorem to determine whether or not Phi is CP.
C = ChoiMatrix(Phi);
cp = (IsHermPreserving(C,varargin{:}) && IsPSD(C,varargin{:}));

==> anc/Matlab/QETLAB-0.9/IsEntanglingGate.m <==
%%  ISENTANGLINGGATE   Determines if a unitary is an entangling gate
%   This function has one required input argument:
%     U: a unitary matrix
%
%   EG = IsEntanglingGate(U) is either 1 or 0, indicating that U is or is
%   not an entangling quantum gate.
%
%   This function has one optional input argument:
%     DIM (default has two subsystems of equal size)
%
%   [EG,WIT] = IsEntanglingGate(U,DIM) determines that U is or is not an
%   entangling gate, as above. DIM is a vector containing the dimensions
%   of the subsystems that U acts on.
%
%   If EG = 0 then WIT is a struct that contains a decomposition of U that
%   verifies that it is not an entangling gate. More specifically, U can be
%   written as a product of the permutation operator specified by WIT.perm
%   and the elementary tensor with decomposition given by WIT.dec.
%
%   If EG = 1 then WIT is a (sparse) product pure state that is entangled
%   by U. Furthermore, WIT will always have 2 or fewer non-zero entries in
%   this case.
%
%   URL: http://www.qetlab.com/IsEntanglingGate

%   requires: opt_args.m, IsProductOperator.m, IsProductVector.m,
%             perm_inv.m, PermuteSystems.m, SchmidtDecomposition.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function [eg,wit] = IsEntanglingGate(U,varargin)

dU = size(U);
sdU = round(sqrt(dU));

% set optional argument defaults: dim=sqrt(length(U)), k=0
[dim] = opt_args({ [sdU(1) sdU(1);sdU(2) sdU(2)] },varargin{:});

% allow the user to enter a single number for dim
num_sys = length(dim);
if(num_sys == 1)
    dim = [dim,dU(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dU(1)*eps
        error('IsEntanglingGate:InvalidDim','If DIM is a scalar, U must be square and DIM must evenly divide length(U); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

% allow the user to enter a vector for dim if U is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% go through each permutation of the subsystems and check to see if U decomposes into a local unitary with respect to that permutation
p = perms(1:num_sys);
num_sys_fac = factorial(num_sys);
for j = 1:num_sys_fac
    [ipo,wit.dec] = IsProductOperator(PermuteSystems(U,p(j,:),dim,1),[dim(1,p(j,:));dim(2,:)]);
    if(ipo) % the given permutation of U is a product operator, so U is not entangling
        eg = 0;
        wit.perm = perm_inv(p(j,:));
        return
    end
end

% If all of the previous tests failed, the gate is entangling. Find a witness (i.e., a product state that is mapped to an entangled state), if requested.
eg = 1;
if(nargout > 1)
    % I don't like using nested for loops in MATLAB, but I'm not sure of a
    % way around it here. At least we only have 4 nested loops rather than
    % num_sys loops.
    for p = 1:num_sys % subsystem with two non-zero entries
        % Create a cell that contains three identity matrices of useful sizes (that vary with p).
        dp = [prod(dim(2,1:p-1)),dim(2,p),prod(dim(2,p+1:end))];
        Id = {speye(dp(1)) speye(dp(2)) speye(dp(3))};
    
        % Choose which one or two entries should be non-zero.
        ind = [kron((1:dim(2,p)).',ones(1,2));nchoosek(1:dim(2,p),2)];
        indend = nchoosek(dim(2,p)+1,2);
        for q = 1:indend
            for j = 1:dp(1) % subsystems with only one-non-zero entry
                for k = 1:dp(3) % subsystems with only one-non-zero entry
                    wit = kron(kron(Id{1}(:,j),sum(Id{2}(:,ind(q,:)),2)),Id{3}(:,k));
                    if(~IsProductVector(U*wit,dim(1,:)))
                        wit = wit/norm(wit);
                        return
                    end
                end
            end
        end
    end
end

==> anc/Matlab/QETLAB-0.9/IsHermPreserving.m <==
%%  ISHERMPRESERVING    Determines whether or not a superoperator is Hermiticity preserving
%   This function has one required argument:
%     PHI: a superoperator
%
%   IHP = IsHermPreserving(PHI) is either 1 or 0, indicating that PHI is or
%   is not Hermiticity preserving (within reasonable numerical error).
%
%   This function has one optional input argument:
%     TOL (default eps^(3/4))
%
%   IHP = IsHermPreserving(PHI,TOL) determines whether or not PHI is
%   Hermiticity preserving within the numerical tolerance specified by TOL.
%
%   URL: http://www.qetlab.com/IsHermPreserving

%   requires: ApplyMap.m, ChoiMatrix.m, iden.m, MaxEntangled.m, opt_args.m,
%             PermuteSystems.m, sporth.m, superoperator_dims.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 4, 2013

function hp = IsHermPreserving(Phi,varargin)

if(iscell(Phi) && size(Phi,2) == 1)
    hp = 1;
    return
end

% set optional argument defaults: tol=eps^(3/4)
[tol] = opt_args({ eps^(3/4) },varargin{:});

% Phi is Hermiticity-preseerving iff its Choi matrix is Hermitian.
C = ChoiMatrix(Phi);
sC = size(C);
if(sC(1) ~= sC(2))
    hp = 0;
else
    hp = (max(max(abs(C-C'))) <= tol);
end

==> anc/Matlab/QETLAB-0.9/IsPPT.m <==
%%  ISPPT    Determines whether or not a matrix has positive partial transpose
%   This function has one required argument:
%     X: a square matrix
%
%   PPT = IsPPT(X) is either 1 or 0, indicating that X does or does not
%   have positive partial transpose (within numerical error). X is assumed
%   to act on bipartite space.
%
%   This function has three optional input arguments:
%     SYS (default 2)
%     DIM (default sqrt(length(X)))
%     TOL (default sqrt(eps))
%
%   [PPT,WIT] = IsPPT(X,SYS,DIM,TOL) determines whether or not X has
%   positive partial transpose within the tolerance specified by TOL. DIM
%   DIM is a vector containing the dimensions of the subsystems on which X
%   acts, and SYS is a scalar or vector indicating which subsystems the
%   transpose should be applied on. WIT is the eigenvector corresponding to
%   the minimal eigenvalue of the partial transpose of X, and thus can
%   act as a witness that proves X does not have positive partial transpose
%   (i.e., WIT'*PartialTranspose(X,SYS,DIM)*WIT < 0).
%
%   URL: http://www.qetlab.com/IsPPT

%   requires: IsPSD.m, opt_args.m, PartialTranspose.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 12, 2014

function [ppt,wit] = IsPPT(X,varargin)

% set optional argument defaults: sys=2, dim=sqrt(length(X)), tol=sqrt(eps)
[sys,dim,tol] = opt_args({ 2, round(sqrt(length(X))), sqrt(eps) },varargin{:});

% Allow this function to be called within CVX optimization problems.
if(isa(X,'cvx'))
    cvx_begin sdp quiet
    subject to
    	PartialTranspose(X,sys,dim) >= 0;
    cvx_end
    ppt = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)
    
% If the function is just being called on a non-CVX variable, just check
% the PPT condition normally (which is much faster).
else
    if(nargout > 1)
        [ppt,wit] = IsPSD(PartialTranspose(X,sys,dim),tol);
    else
        ppt = IsPSD(PartialTranspose(X,sys,dim),tol);
    end
end

==> anc/Matlab/QETLAB-0.9/IsPSD.m <==
%%  ISPSD    Determines whether or not a matrix is positive semidefinite
%   This function has one required argument:
%     X: a square matrix
%
%   PSD = IsPSD(X) is either 1 or 0, indicating that X is or is not
%   positive semidefinite (within reasonable numerical error).
%
%   This function has one optional input argument:
%     TOL (default eps^(3/4))
%
%   [PSD,WIT] = IsPSD(X,TOL) determines whether or not X is positive
%   semidefinite within the tolerance specified by TOL. WIT is the
%   eigenvector corresponding to the minimal eigenvalue of X, and thus can
%   act as a witness that proves X is not positive semidefinite (i.e.,
%   WIT'*X*WIT < 0).
%
%   URL: http://www.qetlab.com/IsPSD

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 24, 2014

function [psd,wit] = IsPSD(X,varargin)

if(size(X,1) ~= size(X,2))
    psd = 0;
    wit = 0;
    return
end

% set optional argument defaults: tol=eps^(3/4)
[tol] = opt_args({ eps^(3/4) },varargin{:});

% Allow this function to be called within CVX optimization problems.
if(isa(X,'cvx'))
    cvx_begin sdp quiet
    subject to
    	X >= 0;
    cvx_end
    psd = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)

% If the function is just being called on a non-CVX variable, just check
% positive semidefiniteness normally (which is much faster).
else
    % only check the Hermitian part of X
    X = (X+X')/2;

    % if the user requested the smallest eigenvector, compute it
    if(nargout > 1)
        if(isreal(X))
            eigs_id = 'SA';
        else
            eigs_id = 'SR';
        end
        [wit,eigval] = eigs(X,1,eigs_id);
        psd = (eigval >= -tol);

    % otherwise, use chol to determine positive semidefiniteness, which is both faster and more accurate
    else
        [~,p] = chol(X+(tol+eps)*speye(length(X)));
        psd = (p == 0);
    end
end

==> anc/Matlab/QETLAB-0.9/IsProductOperator.m <==
%%  ISPRODUCTOPERATOR   Determines if an operator is an elementary tensor
%   This function has one required argument:
%     X: an operator living on the tensor product of two or more subsystems
%
%   IPO = IsProductOperator(X) is either 1 or 0, indicating that X is or
%   is not a product operator (note that X is assumed to be bipartite
%   unless the optional argument DIM (see below) is specified).
%
%   This function has one optional input argument:
%     DIM (default has two subsystems of equal dimension)
%
%   [IPO,DEC] = IsProductOperator(X,DIM) indicates that X is or is not a
%   product operator, as above. DIM is a vector containing the dimensions
%   of the subsystems that X acts on. If IPO = 1 then DEC is a product
%   decomposition of X. More specifically, DEC is a cell containing
%   operators whose tensor product equals X.
%
%   URL: http://www.qetlab.com/IsProductOperator

%   requires: opt_args.m, IsProductVector.m, PermuteSystems.m,
%             SchmidtDecomposition.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function [ipo,dec] = IsProductOperator(X,varargin)

dX = size(X);
sdX = round(sqrt(dX));

% set optional argument defaults: dim=sqrt(length(X))
[dim] = opt_args({ [sdX(1) sdX(1);sdX(2) sdX(2)] },varargin{:});

% allow the user to enter a single number for dim
num_sys = length(dim);
if(num_sys == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('IsProductOperator:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% reshape the operator into the appropriate vector and then test if it's a product vector
[ipo,dec] = IsProductVector(PermuteSystems(reshape(X,prod(prod(dim)),1),Swap(1:2*num_sys,[1,2],[2,num_sys]),[dim(2,:),dim(1,:)]),prod(dim));

% reshape the decomposition into the proper form
if(ipo)
    dec = cellfun(@(x,y) reshape(x,y(1),y(2)),dec,mat2cell(dim,2,ones(1,num_sys)),'un',0);
end

==> anc/Matlab/QETLAB-0.9/IsProductVector.m <==
%%  ISPRODUCTVECTOR   Determines if a pure state is a product vector
%   This function has one required argument:
%     VEC: a vector living in the tensor product of two or more subsystems
%
%   IPV = IsProductVector(VEC) is either 1 or 0, indicating that VEC is or
%   is not a product state (note that VEC is assumed to be bipartite unless
%   the optional argument DIM (see below) is specified).
%
%   This function has one optional input argument:
%     DIM (default has two subsystems of equal dimension)
%
%   [IPV,DEC] = IsProductVector(VEC,DIM) indicates that VEC is or is not a
%   product state, as above. DIM is a vector containing the dimensions of
%   the subsystems that VEC lives on. If IPV = 1 then DEC is a product
%   decomposition of VEC. More specifically, DEC is a cell containing
%   vectors whose tensor product equals VEC.
%
%   URL: http://www.qetlab.com/IsProductVector

%   requires: opt_args.m, SchmidtDecomposition.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 26, 2012

function [ipv,dec] = IsProductVector(vec,varargin)

lv = length(vec);

% set optional argument defaults: dim=sqrt(length(vec))
[dim] = opt_args({ round(sqrt(lv)) },varargin{:});

% allow the user to enter a single number for dim
num_sys = length(dim);
if(num_sys == 1)
    dim = [dim,lv/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lv*eps
        error('IsProductVector:InvalidDim','The value of DIM must evenly divide length(VEC); please provide a DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

% if there are only two subsystems, just use the Schmidt decomposition
if(num_sys == 2)
    [s,u,v] = SchmidtDecomposition(vec,dim,2);
    ipv = (s(2) <= prod(dim) * eps(s(1)));
    if(ipv) % provide this even if not requested, since it is needed if this function was called as part of its recursive algorithm (see below)
        u = u*sqrt(s(1));
        v = v*sqrt(s(1));
        dec = {u(:,1) v(:,1)};
    end
    
% if there are more subsystems, recursively use the Schmidt decomposition across many cuts until we are sure
else
    [ipv,dec] = IsProductVector(vec,[dim(1)*dim(2),dim(3:end)]);
    if(ipv)
        [ipv,tdec] = IsProductVector(dec{1},[dim(1),dim(2)]);
        if(ipv)
            dec = [tdec dec{2:end}];
        end
    end
end

if(~ipv)
    dec = 0;
end

==> anc/Matlab/QETLAB-0.9/IsSeparable.m <==
%%  ISSEPARABLE    Determines whether or not a bipartite operator is separable
%   This function has one required argument:
%     X: a positive semidefinite matrix
%
%   SEP = IsSeparable(X) is either -1, 0, or 1. A value of 0 indicates that
%   X is entangled, a value of 1 indicates that X is separable, and a value
%   of -1 indicates that the separability of X could not be determined.
%
%   This function has four optional arguments:
%     DIM (default has both subsystems of equal dimension)
%     STR (default 2)
%     VERBOSE (default 1)
%     TOL (default eps^(3/8))
%
%   SEP = IsSeparable(X,DIM,STR,VERBOSE,TOL) is as above, where DIM is
%   a 1-by-2 vector containing the dimensions of the subsystems on which X
%   acts.
%
%   STR is an integer that determines how hard the script should work to
%   determine separability before giving up (STR = -1 means that the script
%   won't stop working until it finds an answer). Other valid values are 0,
%   1, 2, 3, ... In practice, if STR >= 4 then most computers will run out
%   of memory and/or the sun will explode before computation completes.
%
%   VERBOSE is a flag (either 0 or 1) that indicates that the script will
%   or will not display a line of text describing how it proved that X is
%   or is not separable.
%
%   TOL is the numerical tolerance used throughout the script.
%
%   URL: http://www.qetlab.com/IsSeparable

%   requires: ApplyMap.m, CVX (http://cvxr.com/cvx/), FilterNormalForm.m,
%             iden.m, InSeparableBall.m, IsPPT.m, IsPSD.m, jacobi_poly.m,
%             kpNorm.m, MaxEntangled.m, OperatorSchmidtDecomposition.m,
%             OperatorSchmidtRank.m, opt_args.m, opt_disp.m, PartialMap.m,
%             PartialTrace.m, PartialTranspose.m, PermutationOperator.m,
%             PermuteSystems.m, Realignment.m, SchmidtDecomposition.m,
%             SchmidtRank.m, sporth.m, Swap.m, SwapOperator.m,
%             SymmetricExtension.m, SymmetricInnerExtension.m,
%             SymmetricProjection.m, TraceNorm.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 14, 2014

function sep = IsSeparable(X,varargin)

    X = full(X);
    if(~IsPSD(X))
        error('IsSeparable:NotPSD','X is not positive semidefinite, so the idea of it being separable does not make sense.');
    end
    
    lX = length(X);
    rX = rank(X);
    X = X/trace(X);
    sep = -1;

    % set optional argument defaults: dim=sqrt(length(X)), str=2, verbose=1, tol=eps^(1/4)
    [dim,str,verbose,tol] = opt_args({ round(sqrt(lX)), 2, 1, eps^(3/8) },varargin{:});
    if(str == -1)
        str = 1/eps; % keep going forever!
    end

    % allow the user to enter a single number for dim
    if(length(dim) == 1)
        dim = [dim,lX/dim];
        if abs(dim(2) - round(dim(2))) >= 2*lX*eps
            error('IsSeparable:InvalidDim','If DIM is a scalar, it must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
        end
        dim(2) = round(dim(2));
    end
    nD = min(dim);
    xD = max(dim);
    pD = prod(dim);
    
    if(nD == 1)
        sep = 1;
        opt_disp(['Every positive semidefinite matrix is separable when one of the local dimensions is 1.\n'],verbose);
        return        
    end
    
    XA = PartialTrace(X,2,dim);
    XB = PartialTrace(X,1,dim);

    % pre-load various references
    refs = {'A. Peres. Separability criterion for density matrices. Phys. Rev. Lett., 77:1413-1415, 1996.', ... % refs[1]
            'M. Horodecki, P. Horodecki, and R. Horodecki. Separability of mixed states: Necessary and sufficient conditions. Phys. Lett. A, 223:1-8, 1996.', ...
            'P. Horodecki, M. Lewenstein, G. Vidal, and I. Cirac. Operational criterion and constructive checks for the separability of low-rank density matrices. Phys. Rev. A, 62:032310, 2000.', ...
            'K. Chen and L.-A. Wu. A matrix realignment method for recognizing entanglement. Quantum Inf. Comput., 3:193-202, 2003.', ...
            'F. Verstraete, J. Dehaene, and B. De Moor. Normal forms and entanglement measures for multipartite quantum states. Phys. Rev. A, 68:012103, 2003.', ...
            'K.-C. Ha and S.-H. Kye. Entanglement witnesses arising from exposed positive linear maps. Open Systems & Information Dynamics, 18:323-337, 2011.', ... % refs[6]
            'O. Gittsovich, O. Guehne, P. Hyllus, and J. Eisert. Unifying several separability conditions using the covariance matrix criterion. Phys. Rev. A, 78:052319, 2008.', ...
            'L. Gurvits and H. Barnum. Largest separable balls around the maximally mixed bipartite quantum state. Phys. Rev. A, 66:062311, 2002.', ...
            'H.-P. Breuer. Optimal entanglement criterion for mixed quantum states. Phys. Rev. Lett., 97:080501, 2006.', ...
            'W. Hall. Constructions of indecomposable positive maps based on a new criterion for indecomposability. E-print: arXiv:quant-ph/0607035, 2006.', ...
            'A. C. Doherty, P. A. Parrilo, and F. M. Spedalieri. A complete family of separability criteria. Phys. Rev. A, 69:022308, 2004.', ... % refs[11]
            'M. Navascues, M. Owari, and M. B. Plenio. A complete criterion for separability detection. Phys. Rev. Lett., 103:160404, 2009.', ...
            'N. Johnston. Separability from spectrum for qubit-qudit states. Phys. Rev. A, 88:062330, 2013.', ...
            'C.-J. Zhang, Y.-S. Zhang, S. Zhang, and G.-C. Guo. Entanglement detection beyond the cross-norm or realignment criterion. Phys. Rev. A, 77:060301(R), 2008.', ...
            'R. Hildebrand. Semidefinite descriptions of low-dimensional separable matrix cones. Linear Algebra Appl., 429:901-932, 2008,', ...
            'R. Hildebrand. Comparison of the PPT cone and the separable cone for 2-by-n systems. http://www-ljk.imag.fr/membres/Roland.Hildebrand/coreMPseminar2005_slides.pdf', ... % refs[16]
            'D. Cariello. Separability for weak irreducible matrices. E-print: arXiv:1311.7275 [quant-ph], 2013.', ...
            'L. Chen and D. Z. Djokovic. Separability problem for multipartite states of rank at most four. J. Phys. A: Math. Theor., 46:275304, 2013.', ...
            'G. Vidal and R. Tarrach. Robustness of entanglement. Phys. Rev. A, 59:141-155, 1999.'};

    % Start with the really easy separability checks (we always do these,
    % regardless of str).
    
    % PPT is used in so many tests, just always compute it
    ppt = IsPPT(X,2,dim,tol);
    
    % Check the PPT criterion
    if(~ppt)
        sep = 0;
        opt_disp(['Determined to be entangled via the PPT criterion. Reference:\n',refs{1},'\n'],verbose);
        return

    % Sometimes the PPT criterion is also sufficient for separability.
    elseif(pD <= 6 || min(dim) <= 1)
        sep = 1;
        opt_disp(['Determined to be separable via sufficiency of the PPT criterion in small dimensions. Reference:\n',refs{2},'\n'],verbose);
        return

    % Be careful with the next test! Checking that rX <= max(dim) is
    % *incorrect* here, and is not what is meant by refs{3}.
    elseif(rX <= 3 || rX <= rank(XB) || rX <= rank(XA))
        sep = 1;
        opt_disp(['Determined to be separable via sufficiency of the PPT criterion for low-rank operators. Reference:\n',refs{3},'\n'],verbose);
        return
    end
    
    % Realignment (aka computable cross norm) criterion. Only do it if
    % VERBOSE = 1, since we are about to do another test that is strictly
    % stronger.
    if(verbose && TraceNorm(Realignment(X,dim)) > 1)
        sep = 0;
        opt_disp(['Determined to be entangled via the realignment criterion. Reference:\n',refs{4},'\n'],verbose);
        return    
    end

    % Another test that is strictly stronger than the realignment criterion
    if(TraceNorm(Realignment(X - kron(XA,XB),dim)) > sqrt((1-trace(XA^2))*(1-trace(XB^2))))
        sep = 0;
        opt_disp(['Determined to be entangled by using Theorem 1 of reference:\n',refs{14},'\n'],verbose);
        return    
    end

    lam = sort(real(eig(X)),'descend'); % eigenvalues of X
    
    % There are some separability tests that work specifically in the
    % qubit-qudit (i.e., 2 \otimes n) case. Do these now.
    if(nD == 2)
        % check if X is separable from spectrum
        if((lam(1) - lam(2*xD-1))^2 <= 4*lam(2*xD-2)*lam(2*xD) + tol^2)
            sep = 1;
            opt_disp(['Determined to be separable by inspecting its eigenvalues. Reference:\n',refs{13},'\n'],verbose);
            return
        end
        
        % For the rest of the block matrix tests, we need the 2-dimensional
        % subsystem to be the *first* subsystem, so swap accordingly.
        if(dim(1) > 2)
            Xt = Swap(X,[1,2],dim);
        else
            Xt = X;
        end
        
        % Check if Lemma 1 of refs{13} applies to X. Also check the
        % Hildebrand 2xn results.
        A = Xt(1:xD,1:xD);
        B = Xt(1:xD,xD+1:2*xD);
        C = Xt(xD+1:2*xD,xD+1:2*xD);
        
        % This test is weaker than the next one, so only do it if VERBOSE =
        % 1.
        if(verbose && norm(B-B') < tol^2)
            sep = 1;
            opt_disp(['Determined to be separable by being a block Hankel matrix:\n',refs{15},'\n'],verbose);
            return
        end

        if(rank(B-B') <= 1 && ppt)
            sep = 1;
            opt_disp(['Determined to be separable by being a perturbed block Hankel matrix:\n',refs{16},'\n'],verbose);
            return
        end

        X_2n_ppt_check = [(5/6)*A-C/6, B; B', (5/6)*C-A/6];
        if(IsPSD(X_2n_ppt_check) && IsPPT(X_2n_ppt_check,2,[2,xD]))
            sep = 1;
            opt_disp(['Determined to be separable via the homothetic images approach of:\n',refs{16},'\n'],verbose);
            return
        end

        if(norm(B)^2 <= min(real(eig(A)))*min(real(eig(C))) + tol^2)
            sep = 1;
            opt_disp(['Determined to be separable by using Lemma 1 of reference:\n',refs{13},'\n'],verbose);
            return
        end
    end

    % There are conditions that are both necessary and sufficient when both
    % dimensions are 3 and the rank is 4
    if(rX == 4 && nD == 3 && xD == 3)
        % this method computes more determinants than are actually
        % necessary, but the speed loss isn't too great
        ranX = orth(X);
        for j = 6:-1:1
            for k = 7:-1:j+1
                for l = 8:-1:k+1
                    for m = 9:-1:l+1
                        p(j,k,l,m) = det(ranX([j,k,l,m],:));
                    end
                end
            end
        end
        
        F = det([p(1,2,4,5), p(1,3,4,6), p(2,3,5,6), p(1,2,4,6)+p(1,3,4,5), p(1,2,5,6)+p(2,3,4,5), p(1,3,5,6)+p(2,3,4,6);
                 p(1,2,7,8), p(1,3,7,9), p(2,3,8,9), p(1,2,7,9)+p(1,3,7,8), p(1,2,8,9)+p(2,3,7,8), p(1,3,8,9)+p(2,3,7,9);
                 p(4,5,7,8), p(4,6,7,9), p(5,6,8,9), p(4,5,7,9)+p(4,6,7,8), p(4,5,8,9)+p(5,6,7,8), p(4,6,8,9)+p(5,6,7,9);
                 p(1,2,4,8)-p(1,2,5,7), p(1,3,4,9)-p(1,3,6,7), p(2,3,5,9)-p(2,3,6,8), p(1,2,4,9)-p(1,2,6,7)+p(1,3,4,8)-p(1,3,5,7), p(1,2,5,9)-p(1,2,6,8)+p(2,3,4,8)-p(2,3,5,7), p(1,3,5,9)-p(1,3,6,8)+p(2,3,4,9)-p(2,3,6,7);
                 p(1,4,5,8)-p(2,4,5,7), p(1,4,6,9)-p(3,4,6,7), p(2,5,6,9)-p(3,5,6,8), p(1,4,5,9)-p(2,4,6,7)+p(1,4,6,8)-p(3,4,5,7), p(1,5,6,8)-p(2,5,6,7)+p(2,4,5,9)-p(3,4,5,8), p(1,5,6,9)-p(3,4,6,8)+p(2,4,6,9)-p(3,5,6,7);
                 p(1,5,7,8)-p(2,4,7,8), p(1,6,7,9)-p(3,4,7,9), p(2,6,8,9)-p(3,5,8,9), p(1,5,7,9)-p(2,4,7,9)+p(1,6,7,8)-p(3,4,7,8), p(1,5,8,9)-p(2,4,8,9)+p(2,6,7,8)-p(3,5,7,8), p(1,6,8,9)-p(3,4,8,9)+p(2,6,7,9)-p(3,5,7,9)]);
        
        sep = (abs(F) < max(tol^2,eps^(3/4))); % X is separable iff F is zero (or suffiently close to it, for numerical reasons)
        
        if(sep == 1)
            opt_disp(['Determined to be separable by checking the Chow form. Reference:\n',refs{18},'\n'],verbose);
        else
            opt_disp(['Determined to be entangled by checking the Chow form. Reference:\n',refs{18},'\n'],verbose);
        end
        return
    end
    
    % Check proximity of X with the maximally mixed state.
    if(InSeparableBall(X))
        sep = 1;
        opt_disp(['Determined to be separable by closeness to the maximally mixed state. Reference:\n',refs{8},'\n'],verbose);
        return    
    end
    
    % Check if X is a rank-1 perturbation of the identity, which is
    % necessarily separable if it's PPT, which we have already checked.
    if(lam(2) - lam(pD) < tol^2)
        sep = 1;
        opt_disp(['Determined to be separable by being a small rank-1 perturbation of the maximally-mixed state. Reference:\n',refs{19},'\n'],verbose);
        return   
    end
    
    % Check tensor rank equalling 2
    if(OperatorSchmidtRank(X,dim) <= 2)
        sep = 1;
        opt_disp(['Determined to be separable by having operator Schmidt rank at most 2. Reference:\n',refs{17},'\n'],verbose);
        return
    end

    % There is a family of known optimal positive maps in the qutrit-qutrit
    % case. Check for entanglement using these.
    if(dim(1) == 3 && dim(2) == 3)
        phi = MaxEntangled(3,0,0);
        for t=0:0.1:0.9
            for j=1:2
                if(t>0)
                    t = 1/t; % this is a weird way of using both t and 1/t as indices for the maps Phi we generate
                elseif(j>1)
                    break;
                end
                a = (1-t)^2/(1-t+t^2);
                b = t^2/(1-t+t^2);
                c = 1/(1-t+t^2);
                Phi = diag([a+1,c,b,b,a+1,c,c,b,a+1]) - phi*phi';

                if(~IsPSD(PartialMap(X,Phi,2,dim)))
                    sep = 0;
                    opt_disp(['Determined to be entangled via the positive map Phi[a,b,c] with a=',num2str(a),', b=',num2str(b),', c=',num2str(c),'. Reference:\n',refs{6},'\n'],verbose);
                    return
                end
            end
        end
    end

    % Use the Breuer-Hall positive maps (in even dimensions only) based on
    % antisymmetric unitary matrices.
    for p = 1:2
        if(mod(dim(p),2) == 0)
            phi = MaxEntangled(dim(p),0,0);
            U = kron(eye(dim(p)),fliplr(diag([ones(dim(p)/2,1);-ones(dim(p)/2,1)])));
            Phi = diag(ones(dim(p)^2,1)) - phi*phi' - U*SwapOperator(dim(p))*U';

            if(~IsPSD(PartialMap(X,Phi,p,dim)))
                sep = 0;
                opt_disp(['Determined to be entangled via the Breuer-Hall positive maps based on antisymmetric unitary matrices. References:\n',refs{9},'\n',refs{10},'\n'],verbose);
                return
            end
        end
    end
    
    % The next tests for entanglement and separability are slightly more
    % time-intensive, so we only do them if str >= 1.
    if(str >= 1)
        % Use the filter covariance matrix criterion (Filter CMC) for entanglement.
        % This strengthens the realignment criterion considerably, but we do the
        % realignment first anyway, since it is quicker and simpler (and thus
        % provides a more useful reference).
        try
            xi = FilterNormalForm(X,dim);

            if(sum(xi) > min( sqrt(nD*xD*(nD-1)*(xD-1)), nD*xD*(1 - 1/nD + (nD^2 - 1)/xD + min(0,(xD^2-nD^2)/xD - (xD-1)))/2 ) + 10*xD*eps)
                sep = 0;
                opt_disp(['Determined to be entangled via the Filter Covariance Matrix Criterion. Reference:\n',refs{7},'\n'],verbose);
                return    
            end

        % FilterNormalForm often is slow and results in an error when X is
        % low-rank, but the partial transpose criterion already took care of those
        % situations anyway. Nonetheless, we err on the side of caution and ignore
        % the cases when the state doesn't have a filter normal form.
        catch err
            if(~strcmpi(err.identifier,'FilterNormalForm:NoFNF'))
                rethrow(err);
            end
        end
        
        % Try the Guhne method of enhancing the separability within X.
        Xsep = X;
        XSeig = sort(real(eig(Xsep)));
        e_norm = norm(XSeig);
        it_ct = 0;
        while it_ct < 10
            lb = -1;
            % Iteratively find a product state whose maximal overlap with Xsep
            % is close to optimal. This has a non-zero chance of failing, so we
            % make sure that the obtained overlap isn't terrible before moving
            % on.
            while lb < XSeig(sum(dim)-1) - pD*eps;
                [lb,v] = sk_iterate(Xsep,1,dim);
            end

            % compute the minimum amount that we can subtract off v*v' and
            % still be positive semidefinite
            gen_eig = eig(Xsep,v*v');
            gen_eig = min(real(gen_eig(~isinf(gen_eig))));

            % actually subtract half that amount
            Xsep2 = Xsep - gen_eig*(v*v')/2;
            Xsep2 = Xsep2/trace(Xsep2);

            XSeig2 = sort(real(eig(Xsep)));
            e_norm2 = norm(XSeig);
            if(e_norm - e_norm2 < 10^(-4)) % don't use abs() -- we want e_norm2 to be smaller, not larger
                it_ct = it_ct + 1;
                if(e_norm - e_norm2 > -10^(-4)) % if e_norm2 isn't larger, then do the update anyway
                    XSeig = XSeig2;
                    Xsep = Xsep2;
                    e_norm = e_norm2;
                end
            else
                it_ct = 0;
                XSeig = XSeig2;
                Xsep = Xsep2;
                e_norm = e_norm2;

                if(InSeparableBall(Xsep))
                    sep = 1;
                    opt_disp('Determined to be separable by subtracting product states until the operator was close to the maximally-mixed state.',verbose);
                    return
                end

            end
        end
    end
    
    % If str is high enough, also try the stronger separability tests based on
    % symmetric extensions. These are much more time-intensive.
    for k = 2:str
        if(~SymmetricExtension(X,k,dim,1,1))
            sep = 0;
            opt_disp(['Determined to be entangled by not having a ',num2str(k),'-copy PPT symmetric extension. Reference:\n',refs{11},'\n'],verbose);
            return        
        end

        if(SymmetricInnerExtension(Xsep,k,dim,1)) % Use Xsep instead of X, since Xsep is in some sense "more" separable, so it is easier to detect
            sep = 1;
            opt_disp(['Determined to be separable via the semidefinite program based on ',num2str(k),'-copy PPT symmetric extensions from reference:\n',refs{12},'\n'],verbose);
            return
        end
    end
end

==> anc/Matlab/QETLAB-0.9/IsTotallyNonsingular.m <==
%%  ISTOTALLYNONSINGULAR    Determines whether or not a matrix is totally nonsingular
%   This function has one required argument:
%     X: a matrix
%
%   ITN = IsTotallyNonsingular(X) is either 1 or 0, indicating that X is or
%   is not totally nonsingular (i.e., all of its square submatrices are
%   nonsingular, within reasonable numerical error).
%
%   This function has two optional input arguments:
%     SUB_SIZES (default 1:min(size(X)))
%     TOL (default max(size(X))*eps(norm(X,'fro')))
%
%   [ITN,WIT] = IsTotallyNonsingular(X,SUB_SIZES,TOL) determines whether or
%   not every r-by-r submatrix of X is nonsingular, where r ranges over all
%   values in the vector SUB_SIZES, and nonsingularity is determined within
%   a tolerance of TOL. If ITN = 0 then WIT is a matrix with two rows and r
%   columns that specifies an r-by-r submatrix of X that is singular.
%
%   URL: http://www.qetlab.com/IsTotallyNonsingular

%   requires: opt_args.m, sporth.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 13, 2012

function [itn,wit] = IsTotallyNonsingular(X,varargin)

sX = size(X);
wit = 0;
    
% set optional argument defaults: sub_sizes=1:min(size(X)), tol=max(size(X))*eps(norm(X,'fro'))
[sub_sizes,tol] = opt_args({ 1:min(sX), max(sX)*eps(norm(X,'fro')) },varargin{:});

for j = 1:length(sub_sizes)
    % 1x1 rank can be computed quickly, so do it separately
    if(sub_sizes(j) == 1)
        [r,c] = find(abs(X) < tol,1);
        if(min(size(r)) > 0)
            itn = 0;
            wit = [r;c];
            return;
        end
        
    % larger ranks are slower; just loop on through!
    else
        sub_ind_r = nchoosek(1:sX(1),sub_sizes(j));
        if(sX(1) == sX(2)) % nchoosek is slightly slow, so only call it once if we can get away with it
            sub_ind_c = sub_ind_r;
        else
            sub_ind_c = nchoosek(1:sX(2),sub_sizes(j));
        end
        sub_ind_len_r = size(sub_ind_r,1);
        sub_ind_len_c = size(sub_ind_c,1);
        for kr = 1:sub_ind_len_r
            for kc = 1:sub_ind_len_c
                % Using det to test for singularity of a matrix is much
                % faster, but much more error-prone than other functions
                % like rank or cond. Thus we use det in general for speed
                % reasons, and then double-check any results we are unsure
                % of via rank (this gets us the best of both worlds).
                if(abs(det(X(sub_ind_r(kr,:),sub_ind_c(kc,:)))) < tol)
                    [~,rnk] = sporth(X(sub_ind_r(kr,:),sub_ind_c(kc,:)),tol);
                    if(rnk < sub_sizes(j))
                        itn = 0;
                        wit = [sub_ind_r(kr,:);sub_ind_c(kc,:)];
                        return;
                    end
                end
            end
        end
    end
end

itn = 1;

==> anc/Matlab/QETLAB-0.9/IsTotallyPositive.m <==
%%  ISTOTALLYPOSITIVE    Determines whether or not a matrix is totally positive
%   This function has one required argument:
%     X: a matrix
%
%   ITP = IsTotallyPositive(X) is either 1 or 0, indicating that X is or
%   is not totally positive (i.e., all of its square submatrices have
%   positive real determinant).
%
%   This function has two optional input arguments:
%     SUB_SIZES (default 1:min(size(X)))
%     TOL (default max(size(X))*eps(norm(X,'fro')))
%
%   [ITP,WIT] = IsTotallyPositive(X,SUB_SIZES,TOL) determines whether or
%   not every r-by-r submatrix of X has positive determinant, where r
%   ranges over all values in the vector SUB_SIZES, and positivity is
%   determined within a tolerance of TOL. If ITP = 0 then WIT is a matrix
%   with two rows and r columns that specifies an r-by-r submatrix of X
%   that does not have positive determinant.
%
%   URL: http://www.qetlab.com/IsTotallyPositive

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 13, 2012

function [itp,wit] = IsTotallyPositive(X,varargin)

sX = size(X);
wit = 0;

% set optional argument defaults: sub_sizes=1:min(size(X)), tol=max(size(X))*eps(norm(X,'fro')) (same as rank)
[sub_sizes,tol] = opt_args({ 1:min(sX), max(sX)*eps(norm(X,'fro')) },varargin{:});

for j = 1:length(sub_sizes)
    % 1x1 determinants can be computed quickly, so do them separately
    if(sub_sizes(j) == 1)
        [r,c] = find(min(real(X),-abs(imag(X))) < -tol,1);
        if(min(size(r)) > 0)
            itp = 0;
            wit = [r;c];
            return;
        end
        
    % larger determinants are slower; just loop on through!
    else
        sub_ind_r = nchoosek(1:sX(1),sub_sizes(j));
        if(sX(1) == sX(2)) % nchoosek is slightly slow, so only call it once if we can get away with it
            sub_ind_c = sub_ind_r;
        else
            sub_ind_c = nchoosek(1:sX(2),sub_sizes(j));
        end
        sub_ind_len_r = size(sub_ind_r,1);
        sub_ind_len_c = size(sub_ind_c,1);
        for kr = 1:sub_ind_len_r
            for kc = 1:sub_ind_len_c
                d = det(X(sub_ind_r(kr,:),sub_ind_c(kc,:)));
                if(d < -tol || abs(imag(d)) > tol)
                    itp = 0;
                    wit = [sub_ind_r(kr,:);sub_ind_c(kc,:)];
                    return;
                end
            end
        end
    end
end

itp = 1;

==> anc/Matlab/QETLAB-0.9/IsUPB.m <==
%%  ISUPB    Determines whether or not a set of product vectors form a UPB
%
%   IU = IsUPB(U,V,W,...) returns 1 or 0, indicating that the local states
%   specified by U, V, W, ... is or is not an unextendible product basis.
%   U, V, W, ... should be matrices, each with the same number of columns,
%   whose columns are the local vectors of the supposed UPB (i.e., each
%   matrix corresponds to one party).
%
%   This function has one optional output argument:
%     WIT
%
%   [IU,WIT] = IsUPB(U,V,W,...) is as above. If IU = 0 then WIT is a cell
%   containing local vectors for a product vector orthogonal to every
%   member of the non-UPB specified by U,V,W,.... If IU = 1 then WIT is
%   meaningless.
%
%   URL: http://www.qetlab.com/IsUPB

%   requires: opt_args.m, vec_partitions.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: October 21, 2014

function [iu,wit] = IsUPB(varargin)

wit = 0;
p = nargin; % number of parties in the UPB
s = size(varargin{1},2); % number of states in the UPB
for j = p:-1:1 % get local dimension of each party
    dim(j) = size(varargin{j},1);
end

pt = vec_partitions(1:s,p,dim-1); % all possible partitions of the states among the different parties
num_pt = length(pt); % number of partitions to loop through

if(num_pt == 0) % no partitions, which means that so few vectors were provided that it can't possibly be a UPB
    iu = 0;
    if(nargout > 1) % generate a witness, if requested
        orth_ct = 0;
        wit = cell(1,p);
        for l = p:-1:1
            if(orth_ct >= s) % the witness we have generated is already orthogonal to all local vectors: just pick the first basis state from here on
                wit{l} = zeros(dim(l),1);
                wit{l}(1) = 1;
            else
                ct_upd = min(dim(l)-1,s-orth_ct);
                wit{l} = null(varargin{l}(:,orth_ct+1:orth_ct+ct_upd).'); % these are the states orthogonal to the local states provided
                wit{l} = wit{l}(:,1); % we only need one witness state
                orth_ct = orth_ct + ct_upd;
            end
        end
    end
    return
end

% There are non-trivial partitions to loop through. Do it!
for k = 1:num_pt % loop through the partitions
    num_orth = 1;
    for l = p:-1:1 % loop through the parties
        V = varargin{l}(:,pt{k}{l}); % these are the local states that we are choosing on the l-th party
        orth_state{l} = null(V.'); % these are the states orthogonal to the local states
        num_orth = num_orth*size(orth_state{l},2);
        if(num_orth >= 1)
            orth_state{l} = orth_state{l}(:,1); % we just do this so that the wit variable is prettier
        end
    end
            
    if(num_orth >= 1) % all parties have codimension at least 1: not a UPB
        iu = 0;
        wit = orth_state;
        return
    end
end
    
iu = 1;

==> anc/Matlab/QETLAB-0.9/IsotropicState.m <==
%%  ISOTROPICSTATE    Produces an isotropic state
%   This function has two required arguments:
%     DIM: the local dimension
%     ALPHA: the parameter of the isotropic state
%
%   RHO = IsotropicState(DIM,ALPHA) is the isotropic state with parameter
%   ALPHA acting on (DIM*DIM)-dimensional space. More specifically, RHO is
%   the density operator defined by (1-ALPHA)*I/DIM^2 + ALPHA*E, where I is
%   the identity operator and E is the projection onto the standard
%   maximally-entangled pure state on two copies of DIM-dimensional space.
%
%   URL: http://www.qetlab.com/IsotropicState

%   requires: iden.m, MaxEntangled.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 22, 2014

function rho = IsotropicState(dim,alpha)

% compute the isotropic state
psi = MaxEntangled(dim,1,0);
rho = (1-alpha)*speye(dim^2)/dim^2 + alpha*psi*psi'/dim;
rho=full(rho);

==> anc/Matlab/QETLAB-0.9/KrausOperators.m <==
%%  KRAUSOPERATORS    Computes a set of Kraus operators for a superoperator
%   This function has one required input argument:
%     PHI: a superoperator
%
%   KO = KrausOperators(PHI) is a cell containing Kraus operators for PHI.
%   This set of Kraus operators will always be canonical in the following
%   ways:
%     (1) If PHI is completely positive, only the left Kraus operators will
%     be returned (and the right Kraus operators are the same).
%     (2) If PHI is Hermiticity preserving, the right Kraus operators are
%     the same as the left Kraus operators, up to sign. The pairs of Kraus
%     operators that are equal are given first, followed by the pairs that
%     are negatives of each other.
%     (3) The left Kraus operators form an orthogonal set in the
%     Hilbert-Schmidt inner product, and similarly for the right Kraus
%     operators.
%
%   This function has one optional input argument:
%     DIM (default has both subsystems of equal dimension)
%
%   KO = KrausOperators(PHI,DIM) is the same as above, where DIM is a
%   1-by-2 vector containing the input and output dimensions of PHI, in
%   that order (equivalently, these are the dimensions of the first and
%   second subsystems of the Choi matrix PHI, in that order). DIM is
%   required if and only if PHI has unequal input and output dimensions and
%   is provided as a Choi matrix.
%
%   URL: http://www.qetlab.com/KrausOperators

%   requires: ApplyMap.m, ChoiMatrix.m, iden.m, IsCP.m, IsHermPreserving.m,
%             IsPSD.m, MaxEntangled.m, opt_args.m, PermuteSystems.m,
%             sporth.m, superoperator_dims.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 19, 2015

function ko = KrausOperators(Phi,varargin)

% Compute the dimensions of PHI.
[da,db] = superoperator_dims(Phi,1,varargin{:});
max_dim = max(da(1)*db(1),da(2)*db(2));

% If PHI is already a set of Kraus operators, still do some work: we want a
% *canonical* set of Kraus operators, so convert everything to a Choi
% matrix first.
Phi = ChoiMatrix(Phi); % if PHI is a Choi matrix already, this does no work: don't worry
if(norm(Phi,'fro') < da(1)^2*db(1)^2*eps)
    ko = {zeros(db(1),da(1)),zeros(db(2),da(2))}; % need to handle this case separately, or no Kraus operators are returned
    return
end

% Compute a canonical set of Kraus operators for Hermiticity-preserving
% maps.
if(IsHermPreserving(Phi))
    ep = max_dim*eps(norm(Phi,'fro'));
    [V,S] = eig(full(Phi));
    [S,ind] = sort(diag(S),'descend');
    V = V(:,ind);
    
    ind1 = find(S <= ep,1) - 1;
    ind2 = find(S < -ep,1) - 1;
    if(min(size(ind1)) == 0)
        ind1 = length(S);
    end
    if(min(size(ind2)) == 0)
        ind2 = length(S);
    end
    
    sgnS = sign(S);
    V = V*diag(sqrt(abs(S)));
    ko(:,1) = mat2cell(reshape(V(:,[1:ind1,ind2+1:end]),db(1),da(1)*(ind1+length(S)-ind2)),db(1),da(1)*ones((ind1+length(S)-ind2),1)).';
    if(~IsCP(Phi))
        V = V*diag(sgnS);
        ko(:,2) = mat2cell(reshape(V(:,[1:ind1,ind2+1:end]),db(1),da(1)*(ind1+length(S)-ind2)),db(1),da(1)*ones((ind1+length(S)-ind2),1)).';
    end
    
% Compute a canonical set of Kraus operators for all other maps.
else
    [U,S,V] = svd(full(Phi));
    S = diag(S);
    ind = find(S <= max_dim*eps(norm(Phi,'fro')),1) - 1;
    if(min(size(ind)) == 0)
        ind = length(S);
    end
    S = diag(sqrt(S));
    U = U*padarray(S,size(U,2)-size(S,1),'post');
    V = V*padarray(S,size(V,2)-size(S,1),'post');

    ko(:,1) = mat2cell(reshape(U(:,1:ind),db(1),da(1)*ind),db(1),da(1)*ones(ind,1)).';
    ko(:,2) = mat2cell(reshape(V(:,1:ind),db(2),da(2)*ind),db(2),da(2)*ones(ind,1)).';
end

==> anc/Matlab/QETLAB-0.9/KyFanNorm.m <==
%%  KYFANNORM  Computes the Ky Fan k-norm of an operator
%   This function has two required arguments:
%     X: an operator
%     K: a positive integer
%
%   NRM = KyFanNorm(X,K) is the Ky Fan K-norm of X.
%
%   URL: http://www.qetlab.com/KyFanNorm

%   requires: kpNorm.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 1, 2012

function nrm = KyFanNorm(X,k)

nrm = kpNorm(X,k,1);

==> anc/Matlab/QETLAB-0.9/L1NormCoherence.m <==
%%  L1NormCoherence    Computes the l1-norm of coherence of a quantum state
%   This function has one required argument:
%     RHO: a density matrix or pure state vector
%
%   L1C = L1NormCoherence(RHO) is the l1-norm of coherence, which is the
%   sum of the absolute values of the off-diagonal entries of the density
%   matrix RHO (in the standard basis).
%
%   URL: http://www.qetlab.com/L1NormCoherence

%   requires: pure_to_mixed.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 12, 2016

function L1C = L1NormCoherence(rho)

rho = pure_to_mixed(rho); % Let the user specify rho as either a density matrix or a pure state vector

L1C = sum(sum(abs(rho))) - trace(rho);

==> anc/Matlab/QETLAB-0.9/LocalDistinguishability.m <==
function [DIST, MEAS, DUAL_SOL] = LocalDistinguishability(X, varargin)
%%  LocalDistinguishability   Computes the maximum probability of distinguishing quantum states by symmetric-extendible measurements
%   This function has one required argument:
%      X: a cell array containing density matrices, or a single matrix 
%           containing pure states as its column vectors
%   
%   This function has six optional arguments:
%     P (default [1/N, ..., 1/N], where N is the number of states)
%     DIM (default has both subsystems of equal dimension)
%     COPIES (default 2)
%     PPT (default true)
%     BOS (default true)
%     TOL (default eps^(1/4))
%
%   [DIST, MEAS, DUAL_SOL] = LocalDistinguishability(X) returns the optimal 
%      probability to distinguish the input states by a measurement whose 
%      operators have 2-copies PPT bosonic symmetric extensions. MEAS is a 
%       cell array containing the optimal measurement operators. DUAL_SOL
%       is the optimal solution of the dual problem.
%
%   P is a vector that contains the probability that each state is chosen 
%   (by default, the states are chosen uniformly at random)
%   COPIES is the desired number of copies of the second subsystem. 
%   DIM is a 1-by-2 vector containing the dimensions of the subsystems 
%   on which X acts. 
%   PPT is a flag (either true or false) indicating whether the symmetric
%   extensions of the measurement operators must have positive partial 
%   transpose. 
%   BOS is a flag (either true or false) indicating whether the symmetric
%   extensions of the measurement operators must be Bosonic (i.e., be 
%   supported on the symmetric subspace). 
%   TOL is the numerical tolerance used when determining whether or not 
%   a symmetric extension exists.
%
%   The arguments are mutually optional (*note this is different from other 
%   QETLAB functions!*). For example, if you want to specify the number of 
%   COPIES to 3 and the dimension of the two subsystems to [2 3], you can 
%   call the function as follows:
%   LocalDistinguishability(X, 'COPIES', 3, 'DIM', [2 3])
%
%   URL: http://www.qetlab.com/LocalDistinguishability
%
%   author: Alessandro Cosentino (cosenal@gmail.com)

if(iscell(X))
    num_ops = length(X);
    d = length(X{1});
    S = X;
    for j = 1:num_ops % make sure that the density operators are scaled
        S{j} = S{j}/trace(S{j});
    end
elseif(isnumeric(X))
    [d,num_ops] = size(X);
    S = mat2cell(normalize_cols(X), d, ones(1, num_ops));
    S = cellfun(@(x) x*x', S, 'UniformOutput', false);
else
    error('LocalDistinguishability:InvalidInput', ...
       'First argument must be a cell array or a single matrix');
end

parser = inputParser;
addRequired(parser, 'X', @(x) isnumeric(x) || iscell(x));
if verLessThan('matlab', '8.3')
    addParamValue(parser, 'P', ones(1,num_ops)/num_ops, @isnumeric);
    addParamValue(parser, 'DIM', round(sqrt(d)), @isnumeric);
    addParamValue(parser, 'COPIES', 2, @isscalar);
    addParamValue(parser, 'PPT', true, @islogical);    
    addParamValue(parser, 'BOS', true, @islogical);
    addParamValue(parser, 'TOL', eps^(1/4), @isscalar);
else
    addParameter(parser, 'P', ones(1,num_ops)/num_ops, @isnumeric);
    addParameter(parser, 'DIM', round(sqrt(d)), @isnumeric);
    addParameter(parser, 'COPIES', 2, @isscalar);
    addParameter(parser, 'PPT', true, @islogical);    
    addParameter(parser, 'BOS', true, @islogical);
    addParameter(parser, 'TOL', eps^(1/4), @isscalar);
end
parse(parser,X,varargin{:});
p = parser.Results.P;
dim = parser.Results.DIM;
copies = parser.Results.COPIES;
ppt = int8(parser.Results.PPT);
bos = int8(parser.Results.BOS);
tol = parser.Results.TOL;

if(abs(sum(p) - 1) > num_ops^2*eps || length(p) ~= num_ops)
    error('LocalDistinguishability:InvalidP', ...
        strcat('The vector P must be a probability distribution of ', ...
        'the same length as the number of states: its elements must', ...
        'be non-negative and they must sum to 1.'));
end

if(num_ops == 1 || max(p) >= 1) % of course we can distinguish 1 object
    DIST = 1;
    if(nargout > 1) 
        MEAS = eye(dim); % optimal measurements is trivial in this case,
        DUAL_SOL = S{1}; % and so is the solution of the dual problem
    end
else
    cvx_begin sdp quiet
        cvx_precision(tol);
        variable P(d,d,num_ops) hermitian
        dual variable Y

        P_tr = 0;
        P_sum = zeros(d);
        for j = 1:num_ops
            P_tr = P_tr + p(j)*trace(P(:,:,j)*S{j});
            P_sum = P_sum + P(:,:,j);
        end
        P_tr = P_tr + P_tr';

        maximize P_tr
        subject to
            Y : eye(d) == P_sum;
            for j = 1:num_ops
                SymmetricExtension(P(:,:,j),copies,dim,ppt,bos,tol) == 1;
            end
    cvx_end

    DIST = real(cvx_optval)/2;
    
    % Also return the optimal measurements and the optimal solution
    % of the dual problem, if requested.
    if(nargout > 1)
        MEAS = mat2cell(reshape(P,d,d*num_ops),d,d*ones(1,num_ops));
        DUAL_SOL = Y;
    end
end
end

==> anc/Matlab/QETLAB-0.9/Majorizes.m <==
%%  MAJORIZES    Determines whether or not a vector or matrix majorizes another
%   This function has two required arguments:
%     A: a vector or matrix
%     B: a vector or matrix
%
%   M = Majorizes(A,B) is either 1 or 0, indicating that A does or does not
%   majorize B. If A and B are matrices then majorization of their vectors
%   of singular values is checked.
%
%   This function has no optional arguments.
%
%   URL: http://www.qetlab.com/Majorizes

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 4, 2014

function m = Majorizes(a,b)

if(min(size(a)) ~= 1) % if we received matrices as input, we check their singular values for majorization
    a = svd(full(a)); % automatically sorted in descending order
else
    a = sort(a(:),'descend');
end

% repeat for b
if(min(size(b)) ~= 1)
    b = svd(full(b));
else
    b = sort(b(:),'descend');
end

% pad with zeros if necessary
la = length(a);
lb = length(b);
if(la < lb)
    a = [a;zeros(lb-la,1)];
elseif(lb < la)
    b = [b;zeros(la-lb,1)];    
end

cta = 0;
ctb = -norm(a)*eps^(3/4); % for numerical robustness reasons

% now check majorization
for k = 1:length(a)
    cta = cta + a(k);
    ctb = ctb + b(k);
    if(cta < ctb)
        m = 0;
        return
    end
end

m = 1;

==> anc/Matlab/QETLAB-0.9/MaxEntangled.m <==
%%  MAXENTANGLED    Produces a maximally entangled bipartite pure state
%   This function has one required argument:
%     DIM: the local dimension
%
%   PSI = MaxEntangled(DIM) is a DIM^2-by-1 column vector representing the
%   standard bipartite maximally entangled pure state \sum_i \ket{ii}
%   (normalized to have norm 1).
%
%   This function has two optional arguments:
%     SP (default 0)
%     NRML (default 1)
%   
%   PSI = MaxEntangled(DIM,SP,NRML) produces a maximally entangled pure
%   state as above that is sparse if SP = 1 and is full if SP = 0. The pure
%   state is normalized to have Euclidean norm 1 if NRML = 1, and it is
%   unnormalized (i.e., each entry in the vector is 0 or 1 and the
%   Euclidean norm of the vector is sqrt(DIM)) if NRML = 0.
%
%   URL: http://www.qetlab.com/MaxEntangled

%   requires: iden.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function psi = MaxEntangled(dim,varargin)

% set optional argument defaults: sp=0, nrml=1
[sp,nrml] = opt_args({ 0, 1 },varargin{:});

% construct the vector
psi = reshape(iden(dim,sp),dim^2,1);
if(nrml)
    psi = psi/sqrt(dim);
end

==> anc/Matlab/QETLAB-0.9/MaximumOutputFidelity.m <==
%%  MAXIMUMOUTPUTFIDELITY    Computes the maximum output fidelity of two quantum channels
%   This function has two required input arguments:
%     PHI,PHI: quantum channels, represented as either Choi matrices or
%              cells of Kraus operators
%
%   MOF = MaximumOutputFidelity(PHI,PSI) is the maximum output fidelity
%   between the two quantum channels PHI and PSI. That is, it is the
%   maximum fidelity between states of the form PHI(RHO) and PSI(SIGMA),
%   where RHO and SIGMA are density matrices.
%
%   This function has two optional input arguments:
%     DIM_PHI,DIM_PSI: 1-by-2 vectors containing the input and output
%                      dimensions of PHI and PSI, respectively
%
%   MOF = MaximumOutputFidelity(PHI,PSI,DIM_PHI,DIM_PSI) is as above, where
%   the input and output dimensions of PHI and PSI are specified in the
%   1-by-2 vectors DIM_PHI and DIM_PSI. DIM_PHI and DIM_PSI should be
%   provided if and only if PHI and PSI are have unequal input and output
%   dimensions and are provided as Choi matrices.
%
%   URL: http://www.qetlab.com/MaximumOutputFidelity

%   requires: ComplementaryMap.m, CVX (http://cvxr.com/cvx/),
%             DiamondNorm.m, KrausOperators.m, superoperator_dims.m
%
%   authors: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 24, 2014

function mof = MaximumOutputFidelity(Phi,Psi,varargin)

% Compute the dimensions of PHI and PSI.
[da_phi,db_phi,de_phi] = superoperator_dims(Phi,0,varargin{1:min(end,1)});
[da_psi,db_psi,de_psi] = superoperator_dims(Psi,0,varargin{2:end});

if(da_phi ~= da_psi || db_phi ~= db_psi)
    error('MaximumOutputFidelity:InvalidDims','PHI and PSI must have the same input and output dimensions as each other.');
end
min_de = min(de_phi,de_psi);

% Now construct a new map that we will compute the diamond norm of (this
% diamond norm will be the maximum output fidelity that we seek).
Phi = KrausOperators(Phi,[da_phi,db_phi]);
Psi = KrausOperators(Psi,[da_psi,db_psi]);
new_map = ComplementaryMap([Phi(1:min_de),Psi(1:min_de)]);

% Use the fact that the maximum output fidelity is complementary to the
% diamond norm in a natural way.
mof = DiamondNorm(new_map,[da_phi,de_phi]);

==> anc/Matlab/QETLAB-0.9/MinUPBSize.m <==
%%  MINUPBSIZE  Gives the minimum cardinality of an unextendible product basis in given dimensions
%   This function has one required input argument:
%     DIM: a vector containing the local dimensions
%
%   S = MinUPBSize(DIM) is the minimum possible number of vectors in an
%   unextendible product basis in a Hilbert space whose local dimensions
%   are given by DIM. A reference to a journal article that provides a
%   proof of the minimal size claimed by this script is also be displayed.
%
%   This function has one optional input argument:
%     VERBOSE (default 1)
%     
%   S = MinUPBSize(DIM,1) is as above. S = MinUPBSize(DIM,0) produces the
%   same output, but does not print the reference to a journal article.
%
%   URL: http://www.qetlab.com/MinUPBSize

%   requires: opt_args.m, opt_disp.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 22, 2013

function s = MinUPBSize(dim,varargin)

% set optional argument defaults: verbose=1
[verbose] = opt_args({ 1 },varargin{:});

% pre-load various references
refs = {'K. Feng. Unextendible product bases and 1-factorization of complete graphs. Discrete Applied Mathematics, 154:942–949, 2006.', ...
        'D.P. DiVincenzo, T. Mor, P.W. Shor, J.A. Smolin, and B.M. Terhal. Unextendible product bases, uncompletable product bases and bound entanglement. Commun. Math. Phys. 238:379–410, 2003.', ...
        'N. Alon and L. Lovasz. Unextendible product bases. J. Combinatorial Theory, Ser. A, 95:169-179, 2001.', ...
        'J. Chen and N. Johnston. The minimum size of unextendible product bases in the bipartite case (and some multipartite cases). Comm. Math. Phys., 333(1):351-365, 2015.', ...
        'N. Johnston. The minimum size of qubit unextendible product bases. In Proceedings of the 8th Conference on the Theory of Quantum Computation, Communication and Cryptography (TQC 2013). E-print: arXiv:1302.1604 [quant-ph], 2013.'};
        
if(verbose > 1 && all(size(dim) == [1,1]))
    error('MinUPBSize:IncorrectVerbose',['VERBOSE should be 0 or 1, not ',num2str(verbose),'. You perhaps meant to call this function like this: MinUPBSize([',num2str(dim),',',num2str(verbose),'])']);
end

np = length(dim);
dim = sort(dim);
tlb = sum(dim) - np + 1; % trivial lower bound on s
x_dim = max(dim);
    
if(np == 2 && min(dim) <= 2)
    ref_ind = 2;
    s = prod(dim);
elseif(mod(tlb,2) == 0 || all(mod(dim,2) == 1)) % if tlb is even or all dims are odd
    ref_ind = 3;
    s = tlb;
elseif(np == 2 && x_dim-1 >= tlb-x_dim && tlb-x_dim >= 3)
    ref_ind = 4;
    s = tlb + 1;
elseif((np == 4 && all(dim == [2,2,2,2])) || (mod(np,4) == 2 && all(dim == 2*ones(1,np))))
    ref_ind = 1;
    s = tlb + 1;
elseif(np == 8 && all(dim == [2,2,2,2,2,2,2,2]))
    ref_ind = 5;
    s = 11;
elseif(all(dim == 2*ones(1,np)))
    ref_ind = 5;
    s = tlb + 3;
elseif(np == 3 && (all(dim == [2,2,3]) || all(dim == [2,2,5])))
    ref_ind = 1;
    s = tlb + 1;
elseif(np == 3 && dim(1) == 2 && dim(2) == 2 && mod(dim(3),4) == 1)
    ref_ind = 4;
    s = tlb + 1;
else
    error('MinUPBSize:MinSizeUnknown','The minimum size of UPBs in the specified space is not currently known.');
end
    
opt_disp(['A proof of the minimal size in this case can be found in:\n',refs{ref_ind},'\n'],verbose);

==> anc/Matlab/QETLAB-0.9/MutualInformation.m <==
function [ out ] = MutualInformation( rho_AB,varargin )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here

s=size(rho_AB);

if isempty(varargin)
    dimA=sqrt(s(1));
    dimB=sqrt(s(2));
else
    dimA=varargin{1};
    dimB=varargin{2};
end

rho_A=TrX(rho_AB,2,[dimA,dimB]);
rho_B=TrX(rho_AB,1,[dimA,dimB]);

out=Entropy(rho_A)+Entropy(rho_B)-Entropy(rho_AB);


end



==> anc/Matlab/QETLAB-0.9/NPAHierarchy.m <==
%%  NPAHIERARCHY    Determines whether or not a set of probabilities satisfy the conditions of the NPA hierarchy
%   This function has one required input argument:
%     P: a 4D array of probabilities, where P(a,b,x,y) is the probability
%        that Alice and Bob get measurement outcome (a,b) when they use
%        measurement setting (x,y)
%
%   IS_NPA = NPAHierarchy(P) is either 1 or 0, indicating that the
%   probabilities in the array P do or do not satisfy the conditions of the
%   first level of the NPA heierarchy.
%
%   This function has one optional input argument:
%     K (default 1): a non-negative integer, or a string indicating which
%       level of the hierarchy to check (see below for details)
%
%   IS_NPA = NPAHierarchy(P,K) is as above, but the K-th level of the NPA
%   hierarchy is checked. If K = 0 then it is just verified that P is a
%   valid probability array (i.e., each entry is non-negative, each matrix
%   "face" adds up to 1, and Alice's and Bob's marginal probabilities are
%   consistent with each other).
%
%   If K is a string, it must be a string of a form like '1+ab+aab', which
%   indicates that the intermediate level of the hierarchy should be used,
%   which uses all products of 1 measurement, all products of one Alice and
%   one Bob measurement, and all products of two Alice and one Bob
%   measurement. Use plus signs to separate the different categories of
%   products, as above. The first character of this string should always be
%   a number, indicating the base level to use.
%
%   URL: http://www.qetlab.com/NPAHierarchy

%   requires: CVX (http://cvxr.com/cvx/), opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 22, 2015

function is_npa = NPAHierarchy(p,varargin)

    % set optional argument defaults: K=1
    [k] = opt_args({ 1 },varargin{:});

    % Parse the input argument K to determine which measurement operators
    % to use. BASE_K is the integer part of the input (i.e., we use all
    % operators that are the product of BASE_K or fewer measurements) and K
    % is the maximum number of products that we ever use (e.g., '1+ab+aab'
    % would result in BASE_K = 1, K = 3).
    if(isnumeric(k))
        base_k = k;
        num_k_compon = 1;
    elseif(isa(k,'char'))
        k_types = textscan(lower(k),'%s','Delimiter','+'); % works with old versions of MATLAB, unlike strsplit
        k_types = k_types{1};
        base_k = str2double(k_types{1});
        
        num_k_compon = length(k_types);
        if(num_k_compon > 1)
            k = base_k;
            for j = 2:num_k_compon
                k_types{j} = strtrim(k_types{j});
                k = max(k,length(k_types{j}));
            end
        else
            k = base_k;
        end
    else
        error('NPAHierarchy:InvalidK','K must be a positive integer or a string.');
    end
    
    % Start by computing the number measurement settings for Alice and Bob (MA
    % and MB) and the number of outcomes for each measurement setting (OA and
    % OB).
    [oa,ob,ma,mb] = size(p);
    o_vec = [oa;ob];
    m_vec = [ma;mb];
    tot_dim = 1 + ((o_vec-1)'*m_vec)^k; % upper bound on the dimension of the (compact version of the) matrix GAMMA used in the NPA SDP
    tol = eps^(3/4); % numerical tolerance used

    % Make sure that P really is a probability array and that its marginal
    % probabilities are consistent with each other (but only if P is not a
    % CVX variable... if it is a CVX variable we will enforce these
    % constraints within the SDP below).
    if(~isa(p,'cvx'))
        % Require that P is a probability matrix (all entries are
        % non-negative and its faces sum to 1).
        if(min(min(min(min(p)))) < -tol^(3/4))
            is_npa = 0;
            return;
        end
        
        for i = 1:ma
            for j = 1:mb
                if(abs(sum(sum(p(:,:,i,j))) - 1) > tol^(3/4))
                    is_npa = 0;
                    return;
                end
            end
        end
        
        % Let's check Bob's marginal probabilities.
        for i = 1:ob
            for j = 1:mb
                marg = sum(squeeze(p(:,i,:,j)),1);
                if(max(abs(marg - marg(1))) > tol^(3/4))
                    is_npa = 0;
                    return;
                end
            end
        end
        
        % Now check Alice's marginal probabilities.
        for i = 1:oa
            for j = 1:ma
                marg = sum(squeeze(p(i,:,j,:)),1);
                if(max(abs(marg - marg(1))) > tol^(3/4))
                    is_npa = 0;
                    return;
                end
            end
        end
    end
    
    % Check the NPA SDP (if K is large enough).
    if(k >= 1 || isa(p,'cvx'))
        i_ind = [zeros(1,k);-ones(1,k)];
        j_ind = [zeros(1,k);-ones(1,k)];

        if(k >= 1)
            % Start by generating all of the product of measurements that
            % you need.
            ind_catalog = cell(0);
            for j = 1:tot_dim
                [res,res_type] = product_of_orthogonal(j_ind,m_vec);
                res_fnd = find_in_cell(res,ind_catalog);
                                    
                % Make sure that this measurement is (1) new, and (2) valid
                % given the user input.
                if(res_fnd == 0 && res_type ~= 0)
                    is_valid_res = (size(res,2) <= base_k);
                    if(~is_valid_res && num_k_compon >= 2)
                        num_a_res = sum(res(1,:) < m_vec(1));
                        num_b_res = size(res,2) - num_a_res;
                        for i = 2:num_k_compon
                            num_a_fnd = length(find(k_types{i}=='a'));
                            num_b_fnd = length(find(k_types{i}=='b'));
                            if(num_a_res <= num_a_fnd && num_b_res <= num_b_fnd)
                                is_valid_res = true;
                                break;
                            end
                        end
                    end
                    
                    if(is_valid_res)
                        ind_catalog{end+1} = res;
                    end
                end
                        
                j_ind = update_ind(j_ind,k,m_vec,o_vec-1);
            end
            real_dim = length(ind_catalog);
        end
        
        cvx_begin quiet
            cvx_precision(tol);
            % We only enforce the actual NPA constraints if K >= 1... if
            % K = 0 we are just verifying marginals are consistent (i.e.,
            % no-signalling).
            if(k >= 1)
                variable G(real_dim,real_dim) symmetric
            end
            subject to
                if(k >= 1)
                    res_catalog = cell(0);
                    res_loc = cell(0);
                    
                    % The following double loop loops over all entries of G and
                    % enforces entry-by-entry the (somewhat complicated) set of NPA
                    % constraints.
                    for i = 1:real_dim
                        for j = i:real_dim
                            % First determine what "type" of product of
                            % measurement operators the given matrix entry
                            % corresponds to (see product_of_orthogonal function
                            % below for details).
                            [res,res_type] = product_of_orthogonal([fliplr(ind_catalog{i}),ind_catalog{j}],m_vec);
                            
                            % Entry is 0 if S_i^dagger*S_j = 0.
                            if(res_type == 0)
                                G(i,j) == 0;
                                
                            % Entry is a single probability from the P array if
                            % S_i^dagger*S_j measures on both Alice and Bob's
                            % sytems.
                            elseif(res_type == 2)
                                G(i,j) == p(res(2,1)+1,res(2,2)+1,res(1,1)+1,res(1,2)-m_vec(1)+1);

                            % Entry is a sum of probabilities from the P array if
                            % S_i^dagger*S_j measures on just one system.
                            elseif(res_type == 1)
                                if(isequal(res,[0;-1]))
                                    G(i,j) == 1; % identity measurement
                                elseif(res(1) >= m_vec(1)) % measure on Bob's system
                                    G(i,j) == sum(p(:,res(2)+1,1,res(1)-m_vec(1)+1));
                                else % measure on Alice's system
                                    G(i,j) == sum(p(res(2)+1,:,res(1)+1,1));
                                end

                            % Entry is a product of non-commuting
                            % measurement operators. We can't specify its
                            % value, but we can specify that it is equal to
                            % other entries that are the *same* product of
                            % measurement operators.
                            else % res_type == -1
                                % Check to see if we have run into this
                                % particular RES before.
                                res_fnd = find_in_cell(res,res_catalog);
                                if(res_fnd == 0)
                                    res_fnd = find_in_cell(product_of_orthogonal(fliplr(res),m_vec),res_catalog);
                                end

                                % No, this RES is new to us.
                                if(res_fnd == 0)
                                    res_catalog{end+1} = res;
                                    res_loc{end+1} = [i,j];

                                % Yes, we have seen this RES before.
                                else
                                    G(i,j) == G(res_loc{res_fnd}(1),res_loc{res_fnd}(2));
                                end
                            end
                        end
                    end
                    G == semidefinite(real_dim);
                end
                
                % Now enforce that P is a probability array and that its
                % marginals are consistent with each other.
                if(isa(p,'cvx'))
                    % First, P is an array of probabilities, so it must be
                    % non-negative and its faces must sum to 1.
                    p >= 0;
                    for i = 1:ma
                        for j = 1:mb
                            sum(sum(p(:,:,i,j))) == 1;
                        end
                    end
                    
                    % Bob's marginal probabilities must be consistent.
                    for i = ob:-1:1
                        for j = mb:-1:1
                            marg_a{i,j} = sum(squeeze(p(:,i,:,j)),1);
                            marg_a{i,j} == marg_a{i,j}(1)*ones(1,ma);
                        end
                    end

                    % Alice's marginal probabilities must be consistent.
                    for i = oa:-1:1
                        for j = ma:-1:1
                            marg_b{i,j} = sum(squeeze(p(i,:,j,:)),1);
                            marg_b{i,j} == marg_b{i,j}(1)*ones(1,mb);
                        end
                    end
                end
        cvx_end

        is_npa = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)
        if(~isa(p,'cvx')) % make the output prettier if it's not a CVX input
            is_npa = round(is_npa);
            
            % Deal with error messages.
            if(strcmpi(cvx_status,'Inaccurate/Solved'))
                warning('NPAHierarchy:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
            elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
                warning('NPAHierarchy:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
            elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
                error('NPAHierarchy:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
            end
        end
    else
        is_npa = 1;
    end
end


function ind = find_in_cell(val,A)
    ind = 0;
    for i = 1:numel(A)
        if(isequal(A{i},val))
            ind = i;
            return;
        end
    end
end

% This is a function that computes the next index matrix, given an old
% one. Index matrices have 2 rows, and keep track of the measurement
% operators that are being multiplied together, from left to right. The
% first row contains the index of the measurement, and the second row
% contains the index of the result of that measurement. For example,
% the index matrix [2 3 3;0 1 4] refers to the product of 3 measurement
% operators. The first measurement operator is result 0 of measurement
% 2, the second is result 1 of measurement 3, and the third is result 4
% of measurement 3. Note that the entries of this matrix are indexed
% starting at 0 (i.e., there is a measurement 0 and a measurement
% result 0).
%
% Note that we need this function, rather than the simpler update_odometer
% function, because the upper limit in the second row of an index matrix
% depends on the value in the first row.
function new_ind = update_ind(old_ind,k,m_vec,o_vec)
    % Do we have the identity measurement right now? Go to the first
    % non-identity one.
    if(min(min(old_ind)) == -1)
        new_ind = zeros(2,k);
        return;
    end
    
    % Start by increasing the last index by 1.
    new_ind = old_ind;
    new_ind(2,k) = new_ind(2,k)+1;

    % Now we work the "odometer": repeatedly set each digit to 0 if it
    % is too high and carry the addition to the left until we hit a
    % digit that *isn't* too high.
    for l = k:-1:1
        % If we've hit the end of the outcomes for this particular
        % measurement, move to the next measurement setting.
        if(new_ind(2,l) >= o_vec(min(floor(new_ind(1,l)/m_vec(1)),1)+1))
            new_ind(2,l) = 0;
            new_ind(1,l) = new_ind(1,l) + 1;
        else
            return; % always return if the odometer doesn't turn over
        end

        % If we've hit the end of the measurement settings within
        % this particular measurement operator, move to the previous
        % measurement operator.
        if(new_ind(1,l) >= sum(m_vec))
            new_ind(1,l) = 0;
            if(l >= 2)
                new_ind(2,l-1) = new_ind(2,l-1) + 1;
            else % if L = 1 too then we are completely done! It doesn't matter what we do from here; just exit.
                return;
            end
        else
            return;
        end
    end
end

% This function determines the nature of the operator specified by the
% index matrix IND. If IND corresponds to something that is not (generally)
% a measurement, then -1 is returned. If it corresponds to the zero
% operator, 0 is returned. If it corresponds to the identity operator,
% [0;0] is returned. If it corresponds to a measurement then the index
% matrix of that measurement is returned.
function [res,res_type] = product_of_orthogonal(ind,m_vec)
    res_type = -1;
    res = ind;
    len = size(ind,2);
    
    % IND is the product of just one measurement operator.
    if(len == 1)
        res_type = 1;
        return;
        
    % IND is the product of two commuting non-identity measurement
    % operators.
    elseif(len == 2 && ind(2,1) >= 0 && ind(2,2) >= 0 && min(floor(ind(1,1)/m_vec(1)),1) ~= min(floor(ind(1,2)/m_vec(1)),1))
        res = sortrows(res.').'; % sort so that Alice's measurement comes first
        res_type = 2;
        return;
    end
    
    % IND is more complicated. Recursively figure out how much it can be
    % simplified.
    for i = 1:len-1
        for j = i+1:len
            % These two measurements are next to each other and are
            % orthogonal!
            if(ind(2,i) >= 0 && ind(2,j) >= 0 && ind(1,i) == ind(1,j) && ind(2,i) ~= ind(2,j))
                res_type = 0;
                return; % one is enough; break out of the loop when one is found

            % These two measurements are next to each other and are the
            % same! Merge them and then start over.
            elseif(ind(1,i) == ind(1,j) && ind(2,i) == ind(2,j))
                [res,res_type] = product_of_orthogonal(ind(:,[1:j-1,j+1:len]),m_vec);
                return;

            % The first of these two measurement operators is the identity.
            % Merge them and then start over.
            elseif(ind(2,i) == -1)
                [res,res_type] = product_of_orthogonal(ind(:,[1:i-1,i+1:len]),m_vec);
                return;

            % The second of these two measurement operators is the
            % identity. Merge them and then start over.
            elseif(ind(2,j) == -1)
                [res,res_type] = product_of_orthogonal(ind(:,[1:j-1,j+1:len]),m_vec);
                return;

            % These two measurements act on the same party, but are not
            % orthogonal. Stop increasing J and increase I again.
            elseif(min(floor(ind(1,i)/m_vec(1)),1) == min(floor(ind(1,j)/m_vec(1)),1))
                break;

            % These two measurements act on different parties and are both
            % non-identity. They commute; move Alice's before Bob's
            elseif(ind(1,i) > ind(1,j))
                [res,res_type] = product_of_orthogonal(ind(:,[1:i-1,j,i+1:j-1,i,j+1:len]),m_vec);
                return;
            end
        end
    end
end

==> anc/Matlab/QETLAB-0.9/Negativity.m <==
%%  NEGATIVITY    Computes the negativity of a bipartite density matrix
%   This function has one required argument:
%     RHO: a density matrix
%
%   NEG = Negativity(RHO) is the negativity of the density matrix RHO,
%   assuming that the two subsystems on which RHO acts are of equal
%   dimension (if the local dimensions are unequal, specify them in the
%   optional DIM argument). The negativity of RHO is the sum of the
%   absolute value of the negative eigenvalues of the partial transpose of
%   RHO.
%
%   This function has one optional argument:
%     DIM (default has both subsystems of equal dimension)
%
%   NEG = Negativity(RHO,DIM) is the same as above, where RHO acts on local
%   systems of dimension specified by the 1-by-2 vector DIM.
%
%   URL: http://www.qetlab.com/Negativity

%   requires: kpNorm.m, opt_args.m, PartialTranspose.m, PermuteSystems.m,
%             TraceNorm.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 22, 2014

function neg = Negativity(rho,varargin)

dX = size(rho);
round_dim = round(sqrt(dX));

% set optional argument defaults: dim = sqrt(length(dim))
[dim] = opt_args({ round_dim' },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('Negativity:InvalidDim','If DIM is a scalar, RHO must be square and DIM must evenly divide length(RHO); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

if(prod(dim) ~= dX(1))
    error('Negativity:InvalidDim','Please provide local dimension in the argument DIM that match the size of RHO.');
end

% Compute the negativity.
neg = (TraceNorm(PartialTranspose(rho,2,dim)) - 1)/2;

==> anc/Matlab/QETLAB-0.9/NonlocalGameLB.m <==
%%  NONLOCALGAMELB    Computes a lower bound on the quantum value of a non-local game
%   This function has three required input arguments:
%     D: the local dimension (e.g., D = 2 corresponds to Alice and Bob each
%        having access to a qubit)
%     P: a matrix whose (x,y)-entry is the probability that the referee
%        asks Alice question x and Bob question y
%     V: a 4-D array whose (a,b,x,y)-entry is the value given to Alice and
%        Bob when they provide answers a and b respectively to questions x
%        and y.
%
%   NGLB = NonlocalGameLB(D,P,V) is a lower bound on the maximum value that 
%   the specified non-local game can take on in quantum mechanical settings
%   where Alice and Bob each have access to D-dimensional quantum systems.
%
%   This function works by starting with a randomly-generated POVM for Bob,
%   and then optimizing Alice's POVM and the shared entangled state. Then
%   Alice's POVM and the entangled state are fixed and Bob's POVM is
%   optimized. And so on, back and forth between Alice and Bob until
%   convergence is reached.
%
%   This function has one optional input argument:
%     VERBOSE (default 1): a flag (either 1 or 0) indicating that the
%     function should or should not print out partial progress as it works. 
%
%   URL: http://www.qetlab.com/NonlocalGameLB

%   requires: CVX (http://cvxr.com/cvx/), opt_args.m, opt_disp.m,
%             RandomDensityMatrix.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca) and
%           Vincent Russo (vrusso@uwaterloo.ca), partially based on some
%           code by John Watrous
%   package: QETLAB
%   last updated: June 24, 2015

function nglb = NonlocalGameLB(d,p,V,varargin)

    % set optional argument defaults: VERBOSE=1
    [verbose] = opt_args({ 1 },varargin{:});
    
    % Get some basic values.
    [ma,mb] = size(p);
    oa = size(V,1);
    ob = size(V,2);
    
    % Generate random starting measurements for Bob.    
    B = zeros(d,d,ob,mb);
    for y = 1:mb
        sum_B = zeros(d);
        for b = 1:ob-1
            B(:,:,b,y) = RandomDensityMatrix(d,0,1);
            sum_B = sum_B + B(:,:,b,y);
        end
        lam = norm(sum_B);
        B(:,:,:,y) = B(:,:,:,y)/(lam+0.1); % scale Bob's measurements so that they add up to less than the identity
        B(:,:,ob,y) = eye(d) - sum_B/(lam+0.1); % fill in the final measurement outcome
    end  

    % Now loop until you reach convergence.
    it_diff = 1;
    nglb = -1;
    ct = 0;
    opt_disp('Iter | Value\n-------------\n',verbose);
        
    while it_diff > 10^-6
        % First, optimize over Alice's measurements and the shared entangled state.
        cvx_begin quiet
            variable q(oa,ob,ma,mb);
            variable rho(d,d) hermitian;
            variable A(d,d,oa,ma) hermitian;
            maximize sum(sum(p.*squeeze(sum(sum(V.*q,1),2))))
            subject to
                for a = oa:-1:1
                    for b = ob:-1:1
                        for x = ma:-1:1
                            for y = mb:-1:1
                                q(a,b,x,y) == trace(B(:,:,b,y)'*A(:,:,a,x));
                            end
                        end
                    end
                end
                for a = 1:oa
                    for x = 1:ma
                        A(:,:,a,x) == hermitian_semidefinite(d);
                    end
                end
                A_a_sum = sum(A,3);
                for x = 1:ma
                    A_a_sum(:,:,x) == rho;
                end
                rho == hermitian_semidefinite(d);
                trace(rho) == 1;
        cvx_end
        
        % Next, optimize over Bob's measurements.
        cvx_begin quiet
            variable q(oa,ob,ma,mb);
            variable B(d,d,ob,mb) hermitian;
            maximize sum(sum(p.*squeeze(sum(sum(V.*q,1),2))))
            subject to
                for a = oa:-1:1
                    for b = ob:-1:1
                        for x = ma:-1:1
                            for y = mb:-1:1
                                q(a,b,x,y) == trace(B(:,:,b,y)'*A(:,:,a,x));
                            end
                        end
                    end
                end
                for b = 1:ob
                    for y = 1:mb
                        B(:,:,b,y) == hermitian_semidefinite(d);
                    end
                end
                B_b_sum = sum(B,3);
                for y = 1:mb
                    B_b_sum(:,:,y) == eye(d);
                end
        cvx_end
        
        % Update the best value found so far, so that we can break out if
        % this method has converged.
        it_diff = real(cvx_optval) - nglb;
        nglb = real(cvx_optval);
        ct = ct + 1;
        
        % If requested, display the best bound we have found so far.
        if(ct >= 1000)
            padstr = '';
        elseif(ct >= 100)
            padstr = ' ';
        elseif(ct >= 10)
            padstr = '  ';
        else
            padstr = '   ';
        end
        opt_disp([num2str(ct),padstr,' | ',num2str(nglb,4),'\n'],verbose);
    end
end

==> anc/Matlab/QETLAB-0.9/NonlocalGameValue.m <==
%%  NONLOCALGAMEVALUE    Computes the maximum value of a two-player non-local game
%   This function has two required input arguments:
%     P: a matrix whose (x,y)-entry is the probability that the referee
%        asks Alice question x and Bob question y
%     V: a 4-D array whose (a,b,x,y)-entry is the value given to Alice and
%        Bob when they provide answers a and b respectively to questions x
%        and y.
%
%   NGVAL = NonlocalGameValue(P,V) is the maximum value that the specified 
%   non-local game can take on in classical mechanics. For the maximum
%   quantum or no-signalling value, see the optional arguments described
%   below.
%
%   This function has three optional input arguments:
%     MTYPE (default 'classical'): one of 'classical', 'quantum', or
%       'nosignal', indicating what type of nonlocal game value should be
%       computed. IMPORTANT NOTE: if MTYPE='quantum' then only an upper
%       bound on the non-local game value is computed, not its exact value
%       (see the argument K below).
%     K (default 1): if MYTPE='quantum', then K is a non-negative integer
%       or string indicating what level of the NPA hierarchy to use to
%       bound the non-local game (higher values give better bounds, but
%       require more computation time). See the NPAHierarchy function for
%       details. If MTYPE is anything else, then K is simply ignored.
%     REPT (default 1): the number of times that the non-local game should
%       be played in parallel (i.e., the number of repetitions of the
%       game).
%
%   NGVAL = NonlocalGameValue(P,V,MTYPE,K,REPT) is the maximum value that
%   the specified non-local game can take on in the setting (classical,
%   quantum or no-signalling) specified by MTYPE.
%
%   URL: http://www.qetlab.com/NonlocalGameValue

%   requires: CVX (http://cvxr.com/cvx/), NPAHierarchy.m, opt_args.m,
%             update_odometer.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: July 10, 2015

function ngval = NonlocalGameValue(p,V,varargin)

    % set optional argument defaults: MTYPE='classical', K=1, REPT=1
    [mtype,k,rept] = opt_args({ 'classical', 1, 1 },varargin{:});

    % Get some basic values.
    [ma,mb] = size(p);
    oa = size(V,1);
    ob = size(V,2);
    
    % Are we playing the game multiple times? If so, adjust p and V
    % accordingly.
    if(rept > 1)
        % Create the new probability array.
        p = Tensor(p,rept);
        
        % Create the new winning output array (this is more complicated
        % since MATLAB doesn't have any built-in functions for tensoring
        % together 4D arrays).
        V2 = zeros(oa^rept,ob^rept,ma^rept,mb^rept);
        i_ind = zeros(1,rept);
        j_ind = zeros(1,rept);
        for i = 1:ma^rept
            for j = 1:mb^rept
                for l = rept:-1:1
                    to_tensor{l} = V(:,:,i_ind(l)+1,j_ind(l)+1);
                end
                V2(:,:,i,j) = Tensor(to_tensor);

                j_ind = update_odometer(j_ind,mb*ones(1,rept));
            end
            i_ind = update_odometer(i_ind,ma*ones(1,rept));
        end
        V = V2;

        % Update some computed values.
        ma = ma^rept;
        mb = mb^rept;
        oa = oa^rept;
        ob = ob^rept;
    end
    
    % The no-signalling maximum is just implemented by taking the zero-th
    % level of the NPA (quantum) hierarchy.
    if(strcmpi(mtype,'nosignal'))
        mtype = 'quantum';
        k = 0;
    end
    
    % Compute the maximum value of the non-local game, depending on which
    % type of maximum was requested.
    if(strcmpi(mtype,'quantum'))
        cvx_begin quiet
            variable q(oa,ob,ma,mb);
            maximize sum(sum(p.*squeeze(sum(sum(V.*q,1),2))))
            subject to
                NPAHierarchy(q,k) == 1;
        cvx_end
        
        ngval = cvx_optval;
        
        % Deal with error messages.
        if(strcmpi(cvx_status,'Inaccurate/Solved'))
            warning('NonlocalGameValue:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
            warning('NonlocalGameValue:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
            error('NonlocalGameValue:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
        end
    elseif(strcmpi(mtype,'classical'))
        % Compute the classical maximum value just by brute-forcing over
        % all possibilities.
        ngval = -Inf;
        a_ind = zeros(1,ma);
        b_ind = zeros(1,mb);
        a_ind(ma) = oa-2;
        b_ind(mb) = ob-2;
        p = permute(repmat(p,[1,1,oa,ob]),[3,4,1,2]);
        ab_prob = zeros(oa,ob,ma,mb);
        
        for i = 1:oa^ma
            for j = 1:ob^mb
                for x = 1:ma
                    for y = 1:mb
                        ab_prob(:,:,x,y) = zeros(oa,ob);
                        ab_prob(a_ind(x)+1,b_ind(y)+1,x,y) = 1;
                    end
                end
                tgval = sum(sum(sum(sum(p.*V.*ab_prob))));
                if(tgval >= ngval - 0.000001)
                    ngval = max(ngval, sum(sum(sum(sum(p.*V.*ab_prob)))));
                end
                b_ind = update_odometer(b_ind, ob*ones(1,mb));
            end
            a_ind = update_odometer(a_ind, oa*ones(1,ma));
        end
    else
        error('NonlocalGameValue:InvalidMTYPE','MTYPE must be one of ''classical'', ''quantum'', or ''nosignal''.');
    end
end

==> anc/Matlab/QETLAB-0.9/OperatorSchmidtDecomposition.m <==
%%  OPERATORSCHMIDTDECOMPOSITION   Computes the operator Schmidt decomposition of a bipartite operator
%   This function has one required argument:
%     X: a bipartite operator
%
%   S = OperatorSchmidtDecomposition(X) is a vector containing the non-zero
%   operator Schmidt coefficients of the bipartite operator X, where the
%   two subsystems are each of size sqrt(length(X)) and X is assumed to be
%   square.
%
%   This function has two optional input arguments:
%     DIM (default has both subsystems of equal size)
%     K (default 0)
%
%   [S,U,V] = OperatorSchmidtDecomposition(X,DIM,K) gives the operator
%   Schmidt coefficients S of the operator X and the corresponding left and
%   right tensor operators in the cells U and V. DIM is a 1x2 vector containing
%   the dimensions of the subsystems that X lives on. If X is non-square,
%   different row and column dimensions can be specified by putting the row
%   dimensions in the first row of DIM and the column dimensions in the 
%   second row of DIM. K is a flag that determines how many terms in the
%   operator Schmidt decomposition should be computed. If K = 0 then all
%   terms with non-zero operator Schmidt coefficients are computed. If
%   K = -1 then all terms (including zero terms) are computed. If K > 0
%   then the K terms with largest operator Schmidt coefficients are
%   computed.
%
%   URL: http://www.qetlab.com/OperatorSchmidtDecomposition

%   requires: opt_args.m, PermuteSystems.m, SchmidtDecomposition.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function [s,U,V] = OperatorSchmidtDecomposition(X,varargin)

dX = size(X);
sdX = round(sqrt(dX));

% set optional argument defaults: dim=sqrt(length(X)), k=0
[dim,k] = opt_args({ [sdX(1) sdX(1);sdX(2) sdX(2)], 0 },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('OperatorSchmidtDecomposition:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% The operator Schmidt decomposition is just the Schmidt decomposition of a
% related vector obtained by moving matrix elements around.
[s,u,v] = SchmidtDecomposition(Swap(reshape(X,prod(prod(dim)),1),[2,3],[dim(2,:),dim(1,:)]),prod(dim),k);

% Now reshape things into the proper output format.
sr = length(s);
U = mat2cell(reshape(u,dim(1,1),dim(2,1)*sr),dim(1,1),dim(2,1)*ones(1,sr));
V = mat2cell(reshape(v,dim(1,2),dim(2,2)*sr),dim(1,2),dim(2,2)*ones(1,sr));

==> anc/Matlab/QETLAB-0.9/OperatorSchmidtRank.m <==
%%  OPERATORSCHMIDTRANK    Computes the operator Schmidt rank of a bipartite operator
%   This function has one required argument:
%     X: a bipartite operator
%
%   RNK = OperatorSchmidtRank(X) is the operator Schmidt rank of X, which
%   is assumed to live in bipartite space, where both subsystems have
%   dimension equal to sqrt(length(X)).
%
%   This function has one optional argument:
%     DIM (default has two subsystems of equal dimension)
%
%   RNK = OperatorSchmidtRank(X,DIM) is the operator Schmidt rank of X,
%   where the two subsystems it lives on have dimensions specified by the
%   1-by-2 vector DIM.
%
%   URL: http://www.qetlab.com/OperatorSchmidtRank

%   requires: opt_args.m, PermuteSystems.m, SchmidtRank.m, sporth.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function rnk = OperatorSchmidtRank(X,varargin)

dX = size(X);
sdX = round(sqrt(dX));

% set optional argument defaults: dim=sqrt(length(X))
[dim] = opt_args({ [sdX(1) sdX(1);sdX(2) sdX(2)] },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('OperatorSchmidtRank:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% The operator Schmidt rank is just the Schmidt rank of a related vector
% obtained by moving matrix elements around.
rnk = SchmidtRank(Swap(reshape(X,prod(prod(dim)),1),[2,3],[dim(2,:),dim(1,:)]),prod(dim));

==> anc/Matlab/QETLAB-0.9/OperatorSinkhorn.m <==
%%  OPERATORSINKHORN    Performs the operator Sinkhorn iteration
%   This function has one required argument:
%     RHO: a density matrix
%
%   SIGMA = OperatorSinkhorn(RHO) is a density matrix that is locally
%   equivalent to RHO, but has both of its partial traces proportional to
%   the identity (RHO must be bipartite; if it is multipartite, see the
%   optional arguments below).
%
%   Such a density matrix SIGMA does not always exist if RHO is low-rank.
%   An error is returned in these cases.
%
%   This function has two optional input arguments:
%     DIM (default has two subsystems of equal dimension)
%     TOL (default sqrt(eps))
%
%   This function has one optional output argument:
%     F: a cell containing local matrices
%
%   [SIGMA,F] = OperatorSinkhorn(RHO,DIM,TOL) returns SIGMA and F such that
%   SIGMA has all of its (single-party) reduced density matrices
%   proportional to the identity, and SIGMA = Tensor(F)*RHO*Tensor(F)'. In
%   other words, F contains invertible local operations that demonstrate
%   that RHO and SIGMA are locally equivalent.
%
%   DIM is a 1-by-2 vector containing the dimensions of the subsystems on
%   which RHO acts (RHO can act on any number of parties). TOL is the
%   numerical tolerance used when determining when the operator Sinkhorn
%   iteration has converged.
%
%   URL: http://www.qetlab.com/OperatorSinkhorn

%   requires: opt_args.m, PartialTrace.m, PermuteSystems.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 3, 2014

function [sigma,F] = OperatorSinkhorn(rho,varargin)

dX = length(rho);
sdX = round(sqrt(dX));
tr_rho = trace(rho);

% set optional argument defaults: dim=sqrt(length(rho)), tol=sqrt(eps)
[dim,tol] = opt_args({ [sdX, sdX], sqrt(eps) },varargin{:});
num_sys = length(dim);

% allow the user to enter a single number for dim
if(num_sys == 1)
    dim = [dim,dX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX*eps
        error('OperatorSinkhorn:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end
tr_rho_p = tr_rho^(1/(2*num_sys));

% Prepare the iteration.
for j = num_sys:-1:1
    Prho{j} = eye(dim(j))/dim(j);
    Prho_tmp{j} = Prho{j};
    F{j} = eye(dim(j))*tr_rho_p;
    ldim(j) = prod(dim(1:j-1));
    rdim(j) = prod(dim(j+1:end));
end

% Perform the operator Sinkhorn iteration.
lastwarn(''); % clears any previous warnings
warning('off','MATLAB:singularMatrix'); % we want to catch invertibility warnings, but not display them
warning('off','MATLAB:nearlySingularMatrix'); % we want to catch invertibility warnings, but not display them
it_err = 1;
while it_err > tol
    it_err = 0;
    max_cond = 0;
    
    % Loop over each of the systems and apply a filter on each one.
    try
        for j = 1:num_sys
            % Compute the reduced density matrix on the j-th system.
            Prho_tmp{j} = PartialTrace(rho,setdiff(1:num_sys,j),dim);
            Prho_tmp{j} = (Prho_tmp{j}+Prho_tmp{j}')/2; % for numerical stability
            it_err = it_err + norm(Prho{j}-Prho_tmp{j});
            Prho{j} = Prho_tmp{j};

            % Apply the filter.
            T = sqrtm(inv(Prho{j}))/sqrt(dim(j));
            Tk = kron(speye(ldim(j)),kron(T,speye(rdim(j))));
            rho = Tk*rho*Tk';
            F{j} = T*F{j};

            max_cond = max(max_cond,cond(F{j}));
        end
    catch err
        it_err = 1;
    end
    
    % Make sure that the local transformation performed is invertible --
    % otherwise, the iteration will typically not converge and the results
    % will be meaningless.
    [~,warnid] = lastwarn;
    if(it_err == 1 || max_cond >= 1/tol || strcmpi('MATLAB:nearlySingularMatrix',warnid) || strcmpi('MATLAB:singularMatrix',warnid))
        error('OperatorSinkhorn:LowRank','The operator Sinkhorn iteration does not converge for RHO. This is often the case if RHO is not of full rank.');
    end
end
warning('on','MATLAB:singularMatrix')
warning('on','MATLAB:nearlySingularMatrix')

sigma = (rho+rho')/2; % done for numerical stability reasons
sigma = tr_rho*sigma/trace(sigma); % correct the scaling of the output

==> anc/Matlab/QETLAB-0.9/PartialMap.m <==
%%  PARTIALMAP    Applies a superoperator to a subsystem of an operator
%   This function has two required arguments:
%     X: a matrix
%     PHI: a superoperator
%
%   PHIX = PartialMap(X,PHI) is the operator (id \otimes PHI)(X). That is,
%   it is the result of applying the superoperator PHI to the second
%   subsystem of X, which is assumed to act on two subsystems of equal
%   dimension (if this is not the case, see the optional arguments below).
%   PHI should be provided either as a Choi matrix, or as a cell with
%   either 1 or 2 columns whose entries are its Kraus operators (see full
%   QETLAB documentation for details).
%
%   This function has two optional arguments:
%     SYS (default 2)
%     DIM (default has two subsystems of equal dimension)
%
%   PHIX = PartialMap(X,PHI,SYS,DIM) is the result of applying the
%   superoperator PHI to the SYS subsystem of X, where the dimensions of
%   the (possibly more than 2) subsystems that X acts on are given in the
%   vector DIM.
%
%   URL: http://www.qetlab.com/PartialMap

%   requires: ApplyMap.m, iden.m, MaxEntangled.m, opt_args.m,
%             PermuteSystems.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: February 21, 2014

function PhiX = PartialMap(X,Phi,varargin)

dX = size(X);

% Set optional argument defaults: sys=2, dim=sqrt(length(X))
[sys,dim] = opt_args({ 2, round(sqrt(dX)).'*ones(1,2) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('PartialMap:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% Compute the dimensions of the auxiliary subsystems.
prod_dim_r1 = prod(dim(1,1:sys-1));
prod_dim_c1 = prod(dim(2,1:sys-1));
prod_dim_r2 = prod(dim(1,sys+1:end));
prod_dim_c2 = prod(dim(2,sys+1:end));

if(iscell(Phi)) % the superoperator was provided as a cell of Kraus operators
    % Compute the Kraus operators on the full system.
    sPhi = size(Phi);
    if(sPhi(2) == 1 || (sPhi(1) == 1 && sPhi(2) > 2)) % map is CP
        Phi = Phi(:);
        Phi = cellfun(@(x) kron(kron(speye(prod_dim_r1),x),speye(prod_dim_r2)),Phi,'UniformOutput',false);
    else
        Phi(:,1) = cellfun(@(x) kron(kron(speye(prod_dim_r1),x),speye(prod_dim_r2)),Phi(:,1),'UniformOutput',false);
        Phi(:,2) = cellfun(@(x) kron(kron(speye(prod_dim_c1),x),speye(prod_dim_c2)),Phi(:,2),'UniformOutput',false);
    end

    PhiX = ApplyMap(X,Phi);
else % the superoperator was provided as a Choi matrix
    dPhi = size(Phi);
    dim = [prod_dim_r1,prod_dim_r1,dPhi(1)/dim(1,sys),dim(1,sys),prod_dim_r2,prod_dim_r2;prod_dim_c1,prod_dim_c1,dPhi(2)/dim(2,sys),dim(2,sys),prod_dim_c2,prod_dim_c2];
    psi_r1 = MaxEntangled(prod_dim_r1,1,0);
    psi_c1 = MaxEntangled(prod_dim_c1,1,0);
    psi_r2 = MaxEntangled(prod_dim_r2,1,0);
    psi_c2 = MaxEntangled(prod_dim_c2,1,0);
    
    Phi = PermuteSystems(kron(kron(psi_r1*psi_c1.',Phi),psi_r2*psi_c2.'),[1,3,5,2,4,6],dim);
    PhiX = ApplyMap(X,Phi);
end

==> anc/Matlab/QETLAB-0.9/PartialTrace.m <==
%%  PARTIALTRACE    Computes the partial trace of a matrix
%   This function has one required argument:
%     X: a square matrix
%
%   XPT = PartialTrace(X) is the partial transpose of the matrix X,
%   where it is assumed that length(X) is a perfect squares and both
%   subsystems have equal dimension. The trace is taken over the second
%   subsystem.
%
%   This function has three optional arguments:
%     SYS (default 2)
%     DIM (default has all subsystems of equal dimension)
%     MODE (default -1)
%
%   XPT = PartialTrace(X,SYS,DIM,MODE) gives the partial trace of the matrix X,
%   where the dimensions of the (possibly more than 2) subsystems are given
%   by the vector DIM and the subsystems to take the trace on are given by
%   the scalar or vector SYS. MODE is a flag that determines which of two
%   algorithms is used to compute the partial trace. If MODE = -1 then this
%   script chooses whichever algorithm it thinks will be faster based on
%   the dimensions of the subsystems being traced out and the sparsity of
%   X. If you wish to force one specific algorithm, set either MODE = 0
%   (which generally works best for full or non-numeric matrices, or sparse
%   matrices when most of the subsystems are being traced out) or MODE = 1
%   (which generally works best when X is large and sparse, and the partial
%   trace of X will also be large).
%
%   URL: http://www.qetlab.com/PartialTrace

%   requires: opt_args.m, PermuteSystems.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 22, 2012

function Xpt = PartialTrace(X,varargin)

lX = length(X);

% set optional argument defaults: sys=2, dim=round(sqrt(length(X))), mode=-1
[sys,dim,mode] = opt_args({ 2, round(sqrt(lX)), -1 },varargin{:});

num_sys = length(dim);

% allow the user to enter a single number for dim
if(num_sys == 1)
    dim = [dim,lX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lX*eps
        error('PartialTrace:InvalidDim','If DIM is a scalar, DIM must evenly divide length(X).');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

sp = issparse(X);
isnum = isnumeric(X);
prod_dim = prod(dim);
prod_dim_sys = prod(dim(sys));

% Determine which of two computation methods to use (i.e., guess which
% method will be faster).
if(mode == -1)
    mode = (isnum && sp && prod_dim_sys^2 <= prod_dim);
end

% If the matrix is sparse and the amount we are tracing over is smaller
% than the amount remaining, just do the naive thing and manually add up
% the blocks.
if(mode)
    sub_sys_vec = prod_dim*ones(1,prod_dim_sys)/prod_dim_sys;
    perm = [sys,setdiff(1:num_sys,sys)];

    X = mat2cell(PermuteSystems(X,perm,dim), sub_sys_vec, sub_sys_vec); % permute the subsystems so that we just have to do the partial transpose on the first (potentially larger) subsystem
    Xpt = sparse(sub_sys_vec(1),sub_sys_vec(1));
    for j = 1:prod_dim_sys
        Xpt = Xpt + X{j,j};
    end
    
% Otherwise, do a clever trick with mat2cell or reshaping, which is almost always faster.
else
    sub_prod = prod_dim/prod_dim_sys;
    sub_sys_vec = prod_dim*ones(1,sub_prod)/sub_prod;
    perm = [setdiff(1:num_sys,sys),sys];

    Xpt = PermuteSystems(X,perm,dim); % permute the subsystems so that we just have to do the partial trace on the second (potentially larger) subsystem

    if(isnum) % if the input is a numeric matrix, perform the partial trace operation the fastest way we know how
        Xpt = cellfun(@(x) full(trace(x)), mat2cell(Xpt, sub_sys_vec, sub_sys_vec)); % partial trace on second subsystem
        if(sp) % if input was sparse, output should be too
            Xpt = sparse(Xpt);
        end
    else % if the input is not numeric (such as a variable in a semidefinite program), do a slower method that avoids mat2cell (mat2cell doesn't like non-numeric arrays)
        Xpt = reshape(permute(reshape(Xpt,[sub_sys_vec(1),sub_prod,sub_sys_vec(1),sub_prod]),[2,4,1,3]),[sub_prod,sub_prod,sub_sys_vec(1)^2]);
        Xpt = sum(Xpt(:,:,1:sub_sys_vec(1)+1:sub_sys_vec(1)^2),3);
    end
end

==> anc/Matlab/QETLAB-0.9/PartialTranspose.m <==
%%  PARTIALTRANSPOSE    Computes the partial transpose of a matrix
%   This function has one required argument:
%     X: a matrix
%
%   XPT = PartialTranspose(X) is the partial transpose of the matrix X,
%   where it is assumed that the number of rows and columns of X are both
%   perfect squares and both subsystems have equal dimension. The transpose
%   is applied to the second subsystem.
%
%   This function has two optional arguments:
%     SYS (default 2)
%     DIM (default has all subsystems of equal dimension)
%
%   XPT = PartialTranspose(X,SYS,DIM) gives the partial transpose of the
%   matrix X, where the dimensions of the (possibly more than 2)
%   subsystems are given by the vector DIM and the subsystems to take the
%   partial transpose on are given by the scalar or vector SYS. If X is
%   non-square, different row and column dimensions can be specified by
%   putting the row dimensions in the first row of DIM and the column
%   dimensions in the second row of DIM.
%
%   URL: http://www.qetlab.com/PartialTranspose

%   requires: opt_args.m, PermuteSystems.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 28, 2012

function Xpt = PartialTranspose(X,varargin)

dX = size(X);
sdX = round(sqrt(dX));

% set optional argument defaults: sys=2, dim=round(sqrt(length(X)))
[sys,dim] = opt_args({ 2, [sdX(1) sdX(1);sdX(2) sdX(2)] },varargin{:});

num_sys = length(dim);

% allow the user to enter a single number for dim
if(num_sys == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('PartialTranspose:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:).'; % force dim to be a row vector
    dim = [dim;dim];
end

% prepare the partial transposition
prod_dimR = prod(dim(1,:));
prod_dimC = prod(dim(2,:));
sub_prodR = prod(dim(1,sys));
sub_prodC = prod(dim(2,sys));
sub_sys_vecR = prod_dimR*ones(1,sub_prodR)/sub_prodR;
sub_sys_vecC = prod_dimC*ones(1,sub_prodC)/sub_prodC;
perm = [sys,setdiff(1:num_sys,sys)];

Xpt = PermuteSystems(X,perm,dim); % permute the subsystems so that we just have to do the partial transpose on the first (potentially larger) subsystem

if(isnumeric(Xpt)) % if the input is a numeric matrix, perform the partial transpose operation the fastest way we know how
    Xpt = cell2mat(mat2cell(Xpt, sub_sys_vecR, sub_sys_vecC).'); % partial transpose on first subsystem
else % if the input is not numeric (such as a variable in a semidefinite program), do a slower method that avoids mat2cell (mat2cell doesn't like non-numeric arrays)
    Xpt = reshape(permute(reshape(Xpt,[sub_sys_vecR(1),sub_prodR,sub_sys_vecC(1),sub_prodC]),[1,4,3,2]),[prod_dimR,prod_dimC]);
end

% return the subsystems back to their original positions
dim(:,sys) = dim([2,1],sys);
dim = dim(:,perm);
Xpt = PermuteSystems(Xpt,perm,dim,0,1);

==> anc/Matlab/QETLAB-0.9/Pauli.m <==
%%  PAULI    Produces a Pauli operator
%   This function has one required argument:
%     IND (an index 0,1,2,3 or 'I', 'X', 'Y', 'Z', or a vector of such indices)
%
%   P = Pauli(IND) is the 2-by-2 Pauli matrix indicated by the value of
%   IND. IND = 1 gives the Pauli X operator, IND = 2 gives the Pauli Y
%   operator, IND = 3 gives the Pauli Z operator, and IND = 0 gives the
%   identity operator. Alternatively, IND can be set to one of 'I', 'X',
%   'Y', or 'Z' to indicated the Pauli identity, X, Y, or Z operator.
%
%   IND can also be a vector, in which case the output will be a
%   multi-qubit Pauli operator whose action on the k-th qubit is described
%   by the Pauli operator specified in the k-th entry of IND.
%
%   This function has one optional argument:
%     SP (default 1)
%
%   P = Pauli(IND,SP) is as above, with sparsity of the output determined
%   by the value of SP. If SP = 0 then the output will be full, if SP = 1
%   then the output will be sparse.
%
%   URL: http://www.qetlab.com/Pauli

%   requires: opt_args.m, Pauli.m, Tensor.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 27, 2014

function p = Pauli(ind,varargin)

% set optional argument defaults: sp=1
[sp] = opt_args({ 1 },varargin{:});

num_qubits = length(ind);

% Did the user just request a one-qubit Pauli operator? OK, make it.
if(num_qubits == 1)
    if(ind(1) == 1 || strcmpi(ind,'x'))
        p = [0 1;1 0];
    elseif(ind(1) == 2 || strcmpi(ind,'y'))
        p = [0 -1i;1i 0];
    elseif(ind(1) == 3 || strcmpi(ind,'z'))
        p = [1 0;0 -1];
    else
        p = eye(2);
    end

    if(sp)
        p = sparse(p);
    end
    
% Did the user request a multi-qubit Pauli operator? Construct the
% one-qubit ones and then tensor.
else
    for j = num_qubits:-1:1
        p_cell{j} = Pauli(ind(j),sp);
    end
    p = Tensor(p_cell);
end

==> anc/Matlab/QETLAB-0.9/PauliChannel.m <==
%%  PAULICHANNEL   Generates a Pauli channel
%   This function has one required argument:
%     P: either a probability vector or a scalar indicating a number of
%        qubits
%
%   PHI = PauliChannel(P) is the Choi matrix of a Pauli channel. If P is a
%   scalar then P is a random P-qubit Pauli channel. If P is a probability
%   vector then it must have length 4^Q for some integer Q (which is the
%   number of qubits that PHI acts on), and the weight of the J-th Pauli
%   operator (in lexicographical order) in PHI's Kraus decomposition is
%   sqrt(P(J)). The output of this function is sparse.
%
%   URL: http://www.qetlab.com/PauliChannel

%   requires: ChoiMatrix.m, RandomProbabilities.m, update_odometer.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 16, 2014

function Phi = PauliChannel(p)

len_p = numel(p);
if(len_p == 1) % P is a scalar, so generate a random P-qubit Pauli channel
    q = p;
    len_p = 4^q;
    p = RandomProbabilities(len_p);
    
% Otherwise, do some error checking to make sure that P is a probability
% vector.
else
    % Let the user enter either a single vector P or a 4-by-4-by-...-by-4
    % array P.
    p = reshape(p,len_p,1);
    
    tol = len_p*eps^(3/4);
    if(isa(p,'cvx') == 0 && (min(p) < -tol || sum(p) > 1+tol))
        error('PauliChannel:InvalidP','P must be a probability vector: its entries must be non-negative and sum to 1.');
    end

    % Make sure that its length is a power of 2.
    [pow_of_2,double_q] = log2(len_p);
    if(abs(pow_of_2 - 1/2) > tol || mod(double_q,2) == 0)
        error('PauliChannel:InvalidP','P must contain 4^Q entries for some positive integer Q, since there are 4^Q Pauli operators on Q qubits.');
    end
    q = (double_q-1)/2; % number of qubits
end

% Finally, construct the channel.
Phi = sparse(len_p,len_p);
ind = zeros(1,q);
b4ones = 4*ones(1,q);
for j = 1:len_p
   Phi = Phi + p(j)*ChoiMatrix({Pauli(ind)});
   ind = update_odometer(ind,b4ones); % this loops over all base-4 strings of length Q
end

==> anc/Matlab/QETLAB-0.9/PermutationOperator.m <==
%%  PERMUTATIONOPERATOR    Produces a unitary operator that permutes subsystems
%   This function has two required arguments:
%     DIM: the dimensions of the subsystems to be permuted
%     PERM: a permutation vector
%
%   P = PermutationOperator(DIM,PERM) is a unitary operator that permutes
%   the order of subsystems according to the permutation vector PERM, where
%   the ith subsystem has dimension DIM(i).
%
%   This function has three optional arguments:
%     INV_PERM (default 0)
%     SP (default 0)
%   
%   P = PermutationOperator(DIM,PERM,INV_PERM,SP) is the same as above, but
%   it implements the inverse permutation of PERM if INV_PERM=1. The
%   permutation operator returned is full if SP=0 and sparse if SP=1.
%
%   URL: http://www.qetlab.com/PermutationOperator

%   requires: iden.m, opt_args.m, PermuteSystems.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function P = PermutationOperator(dim,perm,varargin)

% set optional argument defaults: inv_perm=0, sp=0
[inv_perm, sp] = opt_args({ 0, 0 },varargin{:});

% allow the user to enter a single number for dim
if(length(dim)==1)
    dim = dim*ones(1,max(perm));
end

% swap the rows of Id appropriately
P = PermuteSystems(iden(prod(dim),sp),perm,dim,1,inv_perm);

==> anc/Matlab/QETLAB-0.9/PermuteSystems.m <==
%%  PERMUTESYSTEMS    Permutes subsystems within a state or operator
%   This function has two required arguments:
%     X: the vector or matrix
%     PERM: a permutation vector
%
%   PX = PermuteSystems(X,PERM) permutes the order of the subsystems
%   of the vector or matrix X according to the permutation vector PERM,
%   where each subsystem is assumed to have equal dimension
%
%   This function has three optional arguments:
%     DIM (default has all subsystems of equal dimension)
%     ROW_ONLY (default 0)
%     INV_PERM (default 0)
%   
%   PX = PermuteSystems(X,PERM,DIM,ROW_ONLY,INV_PERM) permutes the order of
%   the subsystems of the vector or matrix X according to the permutation
%   vector PERM, where the dimensions of the subsystems are given by the
%   vector DIM. If X is non-square and not a vector, different row and
%   column dimensions can be specified by putting the row dimensions in the
%   first row of DIM and the column dimensions in the second row of DIM.
%   If ROW_ONLY is set to 1, then only the rows of X are permuted, but not
%   the columns -- this is equivalent tomultiplying X on the left by the
%   corresponding permutation operator, but not on the right. If ROW_ONLY
%   is set to 1 then DIM only needs to contain the row dimensions of the
%   subsystems, even if X is not square. If INV_PERM equals 1 then the
%   inverse permutation of PERM is applied instead of PERM itself.
%
%   URL: http://www.qetlab.com/PermuteSystems

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 6, 2014

function PX = PermuteSystems(X,perm,varargin)

dX = size(X);
is_vec = (min(dX) == 1);
num_sys = length(perm);
if(is_vec)
    vec_orien = 3 - find(dX == 1, 1); % 1 if column vector, 2 if row vector
end

% set optional argument defaults: dim=round(lX^(1/num_sys)), row_only=0, inv_perm=0
[dim,row_only,inv_perm] = opt_args({ [round(dX(1)^(1/num_sys))*ones(1,num_sys); round(dX(2)^(1/num_sys))*ones(1,num_sys)], 0, 0 },varargin{:});

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim_tmp = dim(:)'; % force dim to be a row vector
    if(is_vec)
        dim = ones(2,length(dim));
        dim(vec_orien,:) = dim_tmp;
    else
        dim = [dim_tmp;dim_tmp];
    end
end

prod_dimR = prod(dim(1,:));
prod_dimC = prod(dim(2,:));

% Do some basic input checking.
if length(perm) ~= num_sys
    error('PermuteSystems:InvalidPerm','length(PERM) must equal length(DIM).')
elseif ~all(sort(perm) == 1:num_sys)
    error('PermuteSystems:InvalidPerm','PERM must be a permutation vector.')
elseif(dX(1) ~= prod_dimR || (~row_only && dX(2) ~= prod_dimC))
    error('PermuteSystems:InvalidDim','The dimensions specified in DIM do not agree with the size of X.')
end

% Permuting systems for pure states is easy enough, so just make the vector
% full and then perform the permutation (new-ish versions of MATLAB don't
% like sparse multidimensional arrays).
if(is_vec)
    if(inv_perm)
        PX = reshape(ipermute(reshape(full(X),dim(vec_orien,end:-1:1)),num_sys+1-perm(end:-1:1)),dX);
    else
        PX = reshape(permute(reshape(full(X),dim(vec_orien,end:-1:1)),num_sys+1-perm(end:-1:1)),dX);
    end
    
    % Preserve the sparsity of X.
    if(issparse(X))
        PX = sparse(PX);
    end
    return
end

% If X is not a pure state, it's slightly trickier... do *not* just use the
% same pure state trick with repeated indices though, since that has an
% intermediate step of making the matrix a multidimensional array, which
% you can't do with sparse matrices in new-ish version of MATLAB. The trick
% used here reduces the problem to the pure state version of the problem in
% another way that plays nicely with both full and sparse matrices
row_perm = PermuteSystems(1:dX(1),perm,dim(1,:),0,inv_perm);
PX = X(row_perm,:);
if ~row_only
    col_perm = PermuteSystems(1:dX(2),perm,dim(2,:),0,inv_perm);
    PX = PX(:,col_perm);
end

==> anc/Matlab/QETLAB-0.9/Purity.m <==
%%  PURITY    Computes the purity of a quantum state
%   This function has one required argument:
%     RHO: a density matrix
%
%   GAMMA = Purity(RHO) is the purity of the quantum state RHO (i.e., GAMMA
%   is the quantity trace(RHO^2)).
%
%   URL: http://www.qetlab.com/Purity

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 15, 2014

function gamma = Purity(rho)

gamma = real(trace(rho^2)); % "real" gets rid of close-to-0 imaginary part

==> anc/Matlab/QETLAB-0.9/README.md <==
QETLAB
======

QETLAB is a MATLAB toolbox for exploring and manipulating quantum entanglement.

## Requirements

* MATLAB
* [CVX](http://cvxr.com/cvx/) by CVX Research, Inc.

## Tested with

* MATLAB R2011b
* CVX Version 2.1

## Documentation and Further Information

* [QETLAB homepage](http://www.qetlab.com/)

## Citing
[![DOI](https://zenodo.org/badge/doi/10.5281/zenodo.14186.svg)](http://dx.doi.org/10.5281/zenodo.14186)


==> anc/Matlab/QETLAB-0.9/RandomDensityMatrix.m <==
%%  RANDOMDENSITYMATRIX    Generates a random density matrix
%   This function has one required argument:
%     DIM: the number of rows (and columns) of the density matrix
%
%   RHO = RandomDensityMatrix(DIM) generates a random DIM-by-DIM density
%   matrix, distributed according to the Hilbert-Schmidt measure.
%
%   This function has three optional arguments:
%     RE (default 0)
%     K (default DIM)
%     DIST (default 'haar')
%
%   RHO = RandomDensityMatrix(DIM,RE,K,DIST) generates a random density
%   matrix of rank <= K, distributed according to the distribution DIST. If
%   RE = 1 then all of its entries will be real. DIST must be one of:
%     'haar' or 'hs' (default) - Generate a larger  pure state according to
%                      Haar measure and trace out the extra dimensions.
%                      Sometimes called the Hilbert-Schmidt measure when
%                      K = DIM.
%     'bures'        - the Bures measure
%
%   URL: http://www.qetlab.com/RandomDensityMatrix

%   requires: opt_args.m, RandomUnitary.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 10, 2014

function rho = RandomDensityMatrix(dim,varargin)

% set optional argument defaults: re=0, k=dim, dist='hs'
[re,k,dist] = opt_args({ 0, dim, 'haar' },varargin{:});

% Haar/Hilbert-Schmidt measure
gin = randn(dim,k);
if(~re)
    gin = gin + 1i*randn(dim,k);
end
if(strcmpi(dist,'bures')) % Bures measure
    gin = (RandomUnitary(dim,re) + eye(dim))*gin;
end

rho = gin*gin';
rho = rho/trace(rho);

==> anc/Matlab/QETLAB-0.9/RandomPOVM.m <==
%%  RANDOMPOVM    Generates a random positive-operator valued measure
%   This function has two required arguments:
%     DIM: a scalar specifying the size of the POVM elements
%     OUTC: the number of outcomes of the measurement (i.e., the number of
%           POVM elements)
%
%   P = RandomPOVM(DIM,OUTC) generates a cell array with OUTC entries, each
%   of which is a DIM-by-DIM matrix that represents one of the measurement
%   operators in a POVM. Each element of the cell array is positive
%   semidefinite, and their sum is the identity matrix.
%
%   This function has one optional argument:
%     RE (default 0)
%
%   P = RandomPOVM(DIM,OUTC,RE) generates a cell array that represents a
%   POVM as above, and all of the entries of this POVM will be real if
%   RE=1.
%
%   URL: http://www.qetlab.com/RandomPOVM

%   requires: opt_args.m, RandomSuperoperator.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 6, 2016

function P = RandomPOVM(dim,outc,varargin)

% set optional argument defaults: re=0
[re] = opt_args({ 0 },varargin{:});

% Generate the Choi matrix of a random quantum channel: we will generate
% the POVM from this.
Phi = RandomSuperoperator([outc,dim],0,1,re);

% The POVM elements are the diagonal blocks of the channel.
for j = outc:-1:1
    ind = (1:dim) + (j-1)*dim;
    P{j} = Phi(ind,ind);
end

==> anc/Matlab/QETLAB-0.9/RandomProbabilities.m <==
%%  RANDOMPROBABILITIES   Generates a random probability vector
%   This function has one required argument:
%     N: the length of the probability vector
%
%   P = RandomProbabilities(N) generates a length-N probability vector,
%   uniformly on the (N-1) unit simplex. That is, it generates a vector P
%   with N entries, each of which is between 0 and 1 and such that sum(P) =
%   1.
%
%   URL: http://www.qetlab.com/RandomProbabilities

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 2, 2014

function p = RandomProbabilities(n)

% Start by splitting the interval [0,1] up into n bins and then find the
% width of each bin.
p = diff([0,sort(rand(1,n-1),'ascend'),1]);

==> anc/Matlab/QETLAB-0.9/RandomStateVector.m <==
%%  RANDOMSTATEVECTOR   Generates a random pure state vector
%   This function has one required argument:
%     DIM: the dimension of the Hilbert space that the pure state lives in
%
%   V = RandomStateVector(DIM) generates a DIM-dimensional state vector,
%   uniformly distributed on the (DIM-1)-sphere. Equivalently, these pure
%   states are uniformly distributed according to Haar measure.
%
%   This function has two optional input arguments:
%     RE (default 0)
%     K (default 0)
%
%   V = RandomStateVector(DIM,RE,K) generates a random pure state vector as
%   above. If RE=1 then all coordinates of V will be real. If K=0 then a
%   pure state is generated without considering its Schmidt rank at all. If
%   K>0 then a random bipartite pure state with Schmidt rank <= K is
%   generated (and with probability 1, the Schmidt rank will equal K). If
%   K>0 then DIM is no longer the dimension of the space on which V lives,
%   but rather is the dimension of the *local* systems on which V lives. If
%   these two systems have unequal dimension, you can specify them both by
%   making DIM a 1-by-2 vector containing the two dimensions.
%
%   URL: http://www.qetlab.com/RandomStateVector

%   requires: iden.m MaxEntangled.m, opt_args.m, PermuteSystems.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function v = RandomStateVector(dim,varargin)

% set optional argument defaults: re=0, k=0
[re,k] = opt_args({ 0, 0 },varargin{:});

if(k > 0 && k < min(dim)) % Schmidt rank plays a role
    % allow the user to enter a single number for dim
    if(length(dim) == 1)
        dim = [dim,dim];
    end

    % if you start with a separable state on a larger space and multiply
    % the extra k dimensions by a maximally entangled state, you get a
    % Schmidt rank <= k state
    psi = MaxEntangled(k,1,0);
    a = randn(dim(1)*k,1);
    b = randn(dim(2)*k,1);
    if(~re)
        a = a + 1i*randn(dim(1)*k,1);
        b = b + 1i*randn(dim(2)*k,1);
    end
    v = kron(psi',speye(prod(dim)))*Swap(kron(a,b),[2,3],[k,dim(1),k,dim(2)]);
    v = v/norm(v);
else % Schmidt rank is full, so ignore it
    v = randn(dim,1);
    if(~re)
        v = v + 1i*randn(dim,1);
    end
    v = v/norm(v);
end

==> anc/Matlab/QETLAB-0.9/RandomSuperoperator.m <==
%%  RANDOMSUPEROPERATOR    Generates a random superoperator
%   This function has one required argument:
%     DIM: either a scalar or a 1-by-2 vector specifying the input and
%          output dimensions of the superoperator, in that order
%
%   PHI = RandomSuperoperator(DIM) generates the Choi matrix of a random
%   quantum channel (i.e., a completely positive, trace-preserving linear
%   map) acting on DIM-by-DIM matrices.
%
%   This function has four optional arguments:
%     TP (default 1)
%     UN (default 0)
%     RE (default 0)
%     KR (default prod(DIM))
%
%   PHI = RandomSuperoperator(DIM,TP,UN,RE,KR) generates the Choi matrix of
%   a random superoperator that is trace-preserving if TP=1, is unital if
%   UN=1, has all real entries if RE=1, and has KR or fewer Kraus operators
%   (it will have exactly KR Kraus operators with probability 1).
%
%   URL: http://www.qetlab.com/RandomSuperoperator

%   requires: iden.m, MaxEntangled.m, OperatorSinkhorn.m, opt_args.m,
%             PartialTrace.m, PermuteSystems.m, RandomDensityMatrix.m,
%             RandomStateVector.m, RandomUnitary.m, SchmidtDecomposition.m,
%             Swap.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 30, 2014

function Phi = RandomSuperoperator(dim,varargin)

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dim];
end
pd = prod(dim);

% set optional argument defaults: tp=1, un=0, re=0, kr=prod(dim)
[tp,un,re,kr] = opt_args({ 1, 0, 0, pd },varargin{:});

if(tp == 1 && un == 1 && dim(1) ~= dim(2))
    warning('RandomSuperoperator:InvalidDim','There does not exist a unital, trace-preserving map in the case when the input and output dimensions are unequal. The identity matrix will map to a *multiple* of the identity matrix.');
end

% There is a probability 0 chance that the operator Sinkhorn iteration will
% get cranky. Thus we repeatedly try until we *don't* get an error
% (honestly, I'm being slightly overly cautious).
sing_err = 1;
while sing_err
    sing_err = 0;
    try
        % Generate the Choi matrix of a superoperator that is not
        % necessarily trace-preserving or unital. We will enforce those
        % conditions in a moment.
        Phi = RandomDensityMatrix(pd,re,kr,'haar');

        % Now set the appropriate partial traces to the identity.
        if(tp == 1 && un == 0)
            PT = kron(sqrtm(inv(PartialTrace(Phi,2,dim))),eye(dim(2)));
            Phi = PT*Phi*PT;
        elseif(tp == 0 && un == 1)
            PT = kron(eye(dim(1)),sqrtm(inv(PartialTrace(Phi,1,dim))));
            Phi = PT*Phi*PT;
        elseif(tp == 1 && un == 1)
            Phi = OperatorSinkhorn(Phi,dim)*dim(1);
        end
    catch err
        % Operator Sinkhorn error? Try, try again!
        if(strcmpi(err.identifier,'OperatorSinkhorn:LowRank'))
            sing_err = 1;
        else
            rethrow(err);
        end
    end
end

==> anc/Matlab/QETLAB-0.9/RandomUnitary.m <==
%%  RANDOMUNITARY    Generates a random unitary or orthogonal matrix
%   This function has one required argument:
%     DIM: the number of rows (and columns) of the unitary matrix
%
%   U = RandomUnitary(DIM) generates a random DIM-by-DIM unitary matrix,
%   uniformly distributed according to Haar measure.
%
%   This function has one optional argument:
%     RE (default 0)
%
%   U = RandomUnitary(DIM,RE) generates a random unitary matrix (if
%   RE=0) or a random real orthogonal matrix (if RE=1), uniformly
%   distributed according to the Haar measure.
%
%   URL: http://www.qetlab.com/RandomUnitary

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 30, 2014

function U = RandomUnitary(dim,varargin)

% set optional argument defaults: re=0
[re] = opt_args({ 0 },varargin{:});

% construct the Ginibre ensemble
gin = randn(dim);
if(~re)
    gin = gin + 1i*randn(dim);
end

% QR decomposition of the Ginibre ensemble
[Q,R] = qr(gin);

% compute U from the QR decomposition
R = sign(diag(R));
R(R==0) = 1; % protect against potentially zero diagonal entries
U = bsxfun(@times,Q,R.'); % much faster than the naive U = Q*diag(R)

==> anc/Matlab/QETLAB-0.9/Realignment.m <==
%%  REALIGNMENT    Computes the realignment of a bipartite operator
%   This function has one required argument:
%     X: a matrix
%
%   RX = Realignment(X) is the realignment of the matrix X, where it is
%   assumed that the number of rows and columns of X are both perfect
%   squares and both subsystems have equal dimension. The realignment is
%   defined by mapping the operator |ij><kl| to |ik><jl| and extending
%   linearly.
%
%   This function has one optional argument:
%     DIM (default has all subsystems of equal dimension)
%
%   RX = Realignment(X,DIM) gives the realignment of the matrix X,
%   where the dimensions of the two subsystems are given by the vector DIM.
%   If X is non-square, different row and column dimensions can be
%   specified by putting the row dimensions in the first row of DIM and the
%   column dimensions in the second row of DIM.
%
%   URL: http://www.qetlab.com/Realignment

%   requires: opt_args.m, PartialTranspose.m, PermuteSystems.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function RX = Realignment(X,varargin)

dX = size(X);
round_dim = round(sqrt(dX));

% set optional argument defaults: dim = sqrt(length(dim))
[dim] = opt_args({ round_dim' },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX(1)/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX(1)*eps
        error('Realignment:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim = dim(:)'; % force dim to be a row vector
    dim = [dim;dim];
end

% perform the realignment, using the fact that RX = S*PartialTranspose(S*X,1), where S is the swap operator
RX = Swap(PartialTranspose(Swap(X,[1,2],dim,1),1,[dim(1,2),dim(1,1);dim(2,1),dim(2,2)]),[1,2],[dim(2,1),dim(1,1);dim(1,2),dim(2,2)],1);

==> anc/Matlab/QETLAB-0.9/ReductionMap.m <==
%%  REDUCTIONMAP    Produces the reduction map
%   This function has one required argument:
%     DIM: a positive integer (the dimension of the reduction map)
%
%   R = ReductionMap(DIM) is the Choi matrix of the reduction map, which is
%   a positive map on DIM-by-DIM matrices.
%
%   This function has one optional argument:
%     K (default 1)
%   
%   R = ReductionMap(DIM,K) is the Choi matrix of the map defined by
%   R(X) = K*trace(X)*eye(DIM^2) - X. This map is K-positive.
%
%   URL: http://www.qetlab.com/ReductionMap

%   requires: iden.m, MaxEntangled.m, opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: September 29, 2014

function R = ReductionMap(dim,varargin)

% set optional argument defaults: k=1 (the usual reduction map)
[k] = opt_args({ 1 },varargin{:});

psi = MaxEntangled(dim,1,0);
R = k*speye(dim^2) - psi*psi';

==> anc/Matlab/QETLAB-0.9/RelEntCoherence.m <==
%%  RelEntCoherence    Computes the relative entropy of coherence of a quantum state
%   This function has one required argument:
%     RHO: a density matrix or pure state vector
%
%   REC = RelEntCoherence(RHO) is the relative entropy of coherence, which
%   equals S(diag(RHO)) - S(RHO), where S(.) is the von Neumann entropy.
%
%   URL: http://www.qetlab.com/RelEntCoherence

%   requires: Entropy.m, pure_to_mixed.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 12, 2016

function REC = RelEntCoherence(rho)

rho = pure_to_mixed(rho); % Let the user specify rho as either a density matrix or a pure state vector

REC = Entropy(diag(diag(rho))) - Entropy(rho);

==> anc/Matlab/QETLAB-0.9/RobustnessCoherence.m <==
%%  RobustnessCoherence    Computes the robustness of coherence of a quantum state
%   This function has one required argument:
%     RHO: a pure state vector or a density matrix
%
%   ROC = RobustnessCoherence(RHO) is the robustness of coherence (as
%   defined in [1,2]) of the quantum state (density matrix) RHO.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint, 2016.
%               [2] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint, 2016.
%
%   URL: http://www.qetlab.com/RobustnessCoherence

%   requires: cvx (http://cvxr.com/cvx/), L1NormCoherence.m,
%             pure_to_mixed.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 12, 2016

function RoC = RobustnessCoherence(rho)

rho = pure_to_mixed(rho); % Let the user enter either a pure state vector or a density matrix.
n = length(rho);

% If the state is pure or single-qubit, we can compute it faster by
% recalling that it is equal to the l1-norm of coherence.
if(n <= 2 || rank(rho) == 1)
    RoC = L1NormCoherence(rho);
    return
end

% Robustness of coherence is computed by semidefinite programming
cvx_begin sdp quiet
    cvx_precision best;
    variable inc_state(n,1);
    variable sig(n,n) hermitian;
    
    minimize trace(sig);
    
    subject to
        sig >= 0;
        rho + sig == diag(inc_state);
cvx_end

RoC = real(cvx_optval);

==> anc/Matlab/QETLAB-0.9/SchattenNorm.m <==
%%  SCHATTENNORM  Computes the Schatten p-norm of an operator
%   This function has two required arguments:
%     X: an operator
%     P: a real number >= 1, or Inf
%
%   NRM = SchattenNorm(X,P) is the Schatten P-norm of X.
%
%   URL: http://www.qetlab.com/SchattenNorm

%   requires: kpNorm.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 1, 2012

function nrm = SchattenNorm(X,p)

nrm = kpNorm(X,min(size(X)),p);

==> anc/Matlab/QETLAB-0.9/SchmidtDecomposition.m <==
%%  SCHMIDTDECOMPOSITION   Computes the Schmidt decomposition of a bipartite vector
%   This function has one required argument:
%     VEC: a bipartite vector to have its Schmidt decomposition computed
%
%   S = SchmidtDecomposition(VEC) is a vector containing the non-zero
%   Schmidt coefficients of the bipartite vector VEC, where the two
%   subsystems are each of size sqrt(length(VEC)).
%
%   This function has two optional input arguments:
%     DIM (default [sqrt(length(VEC)),sqrt(length(VEC))])
%     K (default 0)
%
%   [S,U,V] = SchmidtDecomposition(VEC,DIM,K) gives the Schmidt
%   coefficients S of the vector VEC and the corresponding left and right
%   Schmidt vectors in the matrices U and V. DIM is a 1x2 vector containing
%   the dimensions of the subsystems that VEC lives on. K is a flag that
%   determines how many terms in the Schmidt decomposition should be
%   computed. If K = 0 then all terms with non-zero Schmidt coefficients
%   are computed. If K = -1 then all terms (including zero Schmidt
%   coefficients) are computed. If K > 0 then the K terms with largest
%   Schmidt coefficients are computed.
%
%   If DIM is a scalar instead of a vector, then it is assumed that the
%   first subsystem of size DIM and the second subsystem of size
%   length(VEC)/DIM.
%
%   URL: http://www.qetlab.com/SchmidtDecomposition

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 1, 2012

function [s,u,v] = SchmidtDecomposition(vec,varargin)

lv = length(vec);

% set optional argument defaults: dim=sqrt(length(vec)), k=0
[dim,k] = opt_args({ round(sqrt(lv)), 0 },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lv/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lv*eps
        error('SchmidtDecomposition:InvalidDim','The value of DIM must evenly divide length(VEC); please provide a DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% Try to guess whether svd or svds will be faster, and then perform the
% appropriate singular value decomposition.
adj = 20 + 1000*(~issparse(vec));

if(k > 0 && k <= ceil(min(dim)/adj)) % just a few Schmidt coefficients
    [v,s,u] = svds(reshape(vec,dim(end:-1:1)),k);
else % lots of Schmidt coefficients
    [v,s,u] = svd(reshape(full(vec),dim(end:-1:1)));
    if(k > 0)
        v = v(:,1:k);
        s = s(:,1:k);
        u = u(:,1:k);
    end
end
s = diag(s);
if(k == 0)
    r = sum(s > max(dim) * eps(s(1)));  % Schmidt rank (use same tolerance as MATLAB's rank function)
    s = s(1:r);   % Schmidt coefficients
    u = u(:,1:r);
    v = v(:,1:r);
end
u = conj(u);

==> anc/Matlab/QETLAB-0.9/SchmidtRank.m <==
%%  SCHMIDTRANK    Computes the Schmidt rank of a bipartite vector
%   This function has one required argument:
%     VEC: a bipartite vector to have its Schmidt rank computed
%
%   RNK = SchmidtRank(VEC) is the Schmidt rank of the vector VEC, assumed
%   to live in bipartite space, where both subsystems have dimension equal
%   to sqrt(length(VEC)).
%
%   This function has two optional arguments:
%     DIM (default [sqrt(length(VEC)),sqrt(length(VEC))])
%     TOL (default sqrt(length(VEC))*eps(norm(VEC)))
%
%   RNK = SchmidtRank(VEC,DIM,TOL) is the Schmidt rank of the bipartite
%   vector VEC, where the two subsystems it lives on have dimensions
%   specified by the 1-by-2 vector DIM and the rank is determined as the
%   number of Schmidt coefficients larger than TOL.
%
%   URL: http://www.qetlab.com/SchmidtRank

%   requires: opt_args.m, sporth.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 19, 2012

function rnk = SchmidtRank(vec,varargin)

lv = length(vec);
slv = round(sqrt(lv));

% set optional argument defaults: dim=sqrt(length(vec))
[dim,tol] = opt_args({ slv, slv*eps(norm(vec)) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lv/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lv*eps
        error('SchmidtRank:InvalidDim','The value of DIM must evenly divide length(VEC); please provide a DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% compute the Schmidt rank
if(issparse(vec))
    [~,rnk] = sporth(reshape(vec,dim(end:-1:1)),tol);
else
    rnk = rank(reshape(vec,dim(end:-1:1)),tol);
end

==> anc/Matlab/QETLAB-0.9/SkOperatorNorm.m <==
%%  SKOPERATORNORM    Bounds the S(k)-norm of an operator
%   This function has one required input argument:
%     X: a square matrix
%
%   LB = SkOperatorNorm(X) is a lower bound of the S(1)-norm of the
%   operator X, which is assumed to act on two systems of the same
%   dimension. Note that X should be positive semidefinite in almost all
%   cases in which this function is used -- the bounds provided are
%   generally not very good otherwise.
%
%   This function has five optional input arguments:
%     K (default 1)
%     DIM (default has both subsystems of equal dimension)
%     STR (default 2)
%     TARGET (default -1)
%     TOL (default eps^(3/8))
%
%   [LB,LWIT,UB,UWIT] = SkOperatorNorm(X,K,DIM,STR,TARGET,TOL) provides a
%   lower bound (LB) and an upper bound (UB) of the S(K)-norm of the
%   operator X, which acts on two subsystems, whose dimensions are given in
%   the 1-by-2 vector DIM.
%
%   K is the "index" of the norm -- that is, it is the Schmidt rank of the
%   vectors that are multiplying X on the left and right in the definition
%   of the norm.
%
%   STR is the amount of computation that you want to devote to computing
%   the bounds. Higher values of STR correspond to more computation time
%   (and thus better bounds).
%
%   TARGET is a target value that you wish to prove that the norm is above
%   or below. Once the script has proved that LB >= TARGET or UB <= TARGET,
%   the script immediately aborts. This is a time-saving feature that can
%   be avoided by setting TARGET = -1.
%
%   TOL is the numerical tolerance used throughout the script.
%
%   LWIT and UWIT are witnesses that verify that the bounds LB and UB are
%   correct. More specifically, LWIT is a vector with Schmidt rank <= K
%   such that LWIT'*X*LWIT = LB, and UWIT is the optimal positive
%   semidefinite operator Y in the dual semidefinite program (5.2.3) in [3]
%   (see online documentation for more details).
%
%   Most of the lower bounds and basic facts about these norms were derived
%   in [1]. The semidefinite program method for computing upper bounds was
%   derived in [2]. See [3] for a summary of results and more information.
%
%   URL: http://www.qetlab.com/SkOperatorNorm
%
%   References:
%   [1] N. Johnston and D. W. Kribs. A Family of Norms With Applications in
%       Quantum Information Theory. Journal of Mathematical Physics,
%       51:082202, 2010.
%   [2] N. Johnston and D. W. Kribs. A Family of Norms With Applications in
%       Quantum Information Theory II. Quantum Information & Computation,
%       11(1 & 2):104-123, 2011.
%   [3] N. Johnston. Norms and Cones in the Theory of Quantum Entanglement.
%       PhD thesis, University of Guelph, 2012.

%   requires: cvx (http://cvxr.com/cvx/), iden.m, IsPSD.m, kpNorm.m,
%             MaxEntangled.m, normalize_cols.m, opt_args.m, PartialMap.m,
%             PartialTrace.m, PartialTranspose.m, PermuteSystems.m,
%             Realignment.m, SchmidtDecomposition.m, SchmidtRank.m,
%             sk_iterate.m, SkVectorNorm.m, sporth.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca), based on joint
%           work with David W. Kribs
%   package: QETLAB
%   last updated: September 22, 2014

function [lb,lwit,ub,uwit] = SkOperatorNorm(X,varargin)

    X = full(X);
    dX = length(X);
    sdX = round(sqrt(dX));
    lwit = 0;
    uwit = 0;

    % Set optional argument defaults: k=1, dim=sqrt(length(X)), str=2,
    % target=-1, tol=eps^(3/8)
    [k,dim,str,target,tol] = opt_args({ 1, [sdX sdX], 2, -1, eps^(3/8) },varargin{:});
    if(str == -1)
        str = 1/eps; % keep going forever!
    end
    
    % allow the user to enter a single number for dim
    if(length(dim) == 1)
        dim = [dim,dX/dim];
        if abs(dim(2) - round(dim(2))) >= 2*dX*eps
            error('SkOperatorNorm:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
        end
        dim(2) = round(dim(2));
    end

    % some useful, repeatedly-used, values
    prod_dim = prod(dim);
    op_norm = norm(X);
    x_rank = rank(X);
    X = X/op_norm; % rescale X to have unit norm

    % The S(k)-norm is just the operator norm if k is large enough.
    if k >= min(dim)
        lb = op_norm;
        ub = op_norm;
        return
    end

    % If X is rank 1 then the S(k)-norm is easy to compute via Proposition
    % 10 of [1].
    if x_rank == 1
        [U,~,V] = svds(X,1);
        lb = op_norm*SkVectorNorm(U,k,dim)*SkVectorNorm(V,k,dim);
        ub = lb;
        return
    end

    isprojection = 0;
    ishermitian = 0;
    ispositive = 0;
    isnormal = (max(max(abs(X'*X-X*X'))) <= 2*prod_dim*eps);
    if isnormal
        ishermitian = (max(max(abs(X-X'))) <= 100*eps);
        if ishermitian
            X = (X+X')/2; % avoids some numerical problems later
            ispositive = IsPSD(X);
            if ispositive
                isprojection = (max(max(abs(X-X*X))) <= eps*prod_dim^2);
            end
        end
    end
    is_trans_exact = (min(dim) == 2 && max(dim) <= 3);

    % Compute some more simple bounds. We will multiply these by op_norm before
    % we leave this function.
    lb = (k/min(dim));    % comes from Theorem 17 in [1]
    ub = 1; % our most basic upper bound

    % break out of the function if the target value has already been met
    if(MetTarget(lb,ub,op_norm,tol,target))
        lb = op_norm*lb;
        ub = op_norm*ub;
        return
    end
    
    if ~(ispositive && is_trans_exact && k == 1 && str >= 1) % if the exact answer won't be found by SDP, compute bounds via other methods first
        if(ishermitian)
            [eig_vec,eig_val] = eig(X);
            [eig_val,ord] = sort(real(diag(eig_val)),'ascend');
            eig_vec = eig_vec(:,ord);

            % use the lower bound of Proposition 4.14 of [1]
            for r = k:min(dim)
                t_ind = prod(dim) - prod(dim - r);
                lb = max([(k/r)*eig_val(t_ind),lb]);
            end

            % use the lower bound of Theorem 4.2.15 of [3]
            if(k==1)
                lb = max([(trace(X) + sqrt((prod_dim*trace(X^2)-trace(X)^2)/(prod_dim-1)))/prod_dim,lb]);
            end
        end

        if(ispositive && nargout > 2)
            % Use the upper bound of Proposition 15 of [1].
            t_ub = 0;
            for i = 1:prod_dim
                t_ub = t_ub + abs(eig_val(i))*SkVectorNorm(eig_vec(:,i),k,dim)^2;
            end
            ub = min(t_ub,ub);

            % Use the upper bound of Proposition 4.2.11 of [3].
            ub = min(kpNorm(Realignment(X,dim),k^2,2),ub);
        end

        % Use the lower bound of Theorem 4.2.17 of [3].
        if(isprojection)
            lb = max(min([1,k/ceil((dim(1)+dim(2) - sqrt((dim(1)-dim(2))^2 + 4*x_rank - 4))/2)]),lb);
            lb = max((min(dim)-k)*(x_rank+sqrt((prod_dim*x_rank-x_rank^2)/(prod_dim-1)))/(prod_dim*(min(dim)-1)) + (k-1)/(min(dim)-1),lb);
        end

        % break out of the function if the target value has already been met
        if(MetTarget(lb,ub,op_norm,tol,target))
            lb = op_norm*lb;
            ub = op_norm*ub;
            return
        end

        % Use a randomized iterative method to try to improve the lower
        % bound.
        if(ispositive)
            for j=5^str:-1:1
                [tlb,twit] = sk_iterate(X,k,dim,max(tol^2,eps^(3/4)));
                if(tlb >= lb)
                    lb = tlb;
                    lwit = twit;

                    % break out of the function if the target value has already been met
                    if(MetTarget(lb,ub,op_norm,tol,target))
                        lb = op_norm*lb;
                        ub = op_norm*ub;
                        return
                    end
                end
            end
        end
    end

    % Start the semidefinite programming approach for getting upper bounds.
    if(str >= 1 && ((lb + tol < ub && ispositive && nargout > 2) || (ispositive && is_trans_exact && k == 1)))
        cvx_begin sdp quiet
            variable rho(prod_dim,prod_dim) hermitian
            dual variable uwit
            maximize trace(X*rho)
            subject to
                rho >= 0;
                trace(rho) <= 1;
                if(k == 1)
                    uwit : PartialTranspose(rho,2,dim) >= 0;
                else
                    uwit : k*kron(PartialTrace(rho,2,dim),eye(dim(2))) >= rho;
                end
        cvx_end

        % format the output of cvx into a slightly more user-friendly form
        if(strcmpi(cvx_status,'Solved'))
            ub = min(ub,real(cvx_optval));
            if(k == 1)
                uwit = op_norm*PartialTranspose(uwit,2,dim);
            else
                uwit = op_norm*(k*kron(PartialTrace(uwit,2,dim),eye(dim(2))) - uwit);
            end
        else
            error('SkOperatorNorm:NumericalProblems',strcat('Numerical problems encountered (cvx: ',cvx_status,').'));
        end
        
        % In small dimensions, the transpose map gets the result exactly.
        if(is_trans_exact && k == 1 && str >= 1)
            lb = ub;
            [lwit,twit] = eig(rho);
            [~,twit] = max(diag(twit));
            lwit = lwit(:,twit(1));
        elseif(k == 1)
             % we can also get decent lower bounds from the SDP results when k=1
            gs = min(1-roots(jacobi_poly(dim(2)-2,1,1)));
            xmineig = min(real(eig(X)));
            tlb = real(cvx_optval)*(1 - dim(2)*gs/(2*dim(2)-1)) + xmineig*gs/(2*dim(2)-2);
            
            if(tlb > lb)
                lb = tlb;
                lwit = 0; % unfortunately, we don't have a lower bound witness anymore
            end

            % done the str = 1 SDP, now get better upper bounds via symmetric
            % extensions if str >= 2
            for j = 2:str
                 % break out of the function if the target value has already been met
                if(MetTarget(lb,ub,op_norm,tol,target))
                    lb = op_norm*lb;
                    ub = op_norm*ub;
                    return
                end
                
                sym_dim = [dim(1),dim(2)*ones(1,j)];
                prod_sym_dim = dim(1)*dim(2)^j;
                P = kron(eye(dim(1)),SymmetricProjection(dim(2),j));
                    
                cvx_begin sdp quiet
                    variable rho(prod_sym_dim,prod_sym_dim) hermitian
                    dual variable suwit
                    maximize trace(X*PartialTrace(rho,3:j+1,sym_dim))
                    subject to
                        rho >= 0;
                        trace(rho) <= 1;
                        P*rho*P' == rho;
                        suwit : PartialTranspose(rho,1:ceil(j/2)+1,sym_dim) >= 0;
                cvx_end

                % format the output of cvx into a slightly more user-friendly form
                if(strcmpi(cvx_status,'Solved'))
                    if(real(cvx_optval) < ub)
                        ub = real(cvx_optval);
                        uwit = op_norm*PartialTranspose(suwit,1:ceil(j/2)+1,sym_dim);
                    end
                    
                    gs = min(1-roots(jacobi_poly(dim(2)-2,mod(j,2),floor(j/2)+1)));
                    tlb = real(cvx_optval)*(1 - dim(2)*gs/(2*dim(2)-1)) + xmineig*gs/(2*dim(2)-2);

                    if(tlb > lb)
                        lb = tlb;
                        lwit = 0; % unfortunately, we don't have a lower bound witness anymore
                    end
                else
                    error('SkOperatorNorm:NumericalProblems',strcat('Numerical problems encountered (cvx: ',cvx_status,').'));
                end
            end
        end
    end

    lb = op_norm*lb;
    ub = op_norm*ub;
end


% This function checks whether or not the lower bound or upper bound
% already computed meets the desired target value (within numerical error)
% and thus we can abort the script early.
function mt = MetTarget(lb,ub,op_norm,tol,target)
    mt = (op_norm*(lb + tol) >= op_norm*ub || (target >= 0 && (op_norm*(lb - tol) >= target || op_norm*(ub + tol) <= target)));    
end

==> anc/Matlab/QETLAB-0.9/SkVectorNorm.m <==
%%  SKVECTORNORM  Computes the s(k)-norm of a vector
%   This function has one required argument:
%     VEC: a bipartite vector to have its s(k)-norm computed
%
%   NRM = SkVectorNorm(VEC) is the maximal inner product of the bipartite
%   vector VEC with a separable pure state. This is equal to the largest
%   Schmidt coefficient of VEC.
%
%   This function has two optional input arguments:
%     K (default 1)
%     DIM (default has both subsystems of equal dimension)
%
%   NRM = SkVectorNorm(VEC,K,DIM) is the maximal inner product of VEC with
%   a state that has Schmidt rank <= K. This quantity is equal to the sum
%   of the squares of the singular values of the partial trace of VEC. It
%   is also equal to the Euclidean norm of the vector of VEC's k largest
%   Schmidt coefficients.
%
%   DIM is a 1x2 vector containing the dimensions of the subsystems that
%   VEC lives on. If DIM is a scalar instead of a vector, then it is
%   assumed that the first subsystem of size DIM and the second subsystem
%   of size length(VEC)/DIM.
%
%   URL: http://www.qetlab.com/SkVectorNorm

%   requires: opt_args.m, SchmidtDecomposition.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 2, 2012

function nrm = SkVectorNorm(vec,varargin)

lv = length(vec);

% set optional argument defaults: k=1, dim=sqrt(length(vec))
[k,dim] = opt_args({ 1, round(sqrt(lv)) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lv/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lv*eps
        error('SkVectorNorm:InvalidDim','If DIM is a scalar, it must evenly divide length(VEC); please provide a DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% It's faster to just compute the norm of VEC directly if that will give
% the correct answer.
if(k >= min(dim))
    nrm = norm(vec);
else
    nrm = norm(SchmidtDecomposition(vec,dim,k));
end

==> anc/Matlab/QETLAB-0.9/Swap.m <==
%%  SWAP    Swaps two subsystems within a state or operator
%   This function has one required argument:
%     X: a vector or matrix to have its subsystems swapped
%
%   SX = Swap(X) swaps the two subsystems of the vector or square matrix X,
%   where it is assumed that both the number of rows of X and the number of
%   columns of X are perfect squares and the subsystems have equal
%   dimension.
%
%   This function has three optional arguments:
%     SYS (default [1,2])
%     DIM (default [sqrt(length(X)),sqrt(length(X))])
%     ROW_ONLY (default 0)
%
%   SX = Swap(X,SYS,DIM,ROW_ONLY) swaps the two subsystems of the vector or
%   matrix X, where the dimensions of the (possibly more than 2) subsystems
%   are given by DIM and the indices of the two subsystems to be swapped
%   are specified in the 1-by-2 vector SYS. If X is non-square and not a
%   vector, different row and column dimensions can be specified by putting
%   the row dimensions in the first row of DIM and the column dimensions in
%   the second row of DIM. If ROW_ONLY is set to 1, then only the rows of X
%   are swapped, but not the columns -- this is equivalent to multiplying X
%   on the left by the corresponding swap operator, but not on the right.
%
%   URL: http://www.qetlab.com/Swap

%   requires: opt_args.m, PermuteSystems.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function SX = Swap(X,varargin)

dX = size(X);
round_dim = round(sqrt(dX));

% set optional argument defaults: sys=[1,2], dim=round(sqrt(length(X))), row_only=0
[sys,dim,row_only] = opt_args({ [1,2], [round_dim(1),round_dim(1);round_dim(2),round_dim(2)], 0 },varargin{:});

% allow the user to enter a single number for dim
num_sys = length(dim);
if(num_sys == 1)
    dim = [dim,dX(1)/dim;dim,dX(2)/dim];
    if abs(dim(1,2) - round(dim(1,2))) + abs(dim(2,2) - round(dim(2,2))) >= 2*prod(dX)*eps
        error('Swap:InvalidDim','The value of DIM must evenly divide the number of rows and columns of X; please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(1,2) = round(dim(1,2));
    dim(2,2) = round(dim(2,2));
    num_sys = 2;
end

% verify that the input sys makes sense
if any(sys < 1) || any(sys > num_sys)
    error('Swap:InvalidSys','The subsystems in SYS must be between 1 and length(DIM) inclusive.');
elseif(length(sys) ~= 2)
    error('Swap:InvalidSys','SYS must be a vector with exactly two elements.');
end

% swap the indicated subsystems
perm = 1:num_sys;
perm(sys) = perm(sys(end:-1:1));
SX = PermuteSystems(X,perm,dim,row_only);

==> anc/Matlab/QETLAB-0.9/SwapOperator.m <==
%%  SWAPOPERATOR    Produces a unitary operator that swaps two subsystems
%   This function has one required argument:
%     DIM: the dimensions of the subsystems
%
%   S = SwapOperator(DIM) is the unitary operator that swaps two copies of
%   DIM-dimensional space. If the two subsystems are not of the same
%   dimension, DIM should be a 1-by-2 vector containing the dimension of
%   the subsystems.
%
%   This function has one optional argument:
%     SP (default 0)
%   
%   S = SwapOperator(DIM,SP) is as above, but the swap operator produced is
%   sparse if SP = 1 and is full if SP = 0.
%
%   URL: http://www.qetlab.com/SwapOperator

%   requires: iden.m, opt_args.m, PermuteSystems.m, Swap.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function S = SwapOperator(dim,varargin)

% set optional argument defaults: sp=0
[sp] = opt_args({ 0 },varargin{:});

% allow the user to enter a single number for dim
if(length(dim)==1)
    dim = [dim,dim];
end

% swap the rows of Id appropriately
S = Swap(iden(prod(dim),sp),[1,2],dim,1);

==> anc/Matlab/QETLAB-0.9/SymmetricExtension.m <==
%%  SYMMETRICEXTENSION    Determines whether or not an operator has a symmetric extension
%   This function has one required argument:
%     X: a positive semidefinite matrix
%
%   EX = SymmetricExtension(X) is either 1 or 0, indicating that X does or
%   does not have a 2-copy positive partial transpose Bosonic symmetric
%   extension. The extension is always taken on the second subsystem of X.
%
%   This function has five optional arguments:
%     K (default 2)
%     DIM (default has both subsystems of equal dimension)
%     PPT (default 0)
%     BOS (default 0)
%     TOL (default eps^(1/4))
%
%   [EX,WIT] = SymmetricExtension(X,K,DIM,PPT,BOS,TOL) determines whether
%   or not X has a symmetric extension and provides a witness WIT that
%   verifies the answer. If a symmetric extension of X exists
%   (i.e., EX = 1) then WIT is such a symmetric extension. If no symmetric
%   extension exists (i.e., EX = 0) then WIT is an entanglement witness
%   with trace(WIT*X) = -1 but trace(WIT*Y) >= 0 for all symmetrically
%   extendable Y.
%
%   K is the desired number of copies of the second subsystem. DIM is a
%   1-by-2 vector containing the dimensions of the subsystems on which X
%   acts. PPT is a flag (either 0 or 1) indicating whether the desired
%   symmetric extension must have positive partial transpose. BOS is a flag
%   (either 0 or 1) indicating whether the desired symmetric extension must
%   be Bosonic (i.e., be supported on the symmetric subspace). TOL is the
%   numerical tolerance used when determining whether or not a symmetric
%   extension exists.
%
%   URL: http://www.qetlab.com/SymmetricExtension

%   requires: cvx (http://cvxr.com/cvx/), IsPPT.m, IsPSD.m, opt_args.m,
%             PartialTrace.m, PartialTranspose.m, PermutationOperator.m,
%             PermuteSystems.m, sporth.m, SymmetricProjection.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 12, 2014

function [ex,wit] = SymmetricExtension(X,varargin)

lX = length(X);

% set optional argument defaults: k=2, dim=sqrt(length(X)), ppt=1, bos=1, tol=eps^(1/4)
[k,dim,ppt,bos,tol] = opt_args({ 2, round(sqrt(lX)), 0, 0, eps^(1/2) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lX*eps
        error('SymmetricExtension:InvalidDim','If DIM is a scalar, it must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

% In certain situations, we don't need semidefinite programming.
if(k == 1 || (lX <= 6 && ppt && nargout <= 1))
    if(k == 1 && ~ppt) % in some cases, the problem is *really* trivial
        if(nargout > 1)
            [ex,wit] = IsPSD(X,tol);
            if(ex == 1)
                wit = X;
            end
        else
            ex = IsPSD(X,tol);
        end
        
        return
    end
    
    % In this case, all they asked for is a 1-copy PPT symmetric extension
    % (i.e., they're asking if the state is PPT).
    if(nargout > 1)
        [ex,wit] = IsPPT(X,2,dim,tol);
        if(ex)
            wit = X;
        else
            wit = PartialTranspose(wit*wit');
            wit = -wit/trace(wit*X);
        end
    else
        ex = (IsPPT(X,2,dim,tol) && IsPSD(X,tol));
    end

% In the 2-qubit case, an analytic formula is known for whether or not a
% state has a (2-copy, non-PPT) symmetric extension that is much
% faster to use than semidefinite programming.
elseif(~isa(X,'cvx') && k == 2 && ~ppt && dim(1) == 2 && dim(2) == 2 && nargout <= 1) % we don't need "&& ~bos" thanks to a lemma of Myhr and Lutkenhaus
    ex = (trace(PartialTrace(X,1)^2) >= trace(X^2) - 4*sqrt(det(X)));
    
% otherwise, use semidefinite programming to find a symmetric extension
elseif(k > 1)
    sdp_dim = [dim(1),dim(2)*ones(1,k)];
    % For Bosonic extensions, it suffices to optimize over the symmetric
    % subspace, which is smaller.
    if(bos)
        sdp_prod_dim = dim(1)*nchoosek(k+dim(2)-1, dim(2)-1);
    else
        sdp_prod_dim = dim(1)*dim(2)^k;
    end
    
    cvx_begin sdp quiet
        %cvx_solver sedumi
        cvx_precision(tol);
        variable rho(sdp_prod_dim,sdp_prod_dim) hermitian
        if(nargout > 1) % don't want to compute the dual solution in general (especially not if this is called within CVX)
            dual variable W
        end
        subject to
            rho >= 0;
            if(bos) % check for a Bosonic extension (faster *and* more effective)
                P = kron(speye(dim(1)),SymmetricProjection(dim(2),k,1));
                if(nargout > 1)
                    W : PartialTrace(P*rho*P',3:k+1,sdp_dim) == X;
                else
                    PartialTrace(P*rho*P',3:k+1,sdp_dim) == X;
                end
                if(ppt)
                    PartialTranspose(P*rho*P',1:ceil(k/2)+1,sdp_dim) >= 0;
                end
            else % check for a non-Bosonic extension (slower but perhaps sometimes useful)
                % It's a bit messy that the code from above is largely
                % repeated here, but the goal is to not slow down the
                % Bosonic optimization at all, so we don't want to
                % introduce a new variable sigma = P*rho*P' in that case.
                if(nargout > 1)
                    W : PartialTrace(rho,3:k+1,sdp_dim) == X;
                else
                    PartialTrace(rho,3:k+1,sdp_dim) == X;
                end
                for j = 3:k+1
                    PartialTrace(rho,setdiff(2:k+1,j),sdp_dim) == X;
                end
                if(ppt)
                    PartialTranspose(rho,1:ceil(k/2)+1,sdp_dim) >= 0;
                end
            end
    cvx_end
    
    ex = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)
    if(~isa(X,'cvx')) % make the output prettier if it's not a CVX input
        ex = round(ex);

        % Deal with error messages and witnesses.
        if(nargout > 1 && strcmpi(cvx_status,'Solved'))
            if(bos)
                wit = P*rho*P';
            else
                wit = rho;
            end
        elseif(strcmpi(cvx_status,'Inaccurate/Solved'))
            if(bos)
                wit = P*rho*P';
            else
                wit = rho;
            end
            warning('SymmetricExtension:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(nargout > 1 && strcmpi(cvx_status,'Infeasible'))
            wit = -W;
        elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
            if(nargout > 1)
                wit = -W;
            end
            warning('SymmetricExtension:NumericalProblems','Minor numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
            error('SymmetricExtension:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
        end
    end
else
    error('SymmetricExtension:InvalidK','K must be a positive integer.');
end

==> anc/Matlab/QETLAB-0.9/SymmetricInnerExtension.m <==
%%  SYMMETRICINNEREXTENSION    Determines whether or not an operator has a symmetric inner extension
%   This function has one required argument:
%     X: a positive semidefinite matrix
%
%   EX = SymmetricInnerExtension(X) is either 1 or 0, indicating that X is
%   or is not in the cone defined in reference [1] that approximates the
%   set of separable operators from the inside, based on operators with
%   2-copy positive partial transpose Bosonic symmetric extensions.
%
%   This function has four optional arguments:
%     K (default 2)
%     DIM (default has both subsystems of equal dimension)
%     PPT (default 0)
%     TOL (default eps^(1/4))
%
%   [EX,WIT] = SymmetricInnerExtension(X,K,DIM,PPT,TOL) determines whether
%   or not X is in the cone defined in [1] that approximates the set of
%   separable operators from the insides, based on operators with K-copy
%   Bosonic symmetric extensions, which is positive partial transpose if
%   PPT = 1 and does not have to be positive partial transpose if PPT = 0.
%   If X is in this cone (i.e., EX = 1) then WIT is a symmetric extension
%   of the operator sigma_{AB} from [1], and thus acts as a witness that
%   verifies that EX = 1 is correct. If X is not in this cone (i.e., EX =
%   0) then WIT is an operator with trace(WIT*X) = -1 but trace(WIT*Y) >= 0
%   for all operators in the described cone. Note that WIT may not be an
%   entanglement witness!
%
%   K is the desired number of copies of the second subsystem. DIM is a
%   1-by-2 vector containing the dimensions of the subsystems on which X
%   acts. PPT is a flag (either 0 or 1) indicating whether the desired
%   symmetric extension must have positive partial transpose. TOL is the
%   numerical tolerance used when performing the semidefinite program
%   feasibility check.
%
%   URL: http://www.qetlab.com/SymmetricInnerExtension
%
%   References:
%   [1] M. Navascues, M. Owari, and M. B. Plenio. Complete Criterion for
%       Separability Detection. Physical Review Letters, 103:160404, 2009.

%   requires: cvx (http://cvxr.com/cvx/), IsPPT.m, IsPSD.m, jacobi_poly.m,
%             opt_args.m, PartialTrace.m, PartialTranspose.m,
%             PermutationOperator.m, PermuteSystems.m, sporth.m,
%             SymmetricProjection.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 16, 2014

function [ex,wit] = SymmetricInnerExtension(X,varargin)

lX = length(X);

% set optional argument defaults: k=2, dim=sqrt(length(X)), ppt=1, tol=eps^(1/4)
[k,dim,ppt,tol] = opt_args({ 2, round(sqrt(lX)), 0, eps^(1/4) },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,lX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lX*eps
        error('SymmetricInnerExtension:InvalidDim','If DIM is a scalar, it must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end

if(k >= 2)
    if(ppt)
        en = min(1-roots(jacobi_poly(dim(2)-2,mod(k,2),floor(k/2)+1)))*dim(2)/(2*(dim(2)-1));
    end
    
    sdp_dim = [dim(1),dim(2)*ones(1,k)];
    sdp_prod_dim = dim(1)*nchoosek(k+dim(2)-1, dim(2)-1);
    P = kron(speye(dim(1)),SymmetricProjection(dim(2),k,1));

    cvx_begin sdp quiet
        cvx_precision(tol);
        variable rho(sdp_prod_dim,sdp_prod_dim) hermitian
        if(nargout > 1) % don't want to compute the dual solution in general (especially not if this is called within CVX)
            dual variable W
        end
        subject to
            rho >= 0;
            if(nargout > 1) % the code here gets a bit repetitive, but I'm not sure of a better way to do it
                if(ppt)
                    W : (1-en)*PartialTrace(P*rho*P',3:k+1,sdp_dim) + en*kron(PartialTrace(P*rho*P',2:k+1,sdp_dim),eye(dim(2)))/dim(2) == X;
                else
                    W : PartialTrace(P*rho*P',3:k+1,sdp_dim)*k/(k+dim(2)) + kron(PartialTrace(P*rho*P',2:k+1,sdp_dim),eye(dim(2)))/(dim(2)+k) == X;                
                end
            else
                if(ppt)
                    (1-en)*PartialTrace(P*rho*P',3:k+1,sdp_dim) + en*kron(PartialTrace(P*rho*P',2:k+1,sdp_dim),eye(dim(2)))/dim(2) == X;
                else
                    PartialTrace(P*rho*P',3:k+1,sdp_dim)*k/(k+dim(2)) + kron(PartialTrace(P*rho*P',2:k+1,sdp_dim),eye(dim(2)))/(dim(2)+k) == X;                
                end
            end
            if(ppt)
                PartialTranspose(P*rho*P',1:ceil(k/2)+1,sdp_dim) >= 0;
            end
    cvx_end
    
    ex = 1-min(cvx_optval,1); % CVX-safe way to map (0,Inf) to (1,0)
    if(~isa(X,'cvx')) % make the output prettier if it's not a CVX input
        ex = round(ex);
        
        % Deal with error messages and witnesses.
        if(nargout > 1 && strcmpi(cvx_status,'Solved'))
            wit = P*rho*P';
        elseif(strcmpi(cvx_status,'Inaccurate/Solved'))
            wit = P*rho*P';
            warning('SymmetricInnerExtension:NumericalProblems','Numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(nargout > 1 && strcmpi(cvx_status,'Infeasible'))
            wit = -W;
        elseif(strcmpi(cvx_status,'Inaccurate/Infeasible'))
            if(nargout > 1)
                wit = -W;
            end
            warning('SymmetricInnerExtension:NumericalProblems','Numerical problems encountered by CVX. Consider adjusting the tolerance level TOL and re-running the script.');
        elseif(strcmpi(cvx_status,'Unbounded') || strcmpi(cvx_status,'Inaccurate/Unbounded') || strcmpi(cvx_status,'Failed'))
            error('SymmetricInnerExtension:NumericalProblems',strcat('Numerical problems encountered (CVX status: ',cvx_status,'). Please try adjusting the tolerance level TOL.'));
        end
    end
else
    error('SymmetricInnerExtension:InvalidK','K must be an integer >= 2.');
end

==> anc/Matlab/QETLAB-0.9/SymmetricProjection.m <==
%%  SYMMETRICPROJECTION    Produces the projection onto the symmetric subspace
%   This function has one required argument:
%     DIM: the dimension of the local systems
%
%   PS = SymmetricProjection(DIM) is the orthogonal projection onto the
%   symmetric subspace of two copies of DIM-dimensional space. PS is always
%   a sparse matrix.
%
%   This function has five optional arguments:
%     P (default 2)
%     PARTIAL (default 0)
%     MODE (default -1)
%
%   PS = SymmetricProjection(DIM,P,PARTIAL,MODE) is the orthogonal
%   projection onto the symmetric subspace of P copies of DIM-dimensional
%   space. If PARTIAL = 1 then PS isn't the orthogonal projection itself,
%   but rather a matrix whose columns form an orthonormal basis for the
%   symmetric subspace (and hence PS*PS' is the orthogonal projection onto
%   the symmetric subspace). MODE is a flag that determines which of two
%   algorithms is used to compute the symmetric projection. If MODE = -1
%   then this script chooses whichever algorithm it thinks will be faster
%   based on the values of DIM and P. If you wish to force one specific
%   algorithm, set either MODE = 0 (which generally works best when DIM is
%   small) or MODE = 1 (which generally works best when P is small).
%
%   URL: http://www.qetlab.com/SymmetricProjection

%   requires: opt_args.m, PermutationOperator.m, PermuteSystems.m, sporth.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 15, 2014

function PS = SymmetricProjection(dim,varargin)

    % set optional argument defaults: p=2, partial=0, mode=-1
    [p,partial,mode] = opt_args({ 2, 0, -1 },varargin{:});
    dimp = dim^p;
    
    if(p == 1)
        PS = speye(dim);
        return
    elseif(mode == -1)
        mode = (dim >= p-1);
    end

    % The symmetric projection is the normalization of the sum of all
    % permutation operators. This method of computing the symmetric
    % projection is reasonably quick when the local dimension is large
    % compared to the number of spaces.
    if(mode == 1)
        plist = perms(1:p);
        pfac = factorial(p);
        PS = sparse(dimp,dimp);

        for j = 1:pfac
            PS = PS + PermutationOperator(dim*ones(1,p),plist(j,:),0,1);
        end
        PS = PS/pfac;
        
        if(partial)
            PS = sporth(PS);
        end
        
    % When the local dimension is small compared to the number of spaces,
    % it is quicker to just explicitly construct an orthonormal basis for
    % the symmetric subspace.
    else
        lim = nchoosek(dim+p-1,dim-1);
        PS = spalloc(dimp,lim,dimp); % allocate dim^p non-zero elements to PS for speed/memory reasons
        slist = sum_vector(p,dim);
        Id = speye(dim);

        for j = 1:lim
            ind = cell2mat(arrayfun(@(x,y) repmat(y,1,x), slist(j,:),1:dim,'un',0));
            plist = unique_perms(ind);
            v = spalloc(dimp,1,nchoosek(p,floor(p/2)));
            sp = size(plist,1);
            for k = 1:sp
                vt = Id(:,plist(k,1));
                for m = 2:p
                    vt = kron(vt,Id(:,plist(k,m)));
                end
                v = v + vt/sqrt(sp);
            end
            PS(:,j) = v;
        end
            
        if(~partial)
            PS = PS*PS';
        end
    end
end

% We need some helper functions to help us through the MODE = 0 algorithm.
function slist = sum_vector(dim,p)
    if p <= 1
        slist = dim;
    else
        k = 0;
        slist = zeros(nchoosek(dim+p-1,p-1),p);
        for j = 0:dim
            cs = nchoosek(j+p-2,p-2);
            t = [sum_vector(j,p-1),(dim-j)*ones(cs,1)];
            slist(k+1:k+cs,:) = t;
            k = k + cs;
        end
    end
end

==> anc/Matlab/QETLAB-0.9/Tensor.m <==
%%  TENSOR   Kronecker tensor product of two or more matrices or vectors
%   This function can be called in one of three ways:
%
%   KRN = Tensor(A,B,C,...) returns the Kronecker product A \otimes B
%   \otimes C \otimes ...
%
%   KRN = Tensor(A,m) returns the Kronecker product of A with itself m
%   times.
%
%   KRN = Tensor(A), if A is a cell, returns the Kronecker product of
%   all matrices contained within A.
%
%   URL: http://www.qetlab.com/Tensor

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function krn = Tensor(A,varargin)

% If A is a cell, tensor together each element of the cell.
if(iscell(A))
    krn = A{1};
    for j = 2:length(A);
        krn = kron(krn,A{j});
    end
    
% If two arguments were received and the second is a scalar, tensor A with itself that many times.
elseif(nargin == 2 && length(varargin{1}) == 1)
    % Tensor naively if we only want a few copies.
    if(varargin{1} <= 4 || (length(A) > 3 && ~issparse(A)))
        krn = A;
        for j = 2:varargin{1};
            krn = kron(krn,A);
        end
        
    % Be more clever (a-la exponentiation by squaring) if we want lots of
    % copies. For n copies, this procedure only does O(log(n)) Kronecker
    % products. Doesn't help much for full matrices, but in practice is
    % about a 50% speedup for some sparse matrices.
    else
        l2 = floor(log2(varargin{1}));
        krn_cell = cell(1,l2+1);
        b = de2bi(varargin{1});
        
        krn = 1;
        krn_cell{1} = A;
        for j = 1:l2
            krn_cell{j+1} = kron(krn_cell{j},krn_cell{j});
            if(b(j) == 1)
                krn = kron(krn,krn_cell{j});
            end
        end
        krn = kron(krn,krn_cell{l2+1});
    end

% If two or more arguments were received and the second isn't a scalar, tensor together all arguments.
else
    krn = A;
    for j = 2:nargin;
        krn = kron(krn,varargin{j-1});
    end
end

==> anc/Matlab/QETLAB-0.9/TensorSum.m <==
%%  TENSORSUM  Computes a vector or operator from its tensor decomposition
%   This function can be called in two ways:
%   TS = TensorSum(A1,A2,...)
%   TS = TensorSum(S,A1,A2,...)
%
%   Each term Ai is either a matrix or a cell containing matrices (and they
%   should all be the same: either all matrices or all cells). If they are
%   matrices, then the k-th column of each Ai will be tensored together for
%   all k, and then the sum over k will be taken at the end. If they are
%   cells, then the k-th element of each Ai will be tensored together for
%   all k, and then the sum over k will be taken at the end.
%
%   If S is provided, it is a vector of weights (such as Schmidt
%   coefficients) that will be applied when summing the terms at the end of
%   the computation.
%
%   This function acts as an inverse of the SchmidtDecomposition and
%   OperatorSchmidtDecomposition functions. For example, if [S,U,V] =
%   SchmidtDecomposition(VEC) then VEC = TensorSum(S,U,V).
%
%   URL: http://www.qetlab.com/TensorSum

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 19, 2014

function ts = TensorSum(a1,a2,varargin)

% Determine the number of terms in the tensor decomposition.
if(iscell(a2))
    len = length(a2);
else
    len = size(a2,2);
end

% Determine whether or not a vector of coefficients was provided, then read
% in the input arguments.
if(iscell(a1) || min(size(a1)) > 1 || len == 1)
    s = ones(len,1);
    A = [{a1} {a2} varargin];
else
    s = a1;
    A = [{a2} varargin];
end

% Get some more preliminary values (dimensions, etc.) and then convert
% everything into cell matrices (instead of matrices of column vectors) if
% necessary.
num_parties = length(A);
dim = zeros(2,num_parties);
for j = 1:num_parties
    if(~iscell(A{j}))
        A{j} = mat2cell(A{j},size(A{j},1),ones(1,size(A{j},2)));
    end
    dim(:,j) = size(A{j}{1}).';
end

% Finally, actually compute the tensor sum.
ts = sparse(prod(dim(1,:)),prod(dim(2,:)));
for j = 1:len
    ts_tmp = A{1}{j};
    for k = 2:num_parties
        ts_tmp = kron(ts_tmp,A{k}{j});
    end
    ts = ts + s(j)*ts_tmp;
end

==> anc/Matlab/QETLAB-0.9/TraceDistanceCoherence.m <==
%%  TraceDistanceCoherence    Computes the trace distance of coherence of a quantum state
%   This function has one required argument:
%     RHO: a pure state vector or a density matrix
%
%   [TDC,D] = TraceDistanceCoherence(RHO) is the trace distance of
%   coherence of the quantum state (density matrix) RHO (i.e., it is the
%   minimal distance in the trace norm between RHO and a diagonal density
%   matrix). The optional output argument D is a vector containing the
%   entries of the diagonal state that is closest to RHO
%   (in other words, TraceNorm(RHO - diag(D)) == TDC).
%
%   URL: http://www.qetlab.com/TraceDistanceCoherence

%   requires: cvx (http://cvxr.com/cvx/)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 12, 2016

function [TDC,D] = TraceDistanceCoherence(rho)

    % Compute the size of RHO. If it's a pure state (vector), we can
    % compute it quickly. If not, we have to use a semidefinite program.
    [m,n] = size(rho);
    ispure = (min(m,n) == 1);

    % If the state is single-qubit, we can compute it faster.
    if(max(m,n) == 1)
        TDC = 0;
        D = 1;
        return
    elseif(m == 2 && n == 2)
        TDC = 2*abs(rho(1,2));
        D = diag(diag(rho));
        return
    else
        if(m == n && rank(rho) == 1)
            [~,~,v] = svd(rho); % v(:,1) is the pure state form of rho
            rho = v(:,1);
            ispure = 1;
        end
        
        % Fore pure states, we can compute it much faster than via SDP.
        % The algorithm is somewhat complicated though, so we contain it in
        % the auxiliary function TraceCoherencePure.
        if(ispure)
            [TDC,D] = TraceCoherencePure(rho);
            return
        end
    end

    % In general, trace distance of coherence is computed by semidefinite
    % programming.
    cvx_begin sdp quiet
        cvx_precision best
        variable d(n)

        minimize norm_nuc(rho - diag(d))

        subject to
            d >= 0;
            sum(d) == 1;
    cvx_end

    D = d/sum(d); % divide by sum(d) for numerical reasons
    TDC = real(cvx_optval);
end

% The following function computes the trace distance coherence of a pure
% state using a method that is much faster than the naive SDP.
function [val,D] = TraceCoherencePure(x)
    x = abs(x(:));
    [xs,ind] = sort(x,'descend'); % sort the entries of x in decending order
    
    n = length(xs);
    
    % Take care of a degenerate case.
    if(n == 1)
        val = 0;
        D = 1;
        return
    end
    
    % Now loop through to try to find k. Use binary search to make this as
    % fast as possible.
    klow = 1;
    khigh = n;
    while 1==1 % loop until we explicitly break out
        k = ceil((khigh+klow)/2);
        s = sum(xs(1:k));
        m = sum(xs((k+1):n).^2);
        r = (s^2-1-k*m);
        q = (r + sqrt(r^2 + 4*k*m*s^2))/(2*k*s);
        
        if(q < xs(k))
            % We have found a potential k!
            % Now compute D.
            D = zeros(n,1);
            for j = 1:k
                D(j) = (xs(j) - q)/(s - k*q);
            end

            D = D(perm_inv(ind));

            % We could compute val = sum(svd(x*x' - D)), but the following
            % method is much quicker.
            val = 2*q/(s - k*q); 

            % We want to increase klow (i.e., look at the top half of
            % our range).
            klow = k;
        end

        if(k == khigh)
            % We're done!
            return
        end
        
        if(q >= xs(k))
            % We want to decrease khigh (i.e., look at the bottom half of
            % our range).
            khigh = k;
        end
    end
end

==> anc/Matlab/QETLAB-0.9/TraceNorm.m <==
%%  TRACENORM  Computes the trace norm of an operator
%   This function has one required argument:
%     X: an operator
%
%   NRM = TraceNorm(X) is the trace norm of X.
%
%   URL: http://www.qetlab.com/TraceNorm

%   requires: kpNorm.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 22, 2014

function nrm = TraceNorm(X)

nrm = kpNorm(X,min(size(X)),1);

==> anc/Matlab/QETLAB-0.9/Twirl.m <==
%%  TWIRL    Twirls a bipartite or multipartite operator
%   This function has one required argument:
%     X: a matrix
%
%   TX = Twirl(X) is the Werner twirl of the bipartite operator X.
%
%   This function has two optional arguments:
%     TYPE (default 'werner')
%     P (default 2)
%
%   TX = Twirl(X,TYPE,P) is the twirl of the P-partite operator X. TYPE
%   must be one of 'werner', 'isotropic', 'real', or 'pauli'. A 'werner'
%   twirl is a twirl over all complex unitaries of the form U^{\otimes P},
%   an 'isotropic' twirl is a twirl over all complex unitaries of the form
%   U \otimes conj(U), a 'real' twirl is a twirl over all real orthogonal
%   matrices of the form O^{\otimes P}, and a 'pauli' twirl is a twirl over
%   all matrices of the form Q \otimes Q, where Q is a Pauli matrix acting
%   on one fewer qubit than X. Note that P = 2 is required if TYPE ==
%   'isotropic' or TYPE == 'pauli'.
%
%   URL: http://www.qetlab.com/Twirl

%   requires: AntisymmetricProjection.m, BrauerStates.m, iden.m,
%             MaxEntangled.m,, opt_args.m, Pauli.m, perm_sign.m,
%             perfect_matchings.m, PermutationOperator.m, PermuteSystems.m,
%             sporth.m, SymmetricProjection.m, Tensor.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 27, 2014

function TX = Twirl(X,varargin)

    lX = length(X);

    % set optional argument defaults: type='werner', p=2
    [type,p] = opt_args({ 'werner', 2 },varargin{:});

    if((strcmpi(type,'isotropic') == 1 || strcmpi(type,'pauli') == 1) && p > 2)
        error('Twirl:InvalidP','Values of P > 2 are not supported for isotropic or Pauli twirling.');
    elseif(strcmpi(type,'pauli') == 1)
        [log_dim,~] = log2(lX);
        if(abs(log_dim - 0.5) > 0.000001) % log_dim is 0.5 if lX is a power of 2, larger than 0.5 otherwise
            error('Twirl:InvalidDim','For Pauli twirling, X must act on qubits (i.e., its dimensions must be powers of 2).');
        end
    end

    d = round(lX^(1/p));

    % The Werner twirl is slightly complicated because I'm not aware of a
    % general formula for the multipartite case. In the bipartite case it's a
    % simple linear combination of the symmetric and antisymmetric projections,
    % but in the multipartite case you have to do more work to figure out what
    % the coefficients of the permutation operators are.
    if(strcmpi(type,'werner'))
        % First, construct the operators that Werner twirling projects down
        % onto (i.e., the p! permutation operators).
        p_fac = factorial(p);
        per = perms(1:p);
        
        for j = p_fac:-1:1
            ProjOps{j} = PermutationOperator(d*ones(1,p),per(j,:),0,1)';
        end

        % Now project down.
        TX = ProjectOntoOperators(X,ProjOps);

    % Computing the isotropic twirl of a bipartite state is easy: we have an
    % explicit formula.
    elseif(strcmpi(type,'isotropic'))
        v = MaxEntangled(d,1);
        a = v'*X*v;

        TX = a*(v*v') + (trace(X)-a)*(speye(d^2)-v*v')/(d^2-1);

    % Computing the real orthogonal twirl of a bipartite state is similarly
    % easy: we could just plug into a formula. The multipartite case is a bit
    % messier, but we just implement this more general procedure for all p.
    elseif(strcmpi(type,'real'))
        % First, construct the operators that real orthogonal twirling
        % projects down onto.
        B = BrauerStates(d,p);
        szBlocal = sqrt(size(B,1));
        
        for j = size(B,2):-1:1
            ProjOps{j} = reshape(B(:,j),szBlocal,szBlocal);
        end

        % Now project down.
        TX = ProjectOntoOperators(X,ProjOps);

    % Computing the Puali twirl isn't too tough either: just project onto
    % vectorized Pauli matrices.
    elseif(strcmpi(type,'pauli'))
        % First, construct the vectorized Pauli operators that Pauli
        % twirling projects down onto.
        num_qubits = round(log2(d));
        
        % Loop over all Pauli operators.
        for j = 4^num_qubits:-1:1
            bitind = bitget(j-1,1:2*num_qubits);
            ind = bitind(1:2:2*num_qubits) + 2*bitind(2:2:2*num_qubits);
            ProjOps{j} = reshape(Pauli(ind,1),4^num_qubits,1);
            ProjOps{j} = ProjOps{j}*ProjOps{j}';
        end

        % Now project down.
        TX = ProjectOntoOperators(X,ProjOps);

    % If the user tried to do a twirl that we don't understand, get cranky.
    else
        error('Twirl:InvalidType','TYPE must be one of ''werner'', ''isotropic'', ''real'', or ''pauli''.');
    end
end

% This function projects the operator X onto the space spanned by the (not
% necessarily orthogonal) operators in the cell ProjOps.
function TX = ProjectOntoOperators(X,ProjOps)
    numops = length(ProjOps);
    lX = length(X);
    
    coeff_matrix = zeros(numops);
    tr_vec = zeros(numops,1);

    % Start by creating a coefficient matrix.
    for j = 1:numops
        for k = 1:numops
            coeff_matrix(j,k) = trace(ProjOps{j}'*ProjOps{k});
        end
        tr_vec(j) = trace(ProjOps{j}'*X);
    end

    % Now solve the system of equations.
    coeffs = pinv(coeff_matrix)*tr_vec; % more stable than using coeff_matrix\tr_vec

    % Finally, just sum everything up.
    TX = sparse(lX,lX);
    for j = 1:numops
        TX = TX + coeffs(j)*ProjOps{j};
    end
end

==> anc/Matlab/QETLAB-0.9/UPB.m <==
%%  UPB  Generates an unextendible product basis
%   This function may be called in several different ways:
%
%   U = UPB(NAME) is a matrix containing as its columns the vectors in the
%   unextendible product basis specified by the string NAME. NAME must be
%   one of: 'GenShifts', 'Min4x4', 'Pyramid', 'QuadRes', 'Shifts',
%   'SixParam', or 'Tiles'. See the online documentation for descriptions
%   of these different UPBs.
%
%   [U,V,W,...] = UPB(NAME) is the same as above, except in this case, the
%   unextendible product basis is obtained by tensoring the columns of U,
%   V, W, ... together. That is, U, V, W, ... are the local vectors in the
%   unextendible product basis.
%
%   U = UPB(DIM) and [U,V,W,...] = UPB(DIM) are as above, except DIM is a
%   vector containing the local dimensions of the requested UPB rather than
%   the name of the UPB.
%
%   U = UPB(DIM,VERBOSE) and [U,V,W,...] = UPB(DIM,VERBOSE) are as above,
%   where VERBOSE is a flag (either 1 or 0, default 1) that indicates that
%   a reference for the returned UPB will or will not be displayed.
%
%   URL: http://www.qetlab.com/UPB

%   requires: FourierMatrix.m, IsTotallyNonsingular.m, MinUPBSize.m,
%             normalize_cols.m, one_factorization.m, opt_args.m,
%             opt_disp.m, perm_inv.m, PermuteSystems.m, sporth.m, Swap.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014
%   URL: http://www.qetlab.com/UPB

function [u,varargout] = UPB(name,varargin)

    show_name = false;
    given_dims = false;
    revp = -1; % by default, don't permute systems around after we're done constructing the UPB
    if(isnumeric(name)) % user provided dimensions, not a name, so find an appropriate UPB
        % set optional argument defaults: verbose=1
        [verbose] = opt_args({ 1 },varargin{:});

        given_dims = true;
        np = length(name);
        
        % pre-load various references
        refs = {'K. Feng. Unextendible product bases and 1-factorization of complete graphs. Discrete Applied Mathematics, 154:942-949, 2006.', ...
                'D.P. DiVincenzo, T. Mor, P.W. Shor, J.A. Smolin, and B.M. Terhal. Unextendible product bases, uncompletable product bases and bound entanglement. Commun. Math. Phys. 238, 379-410, 2003.', ...
                'C.H. Bennett, D.P. DiVincenzo, T. Mor, P.W. Shor, J.A. Smolin, and B.M. Terhal. Unextendible product bases and bound entanglement. Phys. Rev. Lett. 82, 5385-5388, 1999.', ...
                'T.B. Pedersen. Characteristics of unextendible product bases. Thesis, Aarhus Universitet, Datalogisk Institut, 2002.', ...
                'N. Johnston. The minimum size of qubit unextendible product bases. In Proceedings of the 8th Conference on the Theory of Quantum Computation, Communication and Cryptography (TQC 2013). E-print: arXiv:1302.1604 [quant-ph], 2013.', ...
                'The realm of common sense (if there is only a single party, the only UPBs are full bases of the space).', ...
                'N. Alon and L. Lovasz. Unextendible product bases. J. Combinatorial Theory, Ser. A, 95:169-179, 2001.\nSee also: http://www.njohnston.ca/2013/03/how-to-construct-minimal-upbs/', ...
                'J. Chen and N. Johnston. The minimum size of unextendible product bases in the bipartite case (and some multipartite cases). Comm. Math. Phys., 333(1):351-365, 2015.'};

        [name,revp] = sort(name);
        if(np == 1)
            upbp{1} = eye(name);
            name = '';
            ref_ind = 6;
        elseif(np == 2 && min(name) <= 2)
            % In this case, there are no UPBs smaller than a basis of the
            % whole space.
            upbp{1} = repmat(eye(name(1)),1,name(2));
            upbp{2} = repmat(eye(name(2)),1,name(1));
            upbp{revp(1)} = Swap(repmat(eye(name(revp(1))),1,name(revp(2))).',[1,2],[name(revp(2)),name(revp(1))],1).';

            ref_ind = 2;
            name = '';
        elseif(np == 2 && all(name == [3,3]))
            name = 'Tiles';
            ref_ind = 3;
            show_name = true;
        elseif(np == 2 && all(name == [4,4]))
            name = 'Feng4x4';
            ref_ind = 1;
        elseif(np == 2 && all(name == name(1)) && mod(name(1),2) == 1 && isprime(2*name(1)-1))
            varargin = {name(1)};
            name = 'QuadRes';
            ref_ind = 2;
            show_name = true;
        elseif(np == 3 && all(name == [2,2,2]))
            name = 'Shifts';
            ref_ind = 3;
            show_name = true;
        elseif(np == 3 && all(name == [2,2,3]))
            name = 'Feng2x2x3';
            ref_ind = 1;
        elseif(np == 3 && all(name == [2,2,5]))
            name = 'Feng2x2x5';
            ref_ind = 1;
        elseif(np == 4 && all(name == [2,2,2,2]))
            name = 'Feng2x2x2x2';
            ref_ind = 1;
        elseif(np == 4 && all(name == [2,2,2,4]))
            name = 'Feng2x2x2x4';
            ref_ind = 1;
        elseif(np == 5 && all(name == [2,2,2,2,5]))
            name = 'Feng2x2x2x2x5';
            ref_ind = 1;
        elseif(np == 8 && all(name == [2,2,2,2,2,2,2,2]))
            name = 'John2^8';
            ref_ind = 5;
        elseif(mod(np,4) == 0 && all(name == 2*ones(1,np)))
            varargin = {np};
            name = 'John2^4k';
            ref_ind = 5;
        elseif(mod(np,2) == 1 && all(name == 2*ones(1,np)))
            varargin = {np};
            name = 'GenShifts';
            ref_ind = 2;
            show_name = true;
        elseif((mod(sum(name)-np,2) == 1 || sum(mod(name,2)==0) == 0) && sum(mod(name,2)==0) <= 1)
            varargin = {name};
            name = 'AlonLovasz';
            ref_ind = 7;
        elseif(name(end)-1 == sum(name(1:end-1)-1) && sum(name-1) >= 3 && mod(sum(name)-np,2) == 0)
            varargin = {name};
            name = 'CJBip';
            ref_ind = 8;
        elseif(np == 2 && all(name == [4,6]))
            name = 'CJBip46';
            ref_ind = 8;
        elseif(np == 3 && name(1) == 2 && name(2) == 2 && mod(name(3),4) == 1)
            varargin = {name(3)};
            name = 'CJ4k1';
            ref_ind = 8;
        else
            try
                min_size = MinUPBSize(name,0);
            catch err
                if(strcmpi(err.identifier,'MinUPBSize:MinSizeUnknown'))
                    error('UPB:MinSizeUnknown','No minimal UPB is currently known in the specified dimensions.');
                else
                    rethrow(err);
                end
            end
            error('UPB:HardToConstruct',['Minimal UPBs are known to have size ',num2str(min_size),' in this case, but their construction is complicated and not implemented by this script.']);
        end
    end

    if(strcmpi(name,'Shifts')) % GenShifts reduces to Shifts when there are 3 parties
        name = 'GenShifts';
        varargin = {3};
    end
    
    % the "Pyramid" UPB
    if(strcmpi(name,'Pyramid'))
        h = sqrt(1 + sqrt(5))/2;
        for j = 4:-1:0 % pre-allocate
            upbp{1}(:,j+1) = [cos(2*pi*j/5);sin(2*pi*j/5);h];
        end
        upbp{1} = 2*upbp{1}/sqrt(5+sqrt(5));
        upbp{2} = upbp{1}(:,[1,3,5,2,4]);

    % the "Tiles" UPB
    elseif(strcmpi(name,'Tiles'))
        upbp{1}(:,5) = ones(3,1)/sqrt(3); % pre-allocate
        upbp{1}(:,1) = [1;0;0];
        upbp{1}(:,2) = [1;-1;0]/sqrt(2);
        upbp{1}(:,3) = [0;0;1];
        upbp{1}(:,4) = [0;1;-1]/sqrt(2);
        upbp{2}(:,5) = ones(3,1)/sqrt(3);
        upbp{2}(:,1) = [1;-1;0]/sqrt(2);
        upbp{2}(:,2) = [0;0;1];
        upbp{2}(:,3) = [0;1;-1]/sqrt(2);
        upbp{2}(:,4) = [1;0;0];

    % the "Min4x4" UPB
    elseif(strcmpi(name,'Min4x4'))
        upbp{1}(:,8) = [0;0;1;0]; % pre-allocate
        upbp{1}(:,1) = [1;-3;1;1]/sqrt(12);
        upbp{1}(:,2) = [1;0;0;0];
        upbp{1}(:,3) = [0;1;2;1]/sqrt(6);
        upbp{1}(:,4) = [1;0;0;-1]/sqrt(2);
        upbp{1}(:,5) = [0;1;0;0];
        upbp{1}(:,6) = [3;1;-1;1]/sqrt(12);
        upbp{1}(:,7) = [0;1;1;0]/sqrt(2);
        upbp{2}(:,8) = [-1;1+sqrt(2);0;1]/sqrt(5+2*sqrt(2)); % pre-allocate
        upbp{2}(:,1) = [0;1;-3-sqrt(2);-1-sqrt(2)]/sqrt(15+8*sqrt(2));
        upbp{2}(:,2) = [1;0;0;0];
        upbp{2}(:,3) = [1;0;sqrt(2)-1;1]/sqrt(5-2*sqrt(2));
        upbp{2}(:,4) = [0;1;0;0];
        upbp{2}(:,5) = [-1;1+sqrt(2);0;1]/sqrt(5+2*sqrt(2));
        upbp{2}(:,6) = [0;0;1;0];
        upbp{2}(:,7) = [1;1;1;-sqrt(2)]/sqrt(5);

    % the "QuadRes" UPB
    elseif(strcmpi(name,'QuadRes'))
        if(isempty(varargin))
            error('UPB:InvalidArguments','When using NAME=QuadRes, you must specify a second input argument that gives the dimension of the desires UPB.')
        elseif(~isprime(2*varargin{1}-1))
            error('UPB:InvalidArguments','When using NAME=QuadRes, the second input argument DIM must be such that 2*DIM-1 is prime.')
        elseif(mod(varargin{1},2) == 0)
            error('UPB:InvalidArguments','When using NAME=QuadRes, the second input argument DIM must be odd.')
        end

        p = 2*varargin{1}-1;
        q = quad_residue(p);
        s = setdiff(1:p-1,q);
        sm = sum(exp(2i*pi*q/p));
        N = max(-sm,1+sm);
        
        % This UPB is obtained by choosing entries from the Fourier matrix
        % carefully.
        F = FourierMatrix(p);
        F(1,:) = sqrt(N)*F(1,:);
        upbp{1} = F([1,q+1],:);
        upbp{2} = F([1,mod(s(1)*q,p)+1],:);
        
        % normalize the output
        upbp{1} = upbp{1}./repmat(sqrt(sum(abs(upbp{1}).^2,1)),varargin{1},1);
        upbp{2} = upbp{2}./repmat(sqrt(sum(abs(upbp{2}).^2,1)),varargin{1},1);
    
    % the "SixParam" UPB (i.e., the one from Section IV.A of DMSST03)
    elseif(strcmpi(name,'SixParam'))
        if(isempty(varargin) || length(varargin{1}) ~= 6)
            error('UPB:InvalidArguments','When using NAME=SixParam, you must specify a vector containing the six parameters [gammaA,thetaA,phiA,gammaB,thetaB,phiB].')
        elseif(any(abs(sin(varargin{1}([1,2,4,5]))) < 10*eps) || any(abs(cos(varargin{1}([1,2,4,5]))) < 10*eps))
            error('UPB:InvalidArguments','When using NAME=SixParam, none of the gammaA, thetaA, gammaB, and thetaB parameters can be a multiple of pi/2.')
        end
        
        arg_cell = num2cell(varargin{1});
        [gammaA,thetaA,phiA,gammaB,thetaB,phiB] = arg_cell{:}; % give more memorable names to parameters

        NA = sqrt(cos(gammaA)^2 + sin(gammaA)^2 * cos(thetaA)^2);
        NB = sqrt(cos(gammaB)^2 + sin(gammaB)^2 * cos(thetaB)^2);
        
        upbp{1}(:,5) = [0;sin(gammaA)*cos(thetaA)*exp(1i*phiA);cos(gammaA)]/NA; % pre-allocate
        upbp{1}(:,1) = [1;0;0];
        upbp{1}(:,2) = [0;1;0];
        upbp{1}(:,3) = [cos(thetaA);0;sin(thetaA)];
        upbp{1}(:,4) = [sin(gammaA)*sin(thetaA);cos(gammaA)*exp(1i*phiA);-sin(gammaA)*cos(thetaA)];
        upbp{2}(:,5) = [0;sin(gammaB)*cos(thetaB)*exp(1i*phiB);cos(gammaB)]/NB;
        upbp{2}(:,1) = [0;1;0];
        upbp{2}(:,2) = [sin(gammaB)*sin(thetaB);cos(gammaB)*exp(1i*phiB);-sin(gammaB)*cos(thetaB)];
        upbp{2}(:,3) = [1;0;0];
        upbp{2}(:,4) = [cos(thetaB);0;sin(thetaB)];

    % the "GenShifts" UPB
    elseif(strcmpi(name,'GenShifts'))
        if(isempty(varargin))
            error('UPB:InvalidArguments','When using NAME=GenShifts, you must specify a second input argument that gives the number of parties in the desired UPB.')
        elseif(mod(varargin{1},2) == 0)
            error('UPB:InvalidArguments','When using NAME=GenShifts, the second input argument P must be odd.')
        end
        
        k = (varargin{1}+1)/2;
        upbp{1} = [cos((0:(1/k):(2-1/k))*pi/2);sin((0:(1/k):(2-1/k))*pi/2)];
        upbp{1} = upbp{1}(:,[1,k+1:-1:2,k+2:end]);
        
        for j = varargin{1}-1:-1:1 % pre-allocate memory
            upbp{j+1} = upbp{1}(:,[1,circshift(2:(2*k),[0,j])]);
        end
        
    % the "Feng2x2x2x2" UPB
    elseif(strcmpi(name,'Feng2x2x2x2'))
        b1 = eye(2);
        b2 = [1 1;1 -1]/sqrt(2);
        b3 = [cos(pi/3) sin(pi/3);-sin(pi/3) cos(pi/3)];
        
        upbp{1} = [b1(:,1),b1(:,2),b1(:,1),b2(:,1),b2(:,2),b2(:,1)];
        upbp{2} = [b1(:,1),b2(:,1),b1(:,2),b1(:,2),b2(:,2),b1(:,1)];
        upbp{3} = [b1(:,1),b2(:,1),b3(:,1),b2(:,2),b3(:,2),b1(:,2)];
        upbp{4} = [b1(:,1),b2(:,1),b3(:,1),b3(:,2),b1(:,2),b2(:,2)];

    % the "John2^8" UPB
    elseif(strcmpi(name,'John2^8'))
        b1 = eye(2);
        b2 = [1 1;1 -1]/sqrt(2);
        b3 = [cos(pi/3) sin(pi/3);-sin(pi/3) cos(pi/3)];
        b4 = [cos(pi/5) sin(pi/5);-sin(pi/5) cos(pi/5)];
        b5 = [cos(pi/7) sin(pi/7);-sin(pi/7) cos(pi/7)];
        
        upbp{1} = [b1(:,1),b2(:,1),b2(:,2),b1(:,2),b3(:,1),b4(:,1),b4(:,1),b3(:,1),b1(:,2),b3(:,2),b4(:,2)];
        upbp{2} = [b1(:,1),b1(:,2),b2(:,1),b3(:,1),b4(:,1),b4(:,1),b4(:,2),b4(:,2),b3(:,1),b2(:,2),b3(:,2)];
        upbp{3} = [b1(:,1),b2(:,1),b3(:,1),b3(:,2),b1(:,2),b3(:,2),b1(:,2),b4(:,1),b3(:,1),b2(:,2),b4(:,2)];
        upbp{4} = [b1(:,1),b2(:,1),b3(:,1),b3(:,1),b3(:,2),b4(:,1),b3(:,2),b2(:,2),b4(:,1),b4(:,2),b1(:,2)];
        upbp{5} = [b1(:,1),b2(:,1),b1(:,2),b3(:,1),b4(:,1),b2(:,2),b5(:,1),b3(:,2),b3(:,1),b5(:,2),b4(:,2)];
        upbp{6} = [b1(:,1),b2(:,1),b3(:,1),b2(:,2),b4(:,1),b4(:,2),b5(:,1),b5(:,2),b2(:,2),b1(:,2),b3(:,2)];
        upbp{7} = [b1(:,1),b2(:,1),b3(:,1),b4(:,1),b2(:,2),b4(:,2),b2(:,2),b1(:,2),b3(:,2),b5(:,1),b5(:,2)];
        upbp{8} = [b1(:,1),b2(:,1),b3(:,1),b4(:,1),b5(:,1),b1(:,2),b5(:,1),b3(:,2),b5(:,2),b4(:,2),b2(:,2)];

    % the "John2^4k" UPB
    elseif(strcmpi(name,'John2^4k'))
        if(isempty(varargin))
            error('UPB:InvalidArguments','When using NAME=John2^4k, you must specify a second input argument that gives the number of parties in the desired UPB.')
        elseif(mod(varargin{1},4) ~= 0 || varargin{1} <= 7)
            error('UPB:InvalidArguments','When using NAME=John2^4k, the second input argument P must equal 0 (mod 4) and must be at least 8.')
        end
        
        % Construct varargin{1}/2+2 distinct orthonormal bases of C^2.
        for j = (varargin{1}/2+2):-1:1 % pre-allocate
            jb = 2*pi/(2*j-1);
            b(:,:,j) = [cos(jb) sin(jb);-sin(jb) cos(jb)];
        end

        % the first 3 parties are special, so we do them separately
        upbp{1} = [reshape(repmat(reshape(b(:,1,1:varargin{1}/4+1),2,varargin{1}/4+1),2,1),2,varargin{1}/2+2), reshape(repmat(reshape(b(:,2,1:varargin{1}/4+1),2,varargin{1}/4+1),2,1),2,varargin{1}/2+2)];
        upbp{2} = [upbp{1}(:,1:varargin{1}/2+2),circshift(upbp{1}(:,varargin{1}/2+3:end),[0,2])];
        upbp{3} = [upbp{1}(:,1:varargin{1}/2+2),circshift(upbp{1}(:,varargin{1}/2+3:end),[0,4])];
        
        % now do the next 2k-4 parties
        if(varargin{1} > 8)
            upbp{4} = [reshape(b(:,1,:),2,varargin{1}/2+2), circshift(reshape(b(:,2,:),2,varargin{1}/2+2),[0,6])];
            upbp{5} = upbp{4}(:,[1:varargin{1}/2+2,reshape(fliplr(reshape(varargin{1}/2+3:varargin{1}+4,2,varargin{1}/4+1).').',1,varargin{1}/2+2)]);
            
            for j = 3:(varargin{1}/4-1)
                upbp{2*j} = [upbp{4}(:,1:varargin{1}/2+2),circshift(upbp{4}(:,varargin{1}/2+3:end),[0,2*(j-1)])];
                upbp{2*j+1} = [upbp{5}(:,1:varargin{1}/2+2),circshift(upbp{5}(:,varargin{1}/2+3:end),[0,2*(j-1)])];
            end
        end
        
        % Finally, do the last 2k+1 parties, which arise from finding a
        % 1-factorization of the complete graph.
        fac = one_factorization(varargin{1}/2+2);
        resb = reshape(b,2,varargin{1}+4);
        for j = 1:(varargin{1}/2+1)
            upbp{varargin{1}/2+j-1} = resb(:,[fac(j,:),varargin{1}/2+2+fac(j,:)]);
        end
        
    % the UPB from Theorem 3 of reference [8]
    elseif(strcmpi(name,'CJ4k1'))
        % Construct (varargin{1}+1)/2+1 distinct orthonormal bases of C^2.
        for j = ((varargin{1}+1)/2+1):-1:1 % pre-allocate
            jb = 2*pi/(2*j-1);
            b(:,:,j) = [cos(jb) sin(jb);-sin(jb) cos(jb)];
        end

        % the 2-dimensional parties are the same as in the Feng4m2 UPB
        upbp{1} = repmat(reshape(b(:,:,1:((varargin{1}+3)/4)),2,(varargin{1}+1)/2+1),1,2);
        u_ind = reshape((varargin{1}+1)/2+2:varargin{1}+3,2,(varargin{1}+3)/4);
        upbp{1}(:,(varargin{1}+1)/2+2:varargin{1}+3) = upbp{1}(:,reshape(u_ind([2,1],:),1,(varargin{1}+1)/2+1));
        b = reshape(b,2,varargin{1}+3);
        upbp{3} = CJ_Lemma6((varargin{1}-1)/4);
        upbp{2} = b(:,circshift(1:varargin{1}+3,[0,1]));
        upbp{2}(:,[(varargin{1}+3)/2,varargin{1}+3]) = upbp{2}(:,[varargin{1}+3,(varargin{1}+3)/2]);        

    % the UPB from Theorem 1 of reference [8]
    elseif(strcmpi(name,'CJBip'))
        maxD = varargin{1}(end);
        U = HollowUnitary(maxD);
        upbp{np} = [eye(maxD),U];

        if(maxD >= 20 && ~IsTotallyNonsingular(U,2:maxD-2))
            error('UPB:HardToConstruct',['Minimal UPBs are known to have size ',num2str(maxD*2),' in this case, but their construction is complicated and not implemented by this script.']);
        end
        
        prevdims = 0;
        for j = 1:np-1
            upbp{j} = CJ_Lemma5(maxD,varargin{1}(j)-1,1+prevdims);
            prevdims = prevdims + varargin{1}(j)-1;
        end

    % another UPB from Theorem 1 of reference [8]
    elseif(strcmpi(name,'CJBip46'))
        u = 1.64451358502312496885542269243;
        upbp{1} = normalize_cols([3 3 3 1 1 -1 -1 2 -2 0;2 1 1 2 3 -2 0 0 -2 -1;2 1 1 1 1 5 -3 -4 2 1;2 2 3 2 2 0 2 1 3 0]);
        upbp{2} = eye(6);
        upbp{2} = [upbp{2}(:,1:5),normalize_cols([0 0 (u-2)/(1-u) 1 (u-1)/(u-2);u*(u-2)/(2*u-3) 0 0 (3-2*u)/(u-2) 1;1 -1-u 0 0 1/(1+u);1 1 -u 0 0;0 u-1 1 1/(1-u) 0;u 1 1 1 1])];
        
    % the "Feng2x2x3" UPB
    elseif(strcmpi(name,'Feng2x2x3'))
        b1 = eye(2);
        b2 = [1 1;1 -1]/sqrt(2);

        upbp{3} = normalize_cols([1,1,2,1,0,0;0,0,-3,1,1,1;0,1,-1,-1,-3,0]);
        upbp{1} = [b1(:,1),b1(:,2),b1(:,1),b2(:,1),b2(:,2),b2(:,1)];
        upbp{2} = [b1(:,1),b2(:,1),b1(:,2),b1(:,2),b2(:,2),b1(:,1)];

    % the "Feng2x2x5" UPB
    elseif(strcmpi(name,'Feng2x2x5'))
        w = exp(pi*2i/3);
        b1 = eye(2);
        b2 = [1 1;1 -1]/sqrt(2);
        b3 = [cos(pi/3) sin(pi/3);-sin(pi/3) cos(pi/3)];
        b4 = [cos(pi/5) sin(pi/5);-sin(pi/5) cos(pi/5)];
        
        upbp{3} = normalize_cols([1,conj(w),w,0,0,0,1,0;0,w,conj(w),1,0,1,0,0;0,conj(w),0,0,0,1,w,1;0,0,w,0,1,1,conj(w),0;0,1,1,0,0,1,1,0]);
        upbp{1} = [b2(:,2),b2(:,1),b1(:,2),b1(:,1),b1(:,1),b1(:,2),b2(:,1),b2(:,2)];
        upbp{2} = [b4(:,2),b1(:,2),b4(:,1),b1(:,1),b3(:,1),b2(:,1),b3(:,2),b2(:,2)];

    % the "Feng4m2" UPB of Theorem 3.2 from the Feng paper
    % I don't know how to compute a 1-factorization of the complement graph
    % in this UPB's construction yet. The commented section below shows the
    % part of the construction that I *do* know how to implement.
%    elseif(strcmpi(name,'Feng4m2'))
%        if(isempty(varargin))
%            error('UPB:InvalidArguments','When using NAME=Feng4m2, you must specify a second input argument that gives the number of parties in the desired UPB.')
%        elseif(mod(varargin{1},4) ~= 2)
%            error('UPB:InvalidArguments','When using NAME=Feng4m2, the second input argument P must equal 2 (mod 4).')
%        end
%        
%        % Construct varargin{1}/2+1 distinct orthonormal bases of C^2.
%        for j = (varargin{1}/2+1):-1:1 % pre-allocate
%            jb = 2*pi/(2*j-1);
%            b(:,:,j) = [cos(jb) sin(jb);-sin(jb) cos(jb)];
%        end
%        
%        upbp{1} = repmat(reshape(b(:,:,1:((varargin{1}+2)/4)),2,varargin{1}/2+1),1,2); % these are the a_j's in the proof of the theorem
%        u_ind = reshape(varargin{1}/2+2:varargin{1}+2,2,(varargin{1}+2)/4);% we need to move the columns of upbp{1} around a little bit first
%        upbp{1}(:,varargin{1}/2+2:varargin{1}+2) = upbp{1}(:,reshape(u_ind([2,1],:),1,varargin{1}/2+1));
%        b = reshape(b,2,varargin{1}+2); % these are the vectors that will be used in all subsystems except the first
                
    % the "Feng4x4" UPB (Theorem 3.3(4) of Feng paper)
    elseif(strcmpi(name,'Feng4x4'))
        upbp{1}(:,8) = [1;-1;1;0]/sqrt(3); % pre-allocate
        upbp{1}(:,1:4) = eye(4);
        upbp{1}(:,5) = [0;1;1;1]/sqrt(3);
        upbp{1}(:,6) = [1;0;-1;1]/sqrt(3);
        upbp{1}(:,7) = [1;1;0;-1]/sqrt(3);
        upbp{2}(:,8) = [0;1;1;1]/sqrt(3);
        upbp{2}(:,[1,7,6,4]) = eye(4);
        upbp{2}(:,5) = [1;-1;1;0]/sqrt(3);
        upbp{2}(:,2) = [1;0;-1;1]/sqrt(3);
        upbp{2}(:,3) = [1;1;0;-1]/sqrt(3);
        
    % the "Feng2x2x2x4" UPB (Theorem 3.3(3) of Feng paper)
    elseif(strcmpi(name,'Feng2x2x2x4'))
        % need four different bases of C^2
        b1 = eye(2);
        b2 = [1 1;1 -1]/sqrt(2);
        b3 = [cos(pi/3) sin(pi/3);-sin(pi/3) cos(pi/3)];
        b4 = [cos(pi/5) sin(pi/5);-sin(pi/5) cos(pi/5)];
        
        upbp{4}(:,8) = [1;-1;1;0]/sqrt(3); % pre-allocate
        upbp{4}(:,1:4) = eye(4);
        upbp{4}(:,5) = [0;1;1;1]/sqrt(3);
        upbp{4}(:,6) = [1;0;-1;1]/sqrt(3);
        upbp{4}(:,7) = [1;1;0;-1]/sqrt(3);
        
        upbp{1} = [b1 b2 b3 b4];
        upbp{3} = [b1 b2 b3 b4];
        upbp{2} = [b1 b2 b3 b4];
        upbp{2} = upbp{2}(:,[1,3,7,5,4,2,6,8]);
        upbp{3} = upbp{3}(:,[1,5,7,3,4,8,6,2]);
        upbp{1} = upbp{1}(:,[1,3,7,5,8,6,2,4]);
        
    % the "Feng2x2x2x2x5" UPB (Theorem 3.3(5) of Feng paper)
    elseif(strcmpi(name,'Feng2x2x2x2x5'))
        w = exp(pi*2i/3);
        
        upbp{5}(:,10) = [1;conj(w);w;1;0]/2; % pre-allocate
        upbp{5}(:,1:5) = eye(5);
        upbp{5}(:,6) = [0;1;1;1;1]/2;
        upbp{5}(:,7) = [1;0;1;w;conj(w)]/2;
        upbp{5}(:,8) = [1;1;0;conj(w);w]/2;
        upbp{5}(:,9) = [1;w;conj(w);0;1]/2;

        % need five different bases of C^2
        upbp{1} = [eye(2), [1 1;1 -1]/sqrt(2), [cos(pi/3) sin(pi/3);-sin(pi/3) cos(pi/3)], [cos(pi/5) sin(pi/5);-sin(pi/5) cos(pi/5)], [cos(pi/7) sin(pi/7);-sin(pi/7) cos(pi/7)]];
        upbp{4} = upbp{1};
        upbp{3} = upbp{1};
        upbp{2} = upbp{1};
                
        upbp{2} = upbp{2}(:,[1,3,5,7,9,10,2,4,6,8]);
        upbp{3} = upbp{3}(:,[1,3,5,7,9,8,10,2,4,6]);
        upbp{4} = upbp{4}(:,[1,3,5,7,9,6,8,10,2,4]);
        upbp{1} = upbp{1}(:,[1,3,5,7,9,4,6,8,10,2]);
    elseif(strcmpi(name,'AlonLovasz'))
        dim = varargin{1};
        min_size = sum(dim) - np + 1;
        os = 0;
            
        if(mod(dim(1),2) == 0)
            upbp{1} = AL_even(dim(1),min_size);
        else
            upbp{1} = AL_odd(dim(1),min_size,os);
            os = os + (dim(1)-1)/2;
        end
        if(length(upbp{1}) == 1 && upbp{1} == -1)
            error('UPB:HardToConstruct',['Minimal UPBs are known to have size ',num2str(min_size),' in this case, but their construction is complicated and not implemented by this script.']);
        end

        for j = np:-1:2
            if(mod(dim(j),2) == 0)
                upbp{j} = AL_even(dim(j),min_size);                
            else
                upbp{j} = AL_odd(dim(j),min_size,os);
                os = os + (dim(j)-1)/2;
            end
            if(length(upbp{j}) == 1 && upbp{j} == -1)
                error('UPB:HardToConstruct',['Minimal UPBs are known to have size ',num2str(min_size),' in this case, but their construction is complicated and not implemented by this script.']);
            end
        end
    end
    
    if(length(revp) == 1)
        revp = 1:length(upbp);
    end
    revp = perm_inv(revp);
    u = upbp{revp(1)};
    varargout = upbp(revp(2:end));
    

    % If the user just requested one output argument, tensor local vectors
    % together.
    if(nargout <= 1 && length(varargout) >= 1)
        num_vec = size(u,2);
        % Do a clever column-by-column kronecker product that avoids having to
        % loop over every vector within each party. Note that this method
        % relies on not using sparse matrices.
        u = reshape(u,1,size(u,1),num_vec);
        for k = 1:length(varargout)-1
            v = reshape(varargout{k},size(varargout{k},1),1,num_vec);
            u = reshape(bsxfun(@times,v,u),1,size(u,2)*size(v,1),num_vec);
        end % we split the last iteration outside of the loop to reduce the number of required reshapes by 1
        v = reshape(varargout{end},size(varargout{end},1),1,num_vec);
        u = reshape(bsxfun(@times,u,v), size(u,2)*size(varargout{end},1),num_vec);
    end
    
    if(given_dims)
        if(show_name)
            opt_disp(['Generated the ',num2str(length(upbp{1})),'-state ''',name,''' UPB from:\n',refs{ref_ind},'\n'],verbose);
        else
            opt_disp(['Generated a minimal ',num2str(length(upbp{1})),'-state UPB from:\n',refs{ref_ind},'\n'],verbose);
        end
    end
end

% Computes all quadratic residues mod p (needed for the QuadRes UPB)
function q = quad_residue(p)
    q = unique(mod((1:floor(p/2)).^2,p));
end

% Computes the vectors in an Alon-Lovasz UPB in odd dimensions.
function W = AL_odd(r,c,os)

    its = 0;
    lin_indep = false;
    
    while ~lin_indep
        W = randn(r,c);
 
        for j = 2:c
            ind = intersect(1:j-1,mod([(j-(r-1)/2-os):(j-1-os),(j+1+os):(j+(r-1)/2+os)]-1,c)+1);
            tmp = null(W(:,ind)');
            W(:,j) = tmp*randn(size(tmp,2),1);
        end

        W = normalize_cols(W);
        lin_indep = IsTotallyNonsingular(W,r);
        its = its + 1;
        
        if(its >= 2 && ~lin_indep)
            W = -1;
            return
        end
    end
end

% Computes the vectors in an Alon-Lovasz UPB in one even dimension.
function W = AL_even(r,c)

    its = 0;
    lin_indep = false;
    
    while ~lin_indep
        r2 = c - r + 1;
        W = randn(r,c);

        for j = 2:c
            ind = setdiff(1:c,mod((j-(r2-1)/2:j+(r2-1)/2)-1,c)+1);
            tmp = null(W(:,ind)');
            W(:,j) = tmp*randn(size(tmp,2),1);
        end
        
        W = normalize_cols(W);
        lin_indep = IsTotallyNonsingular(W,r);
        its = its + 1;
        
        if(its >= 2 && ~lin_indep)
            W = -1;
            return
        end
    end
end

%%  CJ_LEMMA5    Construct a matrix W described by Lemma 5 of [CJ]
%   This function has three required argument:
%     Q: the positive integer q described by the lemma
%     R: the positive integer r described by the lemma
%     S: the positive integer s described by the lemma
%
%   W = CJ_Lemma5(Q,R,S) is a (R+1)-by-2Q matrix with columns of unit
%   length that satisfy the orthogonality condition (a) and the
%   nonsingularity condition (b) of Lemma 5.
%
%   This function has one optional argument:
%     NICE (default 0): a non-negative integer that specifies how "nice"
%                       the entries of W should be
%
%   W = CJ_Lemma5(Q,R,S,NICE) is the same as before if NICE = 0. If NICE is
%   positive integer, then W will be a symbolic matrix (rather than a
%   numeric matrix) whose entries are integers. In this case, the columns
%   of W are no longer scaled to have unit length, but rather are scaled to
%   make the entries the smallest integers possible. Lower values of NICE
%   lead to smaller entries, but in general take longer to compute (and may
%   not be able to be computed at all, if NICE is too small).
%
%   URL: http://www.njohnston.ca/publications/minimum-upbs/code/
%
%   References:
%   [CJ] J. Chen and N. Johnston. The Minimum Size of Unextendible Product
%        Bases in the Bipartite Case (and Some Multipartite Cases).
%        Preprint, 2012.

%   requires: IsTotallyNonsingular.m, normalize_cols.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   version: 1.00
%   last updated: December 19, 2012

function W = CJ_Lemma5(q,r,s,varargin)

    if(q < r + s)
        error('CJ_Lemma5:InvalidArgs','The arguments must satisfy q >= r + s.');
    end

    if(nargin == 3)
        nice = 0;
    else
        nice = varargin{1};
    end

    its = 0;
    satisfy_cond_b = false;
    while ~satisfy_cond_b
        % Construct a matrix W that satisfies condition (a) of Lemma 4.
        if(nice == 0)
            W = randn(r+1,2*q);
            W(:,q+1:(2*q)) = normalize_cols(W(:,q+1:(2*q)));
        else
            W = sym((1-2*floor(2*rand(r+1,2*q))).*(1+floor(nice*rand(r+1,2*q))));
        end
        lin_depen = 0;

        % Now generate the remaining conditions according to condition (b).
        for j = 0:q-1
            tmp_null = null(W(:,q+1+mod(j+(s:s+r-1),q)).');
            if(size(tmp_null,2) > 1)
                % Uh-oh, two of the randomly-generated columns are linearly
                % dependent: try again!
                lin_depen = 1;
                break;
            end
            W(:,j+1) = tmp_null;        

            % Get rid of the denominators in the new column, if the user wanted
            % all integers.
            if(nice > 0) 
                [~,cd] = numden(W(1,j+1));
                for k=2:size(W,1)
                    [~,den] = numden(W(k,j+1));
                    cd = lcm(cd,den);
                end

                W(:,j+1) = cd*W(:,j+1);
            end
        end

        % With probability 1, the matrix W also satisfies condition (b) of
        % Lemma 4. Nevertheless, we should make sure that this is the case, and
        % if it isn't, try again!
        if(lin_depen == 0)
            W = fliplr(W);
            satisfy_cond_b = IsTotallyNonsingular(double(W),r+1);
        end

        its = its + 1;
        if(its == 10 && nice ~= 0 && ~satisfy_cond_b)
            warning('CJ_Lemma5:LinearDependence', 'Tried (and failed) 10 times to find a matrix satisfying all imposed conditions. You may have better luck if you increase (or omit) the NICE argument.');
        end
    end
end

%%  CJ_LEMMA6    Construct a matrix W described by Lemma 6 of [CJ]
%   This function has one required argument:
%     K: the positive integer k described by the lemma
%
%   W = CJ_Lemma6(K) is a (4K+1)-by-(4K+4) matrix with columns of unit
%   length that satisfy the orthogonality conditions (i), (ii) and (iii)
%   and the nonsingularity condition (iv) of Lemma 6.
%
%   This function has one optional argument:
%     NICE (default 0): a non-negative integer that specifies how "nice"
%                       the entries of W should be
%
%   W = CJ_Lemma6(K,NICE) is the same as before if NICE = 0. If NICE is a
%   positive integer, then W will be a symbolic matrix (rather than a
%   numeric matrix) whose entries are integers. In this case, the columns
%   of W are no longer scaled to have unit length, but rather are scaled to
%   make the entries the smallest integers possible. Lower values of NICE
%   lead to smaller entries, but in general take longer to compute (and may
%   not be able to be computed at all, if NICE is too small).
%
%   URL: http://www.njohnston.ca/publications/minimum-upbs/code/
%
%   References:
%   [CJ] J. Chen and N. Johnston. The Minimum Size of Unextendible Product
%        Bases in the Bipartite Case (and Some Multipartite Cases).
%        Preprint, 2012.

%   requires: IsTotallyNonsingular.m, normalize_cols.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   version: 1.00
%   last updated: December 21, 2012

function W = CJ_Lemma6(k,varargin)

    d = 4*k + 1;

    if(nargin == 1)
        nice = 0;
    else
        nice = varargin{1};
    end

    its = 0;
    satisfy_cond_b = false;
    while ~satisfy_cond_b
        % Construct a matrix W that satisfies conditions (i), (ii) and (iii) of
        % Lemma 6.
        if(nice == 0)
            W = randn(d,d+3);
            W(:,1:2) = normalize_cols(W(:,1:2));
        else
            W = sym((1-2*floor(2*rand(d,d+3))).*(1+floor(nice*rand(d,d+3))));
        end

        for j = 2:d+2
            hlf = (d+3)/2;
            if(j < hlf)
                ind = setdiff(0:j-2,mod(j+1,hlf))+1;
            else
                ind = setdiff(0:j-1,[j-hlf,hlf+mod(j-1,hlf),hlf+mod(j+1,hlf)])+1;
            end
            tmp = null(W(:,ind).');
            W(:,j+1) = tmp(:,1);

            % Get rid of the denominators in the new column, if the user wanted
            % all integers.
            if(nice > 0) 
                [~,cd] = numden(W(1,j+1));
                for k=2:size(W,1)
                    [~,den] = numden(W(k,j+1));
                    cd = lcm(cd,den);
                end

                W(:,j+1) = cd*W(:,j+1);
            end
        end

        % With probability 1, the matrix W also satisfies condition (iv) of
        % Lemma 6. Nevertheless, we should make sure that this is the case, and
        % if it isn't, try again!
        satisfy_cond_b = IsTotallyNonsingular(double(W),d);

        its = its + 1;
        if(its == 10 && nice ~= 0 && ~satisfy_cond_b)
            warning('CJ_Lemma6:LinearDependence', 'Tried (and failed) 10 times to find a matrix satisfying all imposed conditions. You may have better luck if you increase (or omit) the NICE argument.');
        end
    end
end

%%  HOLLOWUNITARY    Produces a hollow unitary matrix
%   This function has one required argument:
%     DIM: a positive integer not equal to 1 or 3
%
%   U = HollowUnitary(DIM) is a unitary matrix with all of its diagonal
%   entries equal to 0 and all of its off-diagonal entries non-zero. Such a
%   matrix exists if and only if DIM = 2 or DIM >= 4.
%
%   URL: http://www.njohnston.ca/publications/minimum-upbs/code/
%
%   References:
%   [CJ] J. Chen and N. Johnston. The Minimum Size of Unextendible Product
%        Bases in the Bipartite Case (and Some Multipartite Cases).
%        Preprint, 2012.

%   requires: FourierMatrix.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   version: 1.00
%   last updated: December 19, 2012

function U = HollowUnitary(dim)

    if(dim == 3 || dim <= 1)
        error('HollowUnitary:InvalidDim','Hollow unitaries only exist when DIM = 2 or DIM >= 4.');
    end

    w2 = exp(2i*pi/(dim-2));
    F = FourierMatrix(dim-1);

    U2 = zeros(dim-1);
    for j = 1:dim-2
        U2 = U2 + w2^j*F(:,j+1)*F(:,j+1)';
    end

    U = [0,ones(1,dim-1)/sqrt(dim-1);ones(dim-1,1)/sqrt(dim-1),U2];
end

==> anc/Matlab/QETLAB-0.9/UPBSepDistinguishable.m <==
%%  UPBSEPDISTINGUISHABLE    Determines whether or not a UPB is distinguishable by separable measurements
%
%   DIST = UPBSepDistinguishable(U,V,W,...) returns 1 or 0, indicating that
%   the UPB specified by the local vectors U, V, W, ... is or is not
%   distinguishable by separable measurements. U, V, W, ... should be
%   matrices, each with the same number of columns, whose columns are the
%   local vectors of a UPB (i.e., each matrix corresponds to one party).
%
%   See [1] for a description of how this computation is carried out.
%
%   URL: http://www.qetlab.com/UPBSepDistinguishable
%
%   References:
%   [1] S. Bandyopadhyay, A. Cosentino, N. Johnston, V. Russo, J. Watrous,
%       and N. Yu. Limitations on separable measurements by convex
%       optimization. E-print: arXiv:1408.6981 [quant-ph], 2014.

%   requires: cvx (http://cvxr.com/cvx/), opt_args.m, vec_partitions.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: October 30, 2014

function dist = UPBSepDistinguishable(varargin)

    % First, compute all of the "replacement vectors" for this UPB.
    P = upb_replacement_vectors(varargin{:});

    % Convert the replacement vectors that were found above into the projection
    % onto those vectors.
    ct = 1;
    for j = 1:length(P)
        for k = 1:size(P{j}{1},2)
            Q{ct} = P{j}{1}(:,k);
            for l = 2:length(P{j})
                Q{ct} = kron(Q{ct},P{j}{l}(:,k));
            end
            Q{ct} = Q{ct}*Q{ct}';
            ct = ct + 1;
        end
    end
    dim = length(Q{1});

    % Now solve the LP based on these projections that determines whether or
    % not this UPB is distinguishable by separable measurements.
    cvx_begin sdp quiet
        cvx_precision high;
        variable lam(ct)
        
        P_sum = 0;
        for j = 1:ct-1
            P_sum = P_sum + lam(j)*Q{j};
        end
        
        minimize norm(P_sum - eye(dim),'fro')
        subject to
            lam >= 0;
    cvx_end
    dist = real(cvx_optval);
    
    % Convert the output into a form that the user expects (0 = no, 1 = yes).
    if(dist <= sqrt(eps))
        dist = 1;
    else
        dist = 0;
    end
end

% This function computes all of the "replacement vectors" of a UPB. That
% is, it removes one vector from the UPB and finds all product vectors
% orthogonal to the remaining UPB vectors.
function P = upb_replacement_vectors(varargin)

    p = nargin; % number of parties in the UPB
    s = size(varargin{1},2); % number of states in the UPB
    for j = p:-1:1 % get local dimension of each party
        dim(j) = size(varargin{j},1);
    end

    for j = s:-1:1
        P{j} = cell(p,1);
    end

    % Loop through each of the s states in the UPB, removing them one at a
    % time.
    for j = s:-1:1
        cind = setdiff(1:s,j); % the indices of the states that have not been removed

        pt = vec_partitions(cind,p,dim-1); % all possible partitions of the states among the different parties
        num_pt = length(pt); % number of partitions to loop through

        for k = 1:num_pt % loop through the partitions
            num_orth = 1;
            for l = p:-1:1 % loop through the parties
                V = varargin{l}(:,pt{k}{l}); % these are the local states that we are choosing on the l-th party
                orth_state{l} = null(V.');
                num_orth = num_orth*size(orth_state{l},2);
            end
            
            if(num_orth > 1)
                error('upb_replacement_vectors:NotUPB','The set of local vectors provided do not form a UPB.');
            
            % If the found state really is orthogonal to all others, add it to
            % the output.
            elseif(num_orth == 1)
                % First, make sure that this state isn't already in P{j}.
                if(size(P{j}{1},2) > 0)
                    trow = ones(1,size(P{j}{1},2));
                    for l = p:-1:1
                        trow = trow.*(orth_state{l}'*P{j}{l});
                    end
                    new_col = (max(abs(trow)) < 1 - eps*size(P{j}{1},2)^p);
                else
                    new_col = 1;
                end
                
                % OK, this state really is new.
                if(new_col)
                    for l = p:-1:1
                        P{j}{l} = [P{j}{l},orth_state{l}];
                    end
                end
            end
        end
    end
end

==> anc/Matlab/QETLAB-0.9/WState.m <==
%%  WSTATE    Generates a (generalized) W-state
%   This function has one required input argument:
%     Q: the number of qubits
%
%   W_STATE = WState(Q) returns the Q-qubit W-state described in [1].
%
%   The W-state on Q qubits is defined by
%       |W> = 1/sqrt(Q)*(|100...0> + |010...0> + ... + |000...1>).
%
%   This function has one optional input argument:
%     COEFF (default [1,1,...,1]/sqrt(Q)): a 1-by-Q vector of coefficients
%
%   W_STATE = WState(Q,COEFF) returns the same state as above, except the
%   coefficient of the j-th term in the sum that defines the W-state is
%   COEFF(j).
%
%   References:
%   [1] Three qubits can be entangled in two inequivalent ways. W. Dur,
%       G. Vidal, and J. I. Cirac. E-print: arXiv:quant-ph/0005115, 2000.
%
%   URL: http://www.qetlab.com/WState

%   requires: opt_args.m
% 	author: Vincent Russo (vrusso@uwaterloo.ca)
%           Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB 
%   last updated: December 24, 2014

function w_state = WState(q,varargin)

% set optional argument defaults: coeff = [1,1,...,1]/sqrt(q)
[coeff] = opt_args({ ones(1,q)/sqrt(q), 1 },varargin{:});

% Do some error checking.
if q < 2
    error('WState:InvalidQ','Q must be at least 2.');
elseif length(coeff) ~= q
    error('WState:InvalidCoeff','COEFF must be a vector of length equal to Q.');
end

w_state = sparse(2^q,1);
for j = 1:q
    w_state(2^(j-1)+1) = coeff(q-j+1);
end

==> anc/Matlab/QETLAB-0.9/WernerState.m <==
%%  WERNERSTATE    Produces a Werner state
%   This function has two required arguments:
%     DIM: the local dimension
%     ALPHA: the parameters of the Werner state
%
%   RHO = WernerState(DIM,ALPHA) is the Werner state with parameter ALPHA
%   acting on (DIM*DIM)-dimensional space. More specifically, RHO is the
%   density operator defined by (I - ALPHA*S) (normalized to have trace 1),
%   where I is the identity operator and S is the operator that swaps two
%   copies of DIM-dimensional space (see Swap.m and SwapOperator.m for
%   example).
%
%   If ALPHA is a vector with p!-1 entries for some integer p>1 then a
%   multipartite Werner state is returned. This multipartite Werner state
%   is the normalization of I - ALPHA(1)*P(2) - ... - ALPHA(p!-1)*P(p!),
%   where P(i) is the operator that permutes p subsystems according to the
%   i-th permutation when they are written in lexicographical order (for
%   example, the lexicographical ordering when p = 3 is: [1 2 3], [1 3 2],
%   [2 1 3], [2 3 1], [3 1 2], [3 2 1], so P(4) in this case equals
%   PermutationOperator(DIM,[2 3 1]))
%
%   URL: http://www.qetlab.com/WernerState

%   requires: iden.m, opt_args.m, PermutationOperator.m, PermuteSystems.m,
%             Swap.m, SwapOperator.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 12, 2014

function rho = WernerState(dim,alpha)

% compute the Werner state
n_fac = length(alpha)+1; % total number of permutation operators
if(n_fac > 2) % multipartite Werner state
    % compute the number of parties from length(ALPHA)
    n = n_fac;
    for j = 2:n_fac % we won't actually go all the way to n_fac
        n = n/j;
        if(n == j+1)
            break;
        elseif(n < j)
            error('WernerState:InvalidAlpha','The ALPHA vector must contain p!-1 entries for some integer p>1.');
        end
    end
    
    % Done error checking and computing the number of parties -- now
    % compute the Werner state.
    p = sortrows(perms(1:n));
    for j = 2:n_fac
        rho = speye(dim^n) - alpha(j-1)*PermutationOperator(dim,p(j,:),0,1);
    end
    rho = rho/trace(rho);
else % bipartite Werner state
    rho = (speye(dim^2) - alpha*SwapOperator(dim,1))/(dim*(dim-alpha));
end

==> anc/Matlab/QETLAB-0.9/XORGameValue.m <==
%%  XORGAMEVALUE    Computes the classical or quantum value of a nonlocal binary XOR game
%   This function has two required input arguments:
%     P: a matrix whose (s,t)-entry gives the probability that the referee
%        will give Alice the value s and Bob the value t
%     F: a binary matrix whose (s,t)-entry indicates the winning choice
%        (either 0 or 1) when Alice and Bob receive values s and t from the
%        referee
%
%   VAL = XORQuantumValue(P,F) is the classical value of the XOR game
%   specified by the probability matrix P and the binary matrix of winning
%   values F. That is, it is the optimal probability that Alice and Bob can
%   win the game if they are allowed determine a joint strategy beforehand,
%   but not allowed to communicate during the game itself.
%
%   This function has one optional input argument:
%     VTYPE (default 'classical'): one of 'classical' or 'quantum',
%     indicating what type of value of the game should be computed.
%
%   VAL = XORQuantumValue(P,F,VTYPE) is the value of the specified XOR game
%   in the setting where Alice and Bob can use strategies in the setting
%   (classical, quantum, or no-signalling) specified by VTYPE.
%
%   URL: http://www.qetlab.com/XORGameValue

%   requires: cvx (http://cvxr.com/cvx/)
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 6, 2015

function val = XORGameValue(p,f,varargin)

[s,t] = size(p);

% set optional argument defaults: VTYPE='classical'
[vtype] = opt_args({ 'classical' },varargin{:});

% do some error checking
tol = eps*s^2*t^2;
if(abs(sum(sum(p)) - 1) > tol)
    error('XORGameValue:InvalidP','P must be a probability matrix: its entries must sum to 1.');
elseif(min(min(p)) < -tol)
    error('XORGameValue:InvalidP','P must be a probability matrix: its entries must be nonnegative.');
elseif(~all([s,t] == size(f)))
    error('XORGameValue:InvalidDims','P and F must be matrices of the same size.');
end


% Compute the value of the game, depending on which type of value was
% requested.
if(strcmpi(vtype,'quantum'))
    % use semidefinite programming to compute the value of the game
    P = p.*(1-2*f);
    Q = [zeros(s),P;P',zeros(t)];

    cvx_begin sdp quiet
        cvx_precision default;
        variable X(s+t,s+t) symmetric
        maximize trace(Q*X)
        subject to
            diag(X) == 1;
            X >= 0;
    cvx_end

    % The above SDP actually computes the bias of the game. Convert it to the
    % value of the game now.
    val = real(cvx_optval)/4 + 1/2;
elseif(strcmpi(vtype,'classical'))
    val = 0; % at worst, our winning probability is 0... now try to improve

    % Find the maximum probability of winning (this is NP-hard, so don't expect
    % an easy way to do it: just loop over all strategies).
    for a_ans = 0:2^s-1 % loop over Alice's answers
        for b_ans = 0:2^t-1 % loop over Bob's answers
            a_vec = bitget(a_ans,1:s);
            b_vec = bitget(b_ans,1:t);

            % Now compute the winning probability under this strategy: XOR
            % together Alice's responses and Bob's responses, then check where
            % the XORed value equals the value in the given matrix F. Where the
            % values match, multiply by the probability of getting that pair of
            % questions (i.e., multiply entry-wise by P) and then sum over the
            % rows and columns.
            p_win = sum(sum((mod(a_vec.'*ones(1,t) + ones(s,1)*b_vec,2) == f).*p));

            val = max(val,p_win); % is this strategy better than other ones tried so far?
            if(val >= 1 - tol) % already optimal? quit
                return;
            end
        end
    end
else
    error('XORGameValue:InvalidVTYPE','VTYPE must be one of ''classical'' or ''quantum''.');
end

==> anc/Matlab/QETLAB-0.9/helpers/bcs_to_nonlocal.m <==
%%  BCS_TO_NONLOCAL    Converts a constraint description of a binary constraint system (BCS) game to a general non-local game description
%   This function has one required input argument:
%     C: A cell, each of whose elements is a constraint in the BCS. The
%        constraints themselves are specified as 2-by-2-by-2-by-... binary
%        arrays, where the (i,j,k,...)-entry is 1 if and only if setting
%        v1=i, v2=j, v3=k, ... satisfies that constraint.
%
%   [P,V] = BCS_TO_NONLOCAL(C) is the general non-local game description of
%   the BCS game described by the constraints C. That is, P and V can be
%   used as the input to functions like NonlocalGameValue.
%
%   URL: http://www.qetlab.com/bcs_to_nonlocal

%   requires: update_odometer.m
%
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 24, 2015

function [p,V] = bcs_to_nonlocal(C)

    % Derive the form of the nonlocal game from the winning conditions of
    % the binary constraint system game.
    num_cons = length(C); % number of constraints
    num_vars = ndims(C{1}); % number of variables
    
    % Determine which variables appear in which constraints
    var_in_cons = ones(num_cons,num_vars);
    for x = 1:num_cons
        for y = num_vars:-1:1
            tindCell{y} = 1:2;
        end
        for y = 1:num_vars
            indCell = tindCell;
            indCell{y} = 1;
            indVec = ones(1,num_vars);
            indVec(y) = 2;

            if(all(C{x} == repmat(C{x}(indCell{:}),indVec))) % winning condition does not depend on the value of this variable
                var_in_cons(x,y) = 0;
            end
        end
    end
    
    % Compute the probability that each given constraint/question pair is
    % asked.
    p = zeros(num_cons,num_vars);
    max_num_vars_in_cons = 0;
    for x = 1:num_cons
        num_vars_in_cons = sum(var_in_cons(x,:));
        max_num_vars_in_cons = max(max_num_vars_in_cons,num_vars_in_cons);
        for y = 1:num_vars
            if(var_in_cons(x,y) == 0) % variable does not appear in constraint
                p(x,y) = 0;
            else
                p(x,y) = 1/(num_cons*num_vars_in_cons);
            end
        end
    end
    
    % Now compute which answer pairs correspond to Alice and Bob winning.
    V = zeros(2^max_num_vars_in_cons,2,num_cons,num_vars); % a = 2^num_vars, b = 2, x = num_cons, y = num_vars
    for a = 1:2^max_num_vars_in_cons
        % Create a cell containing the binary representation of a as its
        % entries, but with 1's and 2's instead of 0's and 1's. Also, pad
        % on the left with 1's so that each of these have the same length
        % as we loop over a.
        a_cell = cellfun(@str2num,num2cell(dec2bin(a-1)));
        a_cell = num2cell(1+padarray(a_cell,[0,max_num_vars_in_cons-length(a_cell)],0,'pre'));
        for b = 1:2
            for x = 1:num_cons
                full_a = expand_a(a_cell,var_in_cons(x,:),num_vars);
                for y = 1:num_vars
                    if(C{x}(full_a{:}) == 1 && b == full_a{y}) % this variable assignment by Alice satisfies constraint x, and this variable assignment by Bob agrees with Alice
                        V(a,b,x,y) = 1;
                    end
                end
            end
        end
    end
end

function full_a = expand_a(small_a,var_list,num_vars)
    ct = 1;
    for j = 1:num_vars
        if(var_list(j) == 1)
            full_a{j} = small_a{ct};
            ct = ct + 1;
        else
            % We don't care about this variable's value; set it to anything.
            full_a{j} = 1;
        end
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/iden.m <==
%%  IDEN  Computes a sparse or full identity matrix
%   This function has two required arguments:
%     DIM: the number of rows (or columns) of the identity matrix
%     SP: a flag (1 or 0)
%
%   ID = iden(DIM,SP) returns the DIM-by-DIM identity matrix. If SP = 0
%   then ID will be full. If SP = 1 then ID will be sparse.
%
%   Only use this function within other functions to easily get the correct
%   identity matrix. If you always want either the full or the sparse
%   identity matrix, just use MATLAB's built-in eye or speye function.
%
%   URL: http://www.qetlab.com/iden

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function id = iden(dim,sp)

if(sp)
    id = speye(dim);
else
    id = eye(dim);
end

==> anc/Matlab/QETLAB-0.9/helpers/jacobi_poly.m <==
%%  JACOBI_POLY  Computes the coefficients of Jacobi polynomials
%   This function has three required arguments:
%     A: a real parameter (sometimes called alpha) of the Jacobi polynomials
%     B: a real parameter (sometimes called beta) of the Jacobi polynomials
%     N: the degree of the Jacobi polynomial (a non-negative integer)
%
%   JP = jacobi_poly(A,B,N) is an (N+1)-vector containing the coefficients
%   (starting with the coefficient of the highest-order term) of the Jacobi
%   polynomial P_N^{A,B}.
%
%   URL: http://www.qetlab.com/jacobi_poly

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: March 6, 2013

function jp = jacobi_poly(a,b,n)

    if(n <= 0)
        jp = 1;
    elseif(n <= 1)
        jp = [a+b+2, a-b]/2;
    else
        prev_jp = jacobi_poly(a,b,n-1);
        jp = ((2*n+a+b-1)*(a^2-b^2)*[0,prev_jp] + (2*n+a+b-1)*(2*n+a+b)*(2*n+a+b-2)*[prev_jp,0] - 2*(n+a-1)*(n+b-1)*(2*n+a+b)*[0,0,jacobi_poly(a,b,n-2)]) / (2*n*(n+a+b)*(2*n+a+b-2));
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/license_spnull.txt <==
Copyright (c) 2010, Bruno Luong
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright
      notice, this list of conditions and the following disclaimer in
      the documentation and/or other materials provided with the distribution

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
POSSIBILITY OF SUCH DAMAGE.

==> anc/Matlab/QETLAB-0.9/helpers/license_sporth.txt <==
Copyright (c) 2010, Bruno Luong
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright
      notice, this list of conditions and the following disclaimer in
      the documentation and/or other materials provided with the distribution

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
POSSIBILITY OF SUCH DAMAGE.

==> anc/Matlab/QETLAB-0.9/helpers/license_unique_perms.txt <==
Copyright (c) 2008, John D'Errico
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright
      notice, this list of conditions and the following disclaimer in
      the documentation and/or other materials provided with the distribution

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
POSSIBILITY OF SUCH DAMAGE.

==> anc/Matlab/QETLAB-0.9/helpers/normalize_cols.m <==
%%  NORMALIZE_COLS    Scales the columns of a matrix to have norm 1
%   This function has one required argument:
%     X: a matrix
%
%   Y = normalize_cols(X) is the same as X, except each of its columns has
%   been divided by its length.
%
%   URL: http://www.qetlab.com/normalize_cols

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 2, 2013

function Y = normalize_cols(X)

Y = X./repmat(sqrt(sum(abs(X).^2,1)),size(X,1),1);

==> anc/Matlab/QETLAB-0.9/helpers/one_factorization.m <==
%%  ONE_FACTORIZATION    Computes a 1-factorization of a list of objects
%   This function has one required argument:
%     N: either an even natural number (the number of objects to be
%        matched) or a vector containing an even number of distinct objects
%        to be matched
%
%   FAC = one_factorization(N) is a matrix with each row corresponding to a
%   perfect matching of N objects (or, if N is a vector, each row of PM is
%   a pefect matching of the entries of N). Each perfect matching is read
%   "naively": for each j, PM(j,1) is matched with PM(j,2), PM(j,3) is
%   matched with PM(j,4), and so on. The perfect matchings that are
%   returned have the property that every pair of objects is included in
%   exactly one of the perfect matchings (i.e., these perfect matchings
%   together make up a 1-factorization of the complete graph).
%
%   URL: http://www.qetlab.com/one_factorization

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 6, 2014

function fac = one_factorization(n)

if(length(n) == 1)
    n = 1:n;
end
sz = length(n);

% If we were given an odd number of objects, no 1-factorization exists.
if(mod(sz,2) == 1)
    error('one_factorization:DoesNotExist','There is no 1-factorization of an odd number of objects.');
end

fac = zeros(sz-1,sz);
for j=1:sz-1
    fac(j,[1,2]) = [n(j),n(sz)];
    for k=2:(sz/2)
        fac(j,[2*k-1,2*k]) = [n(mod(j-(k-1)-1,sz-1)+1),n(mod(j+(k-1)-1,sz-1)+1)];
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/opt_args.m <==
%%  OPT_ARGS    Handles optional input arguments for functions
%   This function has one required argument: DEF_ARGS, and an arbitrary
%   number of additional optional arguments
%
%   VARARGOUT = opt_args(DEF_ARGS,EXTRA_ARG1,EXTRA_ARG2,...) provides the
%   values EXTRA_ARG1, EXTRA_ARG2, ..., with the understanding that if a
%   particular EXTRA_ARGn is not provided as input, then DEF_ARGS(n) is
%   returned in its place. This is a helper function that is only used to
%   clean up and simplify code within other functions.
%
%   URL: http://www.qetlab.com/opt_args

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 2, 2012

function varargout = opt_args(def_args,varargin)

% verify optional arguments
max_opt_args = length(def_args);
num_opt_args = length(varargin);
if num_opt_args > max_opt_args
    ST = dbstack(1);
    error(strcat(ST.name,':TooManyArguments'),'Received %d optional arguments, but expected no more than %d.',num_opt_args,max_opt_args);
end

% return argument values
varargout = def_args;
varargout(1:num_opt_args) = varargin;

==> anc/Matlab/QETLAB-0.9/helpers/opt_disp.m <==
%%  OPT_DISP  Display a message to the user (sometimes)
%   This function has two required arguments:
%     X: the object or message to be displayed
%     VERBOSE: a flag (1 or 0)
%
%   opt_disp(X,VERBOSE) calls fprintf(X) if VERBOSE = 1. If VERBOSE = 0
%   then this function does nothing.
%
%   Only use this function within other functions to easily display (or not
%   display) a message, if there is a "verbose" flag within that function.
%   If you always want to display a message, just use MATLAB's fprintf
%   function directly. The only purpose of this function is to improve
%   readability and reduce if statements in other code.
%
%   URL: http://www.qetlab.com/opt_disp

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 3, 2012

function opt_disp(X,verbose)

if(verbose)
    fprintf(X);
end

==> anc/Matlab/QETLAB-0.9/helpers/perfect_matchings.m <==
%%  PERFECT_MATCHINGS    Gives all perfect matchings of N objects
%   This function has one required argument:
%     N: either an even natural number (the number of objects to be
%        matched) or a vector containing an even number of distinct objects
%        to be matched
%
%   PM = perfect_matchings(N) is a matrix with each row corresponding to a
%   perfect matching of N objects (or, if N is a vector, each row of PM is
%   a pefect matching of the entries of N). Each perfect matching is read
%   "naively": for each j, PM(j,1) is matched with PM(j,2), PM(j,3) is
%   matched with PM(j,4), and so on.
%
%   URL: http://www.qetlab.com/perfect_matchings

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 6, 2014

function pm = perfect_matchings(n)

if(length(n) == 1)
    n = 1:n;
end
sz = length(n);

% Base case, n = 2: only one perfect matching.
if(sz == 2)
    pm = n;
    return;
    
% There are no perfect matchings of an odd number of objects.
elseif(mod(sz,2) == 1)
    pm = zeros(0,sz);
    return;
end

% Recursive step: build perfect matchings from smaller ones.

% Only do the recursive step once instead of n-1 times: we will then tweak
% the output n-1 times.
lower_fac = perfect_matchings(n(3:end));
lfac_size = size(lower_fac,1);
pm = zeros(0,sz);

% Now build the perfect matchings we actually want.
for j = 2:sz
    tlower_fac = lower_fac;
    tlower_fac(tlower_fac==n(j)) = n(2);
    pm = [pm;[ones(lfac_size,1)*[n(1),n(j)],tlower_fac]];
end

==> anc/Matlab/QETLAB-0.9/helpers/perm_inv.m <==
%%  PERM_INV    Computes the inverse of a permutation
%   This function has one required argument:
%     PERM: a permutation vector
%
%   PI = perm_inv(PERM) is the inverse permutation of PERM.
%
%   URL: http://www.qetlab.com/perm_inv

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 28, 2012

function res = perm_inv(perm)

[~,res] = sort(perm);

==> anc/Matlab/QETLAB-0.9/helpers/perm_sign.m <==
%%  PERM_SIGN    Computes the sign of a permutation
%   This function has one required argument:
%     PERM: a permutation vector
%
%   SGN = perm_sign(PERM) is the sign (either -1 or 1) of the permutation
%   PERM. In other words, SGN = (-1)^INV, where INV is the number of
%   inversions contained in PERM.
%
%   URL: http://www.qetlab.com/perm_sign

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 21, 2012

function sgn = perm_sign(perm)

Id = speye(length(perm));

% At first glance, the following looks like it should be slow (something
% like O(n^3)). However, MATLAB is able to exploit the extreme sparsity of
% Id(:,perm) to make this computation more like O(n).
sgn = det(Id(:,perm));

==> anc/Matlab/QETLAB-0.9/helpers/pure_to_mixed.m <==
%%  pure_to_mixed    Converts a state vector or density matrix representation of a state to a density matrix
%   This function has one required argument:
%     PHI: a density matrix or a pure state vector
%
%   RHO = pure_to_mixed(PHI) is a density matrix representation of PHI,
%   regardless of whether PHI is itself already a density matrix, or if it
%   is a pure state vector.
%
%   URL: http://www.qetlab.com/pure_to_mixed

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: January 12, 2016

function rho = pure_to_mixed(phi)

% Compute the size of phi. If it's already a mixed state, leave it alone.
% If it's a vector (pure state), make it into a density matrix.
[m,n] = size(phi);

if(min(m,n) == 1) % it's a pure state vector
    phi = phi(:);
    rho = phi*phi';
elseif(m == n) % it's a density matrix
    rho = phi;
else % it's neither
    error('pure_to_mixed:InvalidDimensions','PHI must be either a vector or a square matrix.');
end

==> anc/Matlab/QETLAB-0.9/helpers/sk_iterate.m <==
%%  SK_ITERATE    Computes a lower bound of the S(k)-norm of an operator
%   This function has one required argument:
%     X: a square positive semidefinite matrix
%
%   SK = sk_iterate(X) is a lower bound of the S(1)-norm of X (i.e., the
%   maximum overlap of X with a separable pure state -- see references
%   [1,2,3]). The two subsystems on which X acts are assumed to have equal
%   dimension in this case (specify the optional DIM parameter if they are
%   of unequal dimension). The lower bound is computed via a randomized
%   method that searches for local maxima. X can be full or sparse.
%
%   This function has four optional arguments:
%     K (the Schmidt rank to optimize, default 1)
%     DIM (default has both subsystems of equal dimension)
%     TOL (default 10^-5)
%     V0 (default is a randomly-chosen vector)
%   
%   [SK,V] = sk_iterate(X,K,DIM,TOL,V0) computes a lower bound of the
%   S(K)-norm of X, as above. The search for a local maximum starts with
%   the vector V0, and the dimensions of the subsystems that X acts on are
%   provided by the 1-by-2 vector DIM. The algorithm terminates when two
%   iterations result in values that are within TOL of each other. V is the
%   local maximizing vector of Schmidt rank <= K.
%
%   URL: http://www.qetlab.com/sk_iterate
%
%   References:
%   [1] N. Johnston and D. W. Kribs. A Family of Norms With Applications in
%       Quantum Information Theory. Journal of Mathematical Physics,
%       51:082202, 2010.
%   [2] N. Johnston and D. W. Kribs. A Family of Norms With Applications in
%       Quantum Information Theory II. Quantum Information & Computation,
%       11(1 & 2):104-123, 2011.
%   [3] N. Johnston. Norms and Cones in the Theory of Quantum Entanglement.
%       PhD thesis, University of Guelph, 2012.

%   requires: iden.m, MaxEntangled.m, normalize_cols.m, opt_args.m,
%             PermuteSystems.m, SchmidtDecomposition.m, SchmidtRank.m,
%             sporth.m, Swap.m
%             
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 14, 2014

%% WHEN UPDATING FOR NON-HERMITIAN, ALSO UPDATE HOW IT'S USED IN SKOPERATORNORM

function [Sk,v] = sk_iterate(X,varargin)

dX = length(X);
sdX = round(sqrt(dX));

% Set optional argument defaults: k=1, dim=sqrt(length(X)), tol=10^-5, v0
% is a random initial vector (set to -1 for now).
[k,dim,tol,v0] = opt_args({ 1, sdX, 10^(-5), -1 },varargin{:});

% allow the user to enter a single number for dim
if(length(dim) == 1)
    dim = [dim,dX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*dX*eps
        error('sk_iterate:InvalidDim','If DIM is a scalar, X must be square and DIM must evenly divide length(X); please provide the DIM array containing the dimensions of the subsystems.');
    end
    dim(2) = round(dim(2));
end
da = dim(1);
db = dim(2);

% Some of this preparation is unnecessary when k = 1, but it's cheap so we
% don't really care.
psi = MaxEntangled(k,1,0);
psiI = Swap(kron(psi,speye(da*db)),[2,3],[k,k,da,db],1);
PSI = psiI*psiI';
PSIX = Swap(kron(psi*psi',X),[2,3],[k,k,da,db],0);

% If the user specified a starting guess v0, parse it; otherwise randomly
% generate one.
randv0 = 1;
if(max(size(v0)) > 1)
    [s0,a0,b0] = SchmidtDecomposition(v0,dim);
    sr = length(s0);
    if(sr > k)
        warning('sk_iterate:SchmidtRankMismatch','The Schmidt rank of the initial vector v0 is %d, which is larger than k=%d. Using a randomly-generated intial vector instead.',sr,k);
    else
        randv0 = 0;
        vp(:,1) = padarray(reshape(a0*diag(s0),da*sr,1),da*(k-sr),'post');
        vp(:,2) = padarray(reshape(b0,db*sr,1),db*(k-sr),'post');
    end
end
if randv0 % generate a random starting vector v0, if appropriate
    vp = randn(max(dim)*k,2) + 1i*randn(max(dim)*k,2);
    v = psiI'*kron(vp(1:k*da,1),vp(1:k*db,2));
    v = v/norm(v);
else
    v = v0;
end
vp = normalize_cols(vp);

% Preparation is done; now do the actual iteration.
it_err = 2*tol+1;
Sk = v'*X*v;
while it_err > tol
    it_err = 0;

    % Loop through the 2 parties.
    for p = 0:1
        % If Schmidt rank is not full, we will have numerical problems; go to
        % lower Schmidt rank iteration.
        sr = SchmidtRank(v,dim,1000*eps);
        if(sr < k)
            [Sk,v] = sk_iterate(X,sr,dim,tol,v);
            break;
        end

        % Fix one of the parties and optimize over the other party.
        if(p==1)
            V0 = kron(vp(1:da*k,1),speye(db*k));
        else
            V0 = kron(speye(da*k),vp(1:db*k,2));            
        end
        V1 = V0'*PSI*V0;

        try
            [vp(1:size(V0,2),p+1),NSk] = eigs(V0'*PSIX*V0,V1,1,'LR');
        catch err
            % In case of ARPACK errors, try to compute the maximal
            % eigenvalue by converting to full and using pinv, if it is
            % reasonable to do so. Otherwise, just ignore it altogether and
            % return the best lower bound found so far.
            if(strcmpi(err.identifier,'MATLAB:eigs:ARPACKroutineError'))
                %if(sdX <= 50)
                %    [tmp,NSk] = eig(pinv(full(V1))*full(V0'*PSIX*V0));
                %    [NSk,ind] = max(diag(NSk));
                %    vp(:,p+1) = tmp(:,ind);
                %else
                    return
                %end
            else
                rethrow(err);
            end
        end
        vp(:,p+1) = vp(:,p+1)/norm(vp(:,p+1));

        it_err = it_err + abs(Sk-NSk);
        Sk = real(NSk);
        v = psiI'*kron(vp(1:k*da,1),vp(1:k*db,2));
        v = v/norm(v);
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/spnull.m <==
function Z = spnull(S, varargin)
% Z = SPNULL(S)
% returns a sparse orthonormal basis for the null space of S, that is,
% S*Z has negligible elements, and Z'*Z = I
%
% If S is sparse, Z is obtained from the QR decomposition.
% Otherwise, Z is obtained from the SVD decomposition
%
% Bruno Luong <brunoluong@yahoo.com>
% History
%   10-May-2010: original version
%
% See also SPORTH, NULL, QR, SVD, ORTH, RANK

if issparse(S)
    [m n] = size(S);
    try
        [Q R E] = qr(S.'); %#ok %full QR
        if m > 1
            s = diag(R);
        elseif m == 1
            s = R(1);
        else
            s = 0;
        end
        s = abs(s);
        tol = norm(S,'fro') * eps(class(S));
        r = sum(s > tol);
        Z = Q(:,r+1:n);
    catch %#ok
        % sparse QR is not available on old Matlab versions
        err = lasterror(); %#ok
        if strcmp(err.identifier, 'MATLAB:maxlhs')
            Z = null(full(S), varargin{:});
        else
            rethrow(err);
        end
    end
else % Full matrix
    Z = null(S, varargin{:});
end

end

==> anc/Matlab/QETLAB-0.9/helpers/sporth.m <==
function [Q r] = sporth(S,varargin)
% Q = sporth(S)
% returns an (sparse) orthonormal basis for the range of S.
% That is, Q'*Q = I, the columns of Q span the same space as 
% the columns of S, and the number of columns of Q is the 
% rank of S.
%
% [~, r] = sporth(S)
% returns the rank of S
%
% If S is sparse, Q is obtained from the QR decomposition.
% Otherwise, Q is obtained from the SVD decomposition
%
% Bruno Luong <brunoluong@yahoo.com>
% History
%   10-May-2010: original version
%   13-Dec-2012: added an optional second argument TOL, which specifies the
%   tolerance (Nathaniel Johnston <nathaniel@njohnston.ca>)
%
% See also SPNULL, NULL, QR, SVD, ORTH, RANK

if issparse(S)
    m = size(S,1);
    try
        [Q R E] = qr(S); %#ok %full QR
        if m > 1
            s = diag(R);
        elseif m == 1
            s = R(1);
        else
            s = 0;
        end
        s = abs(s);
        if(nargin == 1)
            tol = norm(S,'fro') * eps(class(S));
        else
            tol = varargin{1};
        end
        r = sum(s > tol);
        Q = Q(:,1:r);
    catch %#ok
        % sparse QR is not available on old Matlab versions
        err = lasterror(); %#ok
        if strcmp(err.identifier, 'MATLAB:maxlhs')
            Q = orth(full(S));
        else
            rethrow(err);
        end
    end
else % Full matrix
    Q = orth(S);
end

r = size(Q,2);

end

==> anc/Matlab/QETLAB-0.9/helpers/superoperator_dims.m <==
%%  SUPEROPERATOR_DIMS    Computes the input, output, and environment dimensions of a superoperator
%   This function has one required input argument:
%     PHI: a superoperator, represented as either a Choi matrix or a cell
%          of Kraus operators
%
%   This function has three output argument:
%     DA: the dimensions of the input (Alice's) space
%     DB: the dimensions of the output (Bob's) space
%     DE: the dimension of the environment (Eve's) space
%
%   [DA,DB,DE] = superoperator_dims(PHI) returns the dimensions of the
%   input, output, and environment spaces of PHI, in that order. DA and DB
%   are both 1-by-2 vectors containing the row and column dimensions of
%   their spaces. DE is always a scalar, and it is equal to the number of
%   Kraus operators of PHI (if PHI is provided as a Choi matrix then DE is
%   the *minimal* number of Kraus operators of any representation of PHI).
%
%   This function has two optional input arguments:
%     ALLOW_RECT: a flag (either 1 or 0) indicating that the input and
%                 output spaces of PHI can be non-square (default 1)
%     DIM: a vector or matrix containing the input and output dimensions of
%          PHI
%
%   [DA,DB,DE] = superoperator_dims(PHI,ALLOW_RECT,DIM) is as above. DIM
%   should provided if and only if PHI is a Choi matrix with unequal input
%   and output dimensions (since it is impossible to determine the input
%   and output dimensions from the Choi matrix alone). If ALLOW_RECT == 0
%   and PHI acts on non-square matrix spaces, an error will be produced. If
%   PHI maps M_{r,c} to M_{x,y} then DIM should be the 2-by-2 matrix
%   [r,x;c,y]. If PHI maps M_m to M_n, then DIM can simply be the vector
%   [m,n]. If ALLOW_RECT == 0 then DA and DB will be scalars instead of
%   vectors.
%
%   URL: http://www.qetlab.com/superoperator_dims

%   requires: opt_args.m, sporth.m
%   authors: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 27, 2014

function [da,db,de] = superoperator_dims(Phi,varargin)

    % If PHI is a cell, the dimensions are easy to compute.
    if(iscell(Phi))
        % Start by computing row and environment dimensions.
        [db,da] = size(Phi{1,1});
        [de,phi_cols] = size(Phi);

        % We now have the row dimensions, so compute the column dimensions.
        if(phi_cols > 2)
            error('superoperator_dims:InvalidDims','The cell PHI should have at most 2 columns (corresponding to left and right Kraus operators).');
        elseif(phi_cols == 2)
            [db(2),da(2)] = size(Phi{1,2});
        else
            da = [da,da];
            db = [db,db];
        end

        % Set optional argument defaults: allow_rect=1, dim=[da',db']
        [allow_rect,dim] = opt_args({ 1, [da',db'] },varargin{:}); % Did the user provide dimensions? Get them.
        dim = expand_dim(dim);
        
        % Now do some error checking.
        if((da(1) ~= da(2) || db(1) ~= db(2)) && allow_rect ~= 1)
            error('superoperator_dims:InvalidDims','The input and output spaces of PHI must be square.');
        elseif(dim(1,1) ~= da(1) || dim(2,1) ~= da(2) || dim(1,2) ~= db(1) || dim(2,2) ~= db(2))
            error('superoperator_dims:InvalidDims','The dimensions of PHI do not match those provided in the DIM argument.');
        end
        for j = 1:de
            if(~all(size(Phi{j,1}) == [dim(1,2),dim(1,1)]) || (phi_cols == 2 && ~all(size(Phi{j,2}) == [dim(2,2),dim(2,1)])))
                error('superoperator_dims:InvalidDims','The Kraus operators of PHI do not all have the same size.');
            end
        end

    % If Phi is a Choi matrix, the dimensions are a bit more of a pain: we have
    % to guess a bit if the input and output dimensions are different.
    else
        % Try to guess DA and DB.
        [r,c] = size(Phi);
        da = [round(sqrt(r)),round(sqrt(c))];
        db = da;

        % Set optional argument defaults: allow_rect=1, dim=[da',db']
        [allow_rect,dim] = opt_args({ 1, [da',db'] },varargin{:});
        dim = expand_dim(dim);
        
        if(r ~= c && allow_rect ~= 1)
            error('superoperator_dims:InvalidDims','The Choi matrix of PHI must be square.');
        end
        if(dim(1,1)*dim(1,2) ~= r || dim(2,1)*dim(2,2) ~= c)
            error('superoperator_dims:InvalidDims','If the input and output dimensions are unequal and PHI is provided as a Choi matrix, the optional argument DIM must be specified (and its dimensions must agree with PHI).');
        end

        [~,de] = sporth(Phi); % environment dimension is the rank of the Choi matrix
    end

    % Finally, put DIM back into DA and DB.
    if(allow_rect == 1)
        da = [dim(1,1),dim(2,1)];
        db = [dim(1,2),dim(2,2)];
    else
        da = dim(1,1);
        db = dim(1,2);
    end
end

% This function lets the user enter just a single number or a 1-by-2 vector
% for the dimensions, and then expands that number or vector to a full
% 2-by-2 matrix of dimensions appropriately.
function dim_mat = expand_dim(dim)
    sz = size(dim);
    if(max(sz) == 1) % user just entered a single number for DIM
        dim_mat = [dim,dim;dim,dim];
    elseif(min(sz) == 1) % user entered a 2-dimensional vector for DIM
        dim_mat = [dim(:).';dim(:).'];
    elseif(max(sz) == 2) % user entered a full 2-by-2 matrix for DIM
        dim_mat = dim;
    else
        error('expand_dim:InvalidDims','The dimensions must be provided in a matrix no larger than 2-by-2.');
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/unique_perms.m <==
%%  UNIQUE_PERMS    Computes the unique permutations of a vector
%   This function has one required argument:
%     V: a vector
%
%   PERM_LIST = unique_perms(V) is list of unique permutations of a vector.
%   
%   This function does the same thing as unique(perms(v),'rows'), but is 
%   much faster and less memory-intensive in most cases.
%
%   URL: http://www.qetlab.com/unique_perms

%   requires: nothing
%   author: John D'Errico
%	package: QETLAB 
%	last updated: November 27, 2014

function perm_list = unique_perms( v )

uv = unique(v);
n = length(v);
nu = length(uv);

if nu <= 1
    perm_list = v;
elseif n == nu
    perm_list = perms(v);
else
    perm_list = cell(nu,1);
    for j = 1:nu
        vt = v;
        vt(find(vt==uv(j),1)) = [];
        t = unique_perms(vt);
        perm_list{j} = [repmat(uv(j),size(t,1),1),t];
    end
    perm_list = cell2mat(perm_list);
end

end

==> anc/Matlab/QETLAB-0.9/helpers/update_odometer.m <==
%%  UPDATE_ODOMETER    Increases a vector subject to limits on how large each entry can be
%
%   NEW_IND = update_odometer(OLD_IND,UPPER_LIM) increases the last entry
%   of the vector OLD_IND by 1, unless that would make it larger than the
%   last entry of the vector UPPER_LIM. In this case, it sets the last
%   entry to 0 and instead increases the *second*-last entry of OLD_IND,
%   unless that would make it larger than the second-last entry of
%   UPPER_LIM. In this case, it sets the second-last entry to 0 and instead
%   increases the *third*-last entry of OLD_IND (and so on; it works like
%   an odometer).
%
%   This function is useful when you want to have k nested for loops, but k
%   isn't specified beforehand. For example, instead for looping over i and
%   j going from 1 to 3, you could loop over a single variable going from
%   1 to 3^2, and set [i,j] = update_odometer([i,j],[3,3]) at each step
%   within the loop.
%
%   URL: http://www.qetlab.com/update_odometer

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: December 11, 2014

function new_ind = update_odometer(old_ind,upper_lim)
    % Start by increasing the last index by 1.
    ind_len = length(old_ind);
    new_ind = old_ind;
    new_ind(end) = new_ind(end)+1;
        
    % Now we work the "odometer": repeatedly set each digit to 0 if it
    % is too high and carry the addition to the left until we hit a
    % digit that *isn't* too high.
    for j = ind_len:-1:1
        % If we've hit the upper limit in this entry, move onto the next
        % entry.
        if(new_ind(j) >= upper_lim(j))
            new_ind(j) = 0;
            if(j >= 2)
                new_ind(j-1) = new_ind(j-1) + 1;
            else % we're at the left end of the vector; just stop
                return;
            end
        else
            return; % always return if the odometer doesn't turn over
        end
    end
end

==> anc/Matlab/QETLAB-0.9/helpers/vec_partitions.m <==
%%  VEC_PARTITIONS    Produces all possible partitions of a vector
%
%   PT = vec_partitions(V,P,SZ) computes all partitions of the vector V
%   into P parts. PT is a cell, each of whose entries is a 1-by-P cell
%   containing the P different parts.
%
%   This function has one optional argument:
%     SZ (default [1,1,...,1])
%   
%   PT = vec_partitions(V,P,SZ) computes all partitions of the vector V
%   into P parts, with the restriction that, for all j, the j-th part must
%   have at least SZ(j) elements.
%
%   URL: http://www.qetlab.com/vec_partitions

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: October 18, 2014

function pt = vec_partitions(v,p,varargin)

% set optional argument defaults: sz = [1,1,...,1]
[sz] = opt_args({ ones(1,p) },varargin{:});

if(p > 1) % if p > 1 then we still have work to do
    pt = cell(0);
    ub = length(v) - sum(sz(2:end));
    for jj = sz(1):ub
        tpt = nchoosek(v,jj);
        for kk = 1:size(tpt,1) % recurse through the other parties
            tpt2 = vec_partitions(setdiff(v,tpt(kk,:)),p-1,sz(2:end));
            for ll = 1:length(tpt2)
                pt{end+1} = {tpt(kk,:), tpt2{ll}{:}};
            end
        end
    end
else % we are on the last party: only one option left
    pt{1}{1} = v;
end

==> anc/Matlab/QETLAB-0.9/kpNorm.m <==
%%  KPNORM    Computes the (k,p)-norm of a vector or matrix
%   This function has three required arguments:
%     X: a vector or matrix
%     K: a positive integer
%     P: a real number >= 1, or Inf
%
%   NRM = kpNorm(X,K,P) is the P-norm of the vector of the K largest
%   elements of the vector X (if X is a vector), or the P-norm of the
%   vector of the K largest singular values of X (if X is a matrix).
%
%   URL: http://www.qetlab.com/kpNorm

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 24, 2015

function nrm = kpNorm(X,k,p)

    sX = size(X);
    nX = min(sX);
    xX = max(sX);

    % If X is a CVX variable, try to compute the norm in a way that won't piss
    % off MATLAB.
    if(isa(X,'cvx') == 1)
        if(((nX > 1 && k >= nX) || (nX == 1 && k >= xX)) && p == 2) % Frobenius norm or Euclidean norm of a vector
            nrm = norm(X,'fro');
        elseif(nX > 1 && (p == Inf || k == 1)) % operator norm
            nrm = norm(X);
        elseif(nX > 1 && k >= nX && p == 1) % trace norm
            nrm = norm_nuc(X);
        elseif(nX > 1 && p == 1) % Ky Fan k-norm
            nrm = lambda_sum_largest([zeros(sX(1)),X;X',zeros(sX(2))],min(k,nX));
        elseif(nX > 1) % some other norm that we can't implement in CVX quite so simply
            nrm = kpNorm_cvx(X,min(k,nX),p,nX,sX);
        elseif(nX == 1 && k >= xX) % vector p-norm
            nrm = norm(X,p);
        elseif(nX == 1 && p == Inf) % k is irrelevant here: all p=Inf vector norms are the same
            nrm = norm(X,Inf);
        elseif(nX == 1 && p == 1) % sum of k largest absolute values
            if(isreal(X))
                nrm = sum_largest([X(:);-X(:)],min(k,xX));
            else % is there a simpler way to handle the complex case??
                nrm = lambda_sum_largest([zeros(xX),diag(X);diag(X)',zeros(xX)],min(k,xX));
            end
        else % vector norm that is not a p-norm or k-norm
            nrm = kpNorm_cvx(diag(X),min(k,xX),p,xX,[xX,xX]);
        end

    % If X is *not* a CVX variable, compute the norm in a faster way that
    % won't break for people without CVX.
    else
        % If the requested norm is the Frobenius norm, compute it using MATLAB's
        % built-in Frobenius norm calculation, which is significantly faster than
        % computing singular values.
        if((nX > 1 && k >= nX) && p == 2)
            nrm = norm(X,'fro');

        % That's the one and only special case though; otherwise just compute the
        % norm from the singular values.
        else
            % p = Inf corresponds to the operator norm, which is calculated faster
            % via k = p = 1.
            if(p == Inf)
                k = 1;
                p = 1;
            end

            % Try to determine which method will be faster for computing k singular
            % values: svds (best if X is sparse and k is small) or svd (best if k
            % is large and/or X is full).
            adj = 20 + 1000*(~issparse(X));

            if(nX == 1)
                s = sort(X,'descend');
                s = s(1:min(k,xX));
            elseif(k <= ceil(nX/adj))
                s = svds(X,k);
            else
                s = svd(full(X));
                s = s(1:min(k,nX));
            end
            nrm = norm(s,p);
        end
    end
end

% This function computes an arbitrary (k,p)-norm in a CVX-friendly way.
% This is so that arbitrary (k,p)-norms can be used as the objective
% function or as constraints within other CVX problems.
% 
% This method is based on Madeleine Udell's wonderful post here:
% http://ask.cvxr.com/t/represent-schatten-p-norm-in-cvx/649/5
function nrm = kpNorm_cvx(X,k,p,nX,sX)
    bigX = [zeros(sX(1)),X;X',zeros(sX(2))];
    
    cvx_begin quiet
        cvx_precision default;
        variable s(nX,1)
        minimize norm(s(1:k),p)
        subject to
            for j = 1:nX-1
                lambda_sum_largest(bigX,j) <= sum(s(1:j));
                s(j) >= s(j+1);
            end
            lambda_sum_largest(bigX,nX) <= sum(s);
            s(nX) >= 0;
    cvx_end
    
    nrm = real(cvx_optval);
end

==> anc/Matlab/QETLAB-0.9/kpNormDual.m <==
%%  KPNORMDUAL  Computes the dual of the (k,p)-norm of a vector or matrix
%   This function has three required arguments:
%     X: a vector or matrix
%     K: a positive integer
%     P: a real number >= 1, or Inf
%
%   NRM = kpNormDual(X,K,P) is the dual of the (K,P)-norm of the vector or
%   matrix X (see URL for details).
%
%   URL: http://www.qetlab.com/kpNormDual

%   requires: kpNorm.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: June 24, 2015

function nrm = kpNormDual(X,k,p)

sX = size(X);
nX = min(sX);
xX = max(sX);

% There are some special cases that we can compute slightly faster than
% doing a full SVD, so we consider those cases separately.
if((nX > 1 && k >= nX) && p == 2) % dual of the Frobenius norm is the Frobenius norm
    nrm = norm(X,'fro');
elseif((nX > 1 && k >= nX) && p == 1) % dual of the trace norm is the operator norm, which is computed faster by kpNorm.m, which uses svds in this case
    nrm = kpNorm(X,1,1);
elseif(p == Inf) % this case is needed to avoid errors, not for speed reasons: dual of operator norm is trace norm
    nrm = kpNorm(X,xX,1);
else % in all other cases, it seems like we have to compute all singular values or just brute-force our way with CVX

    % If X is a CVX variable, try to compute the norm in a way that won't
    % piss off MATLAB.
    if(isa(X,'cvx') == 1)
        % Just compute the value via CVX using the definition of what it
        % means to be the dual norm: optimize over the unit ball in the
        % original norm.
        cvx_begin quiet
            cvx_precision best;
            variable Y(sX(2),sX(1)) complex
            maximize real(trace(X'*Y))
            subject to
                kpNorm(Y,k,p) <= 1;
        cvx_end
        
        nrm = real(cvx_optval);
    else
        if(nX == 1)
            k = min(k,xX);
            s = sort(X,'descend');
        else
            k = min(k,nX);
            s = svd(full(X));
        end

        for r=(k-1):-1:0
            av = sum(s(r+1:end))/(k-r);
            if(r == 0);break;end
            if(s(r) > av);break;end
        end
        if(p == 1)
            nrm = max([s(1),av]);
        else
            nrm = norm([s(1:r).',av*ones(1,k-r)],p/(p-1));
        end
    end
end

==> anc/Matlab/QETLAB-0.9/license.txt <==
Copyright (c) 2014, Nathaniel Johnston
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright
      notice, this list of conditions and the following disclaimer in
      the documentation and/or other materials provided with the distribution

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
POSSIBILITY OF SUCH DAMAGE.


==> anc/Matlab/QTN_ext_QCap.m <==
function [coh_opt,p_opt] = QTN_ext_QCap(n,N)

% Last modified: 29 November 2018


% The extended channel defined in Eq. (23) of:
    % "Narrow bounds for the quantum capacity of thermal attenuators" (Nat.
    % Commun. 9, 4339 (2018)


    function f=objfunc(p)
        
        Ent_out=(log(N*n*p - (n*p)/2 - (N^2*n^2 + 16*N^2*n*p^2 - 16*N^2*n*p - 16*N^2*p^2 + 16*N^2*p - 2*N*n^2*p - 16*N*n*p^2 + 20*N*n*p - 2*N*n + 16*N*p^2 - 16*N*p + n^2*p^2 - 2*n*p + 1)^(1/2)/2 - (N*n)/2 + 1/2)*((N*n)/2 + (n*p)/2 + (N^2*n^2 + 16*N^2*n*p^2 - 16*N^2*n*p - 16*N^2*p^2 + 16*N^2*p - 2*N*n^2*p - 16*N*n*p^2 + 20*N*n*p - 2*N*n + 16*N*p^2 - 16*N*p + n^2*p^2 - 2*n*p + 1)^(1/2)/2 - N*n*p - 1/2))/log(2) - (log((N^2*n^2 + 16*N^2*n*p^2 - 16*N^2*n*p - 16*N^2*p^2 + 16*N^2*p - 2*N*n^2*p - 16*N*n*p^2 + 20*N*n*p - 2*N*n + 16*N*p^2 - 16*N*p + n^2*p^2 - 2*n*p + 1)^(1/2)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1/2)*((N^2*n^2 + 16*N^2*n*p^2 - 16*N^2*n*p - 16*N^2*p^2 + 16*N^2*p - 2*N*n^2*p - 16*N*n*p^2 + 20*N*n*p - 2*N*n + 16*N*p^2 - 16*N*p + n^2*p^2 - 2*n*p + 1)^(1/2)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1/2))/log(2) - (log(N*n - N*n*p)*(N*n - N*n*p))/log(2) - (log(n*p - N*n*p)*(n*p - N*n*p))/log(2);
        
        Ent_out_comp=(log(n*p - N*n - p + 1)*(p + N*n - n*p - 1))/log(2) - (log(p + N*n - n*p)*(p + N*n - n*p))/log(2);
        
        f=-Ent_out+Ent_out_comp;
        
    end

[p_opt,f_opt]=fminbnd(@objfunc,0,1);

coh_opt=-f_opt;
    
    
end



==> anc/Matlab/REE_GADC_channel.m <==
function [out] = REE_GADC_channel(g,N,p)

% Last Modified: 14 March 2019

% Computes the relative entropy of entanglement of a GADC
% channel, when the input state is sqrt(1-p) |00> + sqrt(p) |11>.

    Choi_p = [(1-p)*(1-N*g) 0 0 sqrt((1-p)*p*(1-g));
                0 g*N*(1-p) 0 0 ;
                0 0 (1-N)*p*g 0;
                sqrt((1-p)*p*(1-g)) 0 0 p - (1-N)*p*g];
    
    out = REE_qubit_X(Choi_p);

end



==> anc/Matlab/REE_GADC_data.m <==
% get data and plot for Rains information of a GADC

clear

N_vec = [0.1 0.2 0.3 0.4 0.45 0.5];

g_vec = linspace(0.0001,0.9999,150);

for i = 1:length(N_vec)
    
    N = N_vec(i);
    
    for j = 1:length(g_vec)
        
        
            
        g = g_vec(j);
        
        [tmp, f] = fminsearch(@(p) -REE_GADC_channel(g,N,p), [1/2]);
        
        Rains_inf(i,j) = -f;
        
        disp(['N value = ' num2str(N) ', g value = ' num2str(g) ', Rains info = ' num2str(-f)]);
        
    end
    
end

%save('REE_Rains_data_GADC.mat');



==> anc/Matlab/REE_qubit.m <==
function [out,opt_state] = REE_qubit(rho_AB,varargin)

% Last Modified: 11 May 2018

% Calculates the relative entropy of entanglement of a bipartite qubit
% state.


cvx_begin sdp

%cvx_solver sedumi

cvx_expert true

%if ~isempty(varargin)
	cvx_quiet true
%end

variable sigma_AB(4,4) hermitian


RE=quantum_rel_entr(rho_AB,sigma_AB)/log(2);

minimize RE

sigma_AB>=0;

%trace(sigma_AB)==1;

%PartialTranspose(sigma_AB,2,[2,2])>=0;

SchattenNorm(PartialTranspose(sigma_AB,2,[2,2]),1)<=1;


cvx_end


out=full(RE);

opt_state=full(sigma_AB);


end



==> anc/Matlab/REE_qubit_X.m <==
function [out] = REE_qubit_X(rho_AB,varargin)

% Last Modified: 14 March 2019

% Calculates the relative entropy of entanglement of a bipartite qubit
% state.

cvx_begin sdp

%cvx_solver sedumi

cvx_expert true

%if ~isempty(varargin)
	cvx_quiet true
%end

variable sigma_AB(4,4) hermitian
variables a b c d  
variable xi complex

RE = quantum_rel_entr(rho_AB,sigma_AB)/log(2);

minimize RE

sigma_AB == 1/2 * [a 0 0 xi; 0 b 0 0; 0 0 c 0; conj(xi) 0 0 d];

sigma_AB >= 0;

trace(sigma_AB) == 1;

PartialTranspose(sigma_AB,2,[2,2]) >= 0;

cvx_end

out=full(RE);

opt_state=full(sigma_AB);

end



==> anc/Matlab/REE_qubit_channel.m <==
function [out,opt_state] = REE_qubit_channel(C_N)

% Last Modified: 11 May 2018

% Computes the relative entropy of entanglement of a qubit-to-qubit
% channel.

% C_N is the Choi matrix (i.e., unnormalized) of the channel.

cvx_begin sdp

cvx_expert true

variable rho_AB(4,4) hermitian

rho_AB_out=PartialTrace(tensor(PartialTranspose(rho_AB,2,[2,2]),eye(2))*tensor(eye(2),C_N),2,[2,2,2]);

REE=REE_qubit(rho_AB_out);

maximize REE

rho_AB >= 0;

trace(rho_AB)==1;


cvx_end

out=full(REE);

opt_state=full(rho_AB);



end



==> anc/Matlab/Rmax_channel.m <==
function [R_max] = Rmax_channel(C_N,dimA,dimB)

% C_N is the Choi representation (unnormalized) of the channel.
% dimA is the dimension of the input space of the channel, and dimB is the
% dimension of the output space of the channel.


cvx_begin sdp

cvx_solver sedumi
%cvx_precision best


variable V_SB(dimA*dimB,dimA*dimB) hermitian
variable Y_SB(dimA*dimB,dimA*dimB) hermitian

f=SchattenNorm(PartialTrace(V_SB+Y_SB,2,[dimA,dimB]),Inf);

minimize f

Y_SB>=0;
V_SB>=0;

PartialTranspose(V_SB-Y_SB,2,[dimA,dimB])>=C_N;


cvx_end


R_max=log2(full(f));





end



==> anc/Matlab/TrX.m <==

function x = TrX(p,sys,dim)

% TRX   Partial trace
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    RHO = TrX(PSI,SYS,DIM) traces out the subsystems specified in
%    vector SYS of state PSI (a state vector or densitry matrix) whose
%    subsystem dimensions are specified by the vector DIM.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.

%p=double(p);

% check arguments
if any(sys > length(dim)) || any(sys < 0)
  error('Invalid subsystem in SYS')
end
if (length(dim) == 1 && mod(length(p)/dim,1) ~= 0)...
  || length(p) ~= prod(dim)
  error('Size of state PSI inconsistent with DIM');
end


% remove singleton dimensions
if exist('setdiff')
  % matlab
  sys = setdiff(sys,find(dim == 1));
else
  % octave
  sys = complement(find(dim == 1),sys);
end
dim = dim(find(dim ~= 1));


% calculate systems, dimensions, etc.
n = length(dim);
rdim = dim(end:-1:1);
keep = [1:n];
keep(sys) = [];
dimtrace = prod(dim(sys));
dimkeep = length(p)/dimtrace;


if any(size(p) == 1)
  % state vector
  if size(p,1) == 1
    p = p';
  end
  % reshape state vector to "reverse" ket on traced subsystems into a bra,
  % then take outer product
  perm = n+1-[keep(end:-1:1),sys];
  x = reshape(permute(reshape(p,rdim),perm),[dimkeep,dimtrace]);
  x = x*x';


else
  % density matrix

  % reshape density matrix into tensor with one row and one column index
  % for each subsystem, permute traced subsystem indices to the end,
  % reshape again so that first two indices are row and column
  % multi-indices for kept subsystems and third index is a flattened index
  % for traced subsystems, then sum third index over "diagonal" entries
  perm = n+1-[keep(end:-1:1),keep(end:-1:1)-n,sys,sys-n];
  x = reshape(permute(reshape(p,[rdim,rdim]),perm),...
              [dimkeep,dimkeep,dimtrace^2]);
  x = sum(x(:,:,[1:dimtrace+1:dimtrace^2]),3);

end




==> anc/Matlab/TrX_last.m <==
function [ out ] = TrX_last( rho, dim_others, dim_last )

% Last Modified: 4 August 2016

% Trace out the last subsystem - works for symbolic matrices
% dim_last is the dimension of the last subsystem, which is the one being
% traced out
% dim_others is the product of the dimensions of the other subsystems

out=0;


for i=1:dim_others
    for j=1:dim_others
        out=out+outer(ket(dim_others,i-1),ket(dim_others,j-1))*(trace(rho(1+dim_last*(i-1):dim_last*i,1+dim_last*(j-1):dim_last*j)));
    end
end



end



==> anc/Matlab/TrX_middle.m <==
function [ out ] = TrX_middle( rho, dim_first, dim_middle, dim_last )

% Last Modified: 4 August 2016

% Trace out the middle subsystem - works for symbolic matrices
% dim_middle is the dimension of the middle subsystem, which is the one being
% traced out
% dim_others is the product of the dimensions of the other subsystems

out=0;

out=TrX_last(syspermute(rho,[1,3,2],[dim_first,dim_middle,dim_last]),dim_first*dim_last,dim_middle);



end





==> anc/Matlab/Tx.m <==
function x = Tx(rho,sys,dim)

% Tx   Partial transpose
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    X = Tx(RHO,SYS,DIM) gives the partial transpose of a matrix RHO
%    with respect to subsystems SYS, where the subsystem dimensions are
%    specified by vector DIM
%
%    If only one dimension is specified, i.e. DIM=dim1, a dim1 x dim1
%    system is assumed.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


n = length(dim);
d = size(rho);
perm = [1:2*n];
perm([n+1-sys,2*n+1-sys]) = perm([2*n+1-sys,n+1-sys]);
x = reshape(permute(reshape(rho,[dim(end:-1:1),dim(end:-1:1)]),perm),d);

end



==> anc/Matlab/U_deg.m <==
function [u_d,x_opt] = U_deg(C_N,C_D,dimA,dimB,rho_init)

% Last Modified: 6 May 2018

K_N=chanconv(C_N,'choi','kraus',[dimA,dimB]);
dimE=length(K_N);

K_D=chanconv(C_D,'choi','kraus',[dimB,dimE]);
dimF=length(K_D);

V=0;
W=0;

for i=1:length(K_N)
    V=V+tensor(K_N{i},ket(dimE,i-1));
end

for i=1:length(K_D)
    W=W+tensor(K_D{i},ket(dimF,i-1));
end

    function [c,ceq]=constraints(x)
        
        % x(1)=p; x(2)=Re(alpha); x(3)=Im(alpha);
        
        c(1) = (-1/2)+(1/2)*sqrt(4*(x(2)^2+x(3)^2)-4*x(1)+4*x(1)^2+1);
        c(2) = (-1/2)-(1/2)*sqrt(4*(x(2)^2+x(3)^2)-4*x(1)+4*x(1)^2+1);
        
        c(3)=x(3)-1;
        c(4)=-x(1);
        
        %c(1)=x-1;
        %c(2)=-x;
        
        ceq=[];
        
    end

    function f=CondEnt(x)
        
        rho=[1-x(1),x(2)+1i*x(3);x(2)-1i*x(3),x(1)];
        
        omega=tensor(W,eye(dimE))*(V*rho*V')*tensor(W,eye(dimE))';
        
        omega_EF=TrX(omega,3,[dimE,dimF,dimE]);
        
        omega_E=TrX(omega,[2,3],[dimE,dimF,dimE]);
        
        f=real((1/log(2))*trace(omega_EF*logm(omega_EF))-(1/log(2))*trace(omega_E*logm(omega_E))); % We want to maximize the conditional entropy, which is equivalent to minimizing the negative of the conditional entropy, which is the function f
        
    end

x1_init=rho_init(2,2);
x2_init=real(rho_init(1,2));
x3_init=imag(rho_init(1,2));


options=optimoptions('fmincon','Display','off');

[x_opt,f_opt]=fmincon(@CondEnt,[x1_init,x2_init,x3_init],[],[],[],[],[],[],@constraints,options);

%[x_opt,f_opt]=fmincon(@CondEnt,x_init,[],[],[],[],[],[],@constraints,options);



u_d=-f_opt;



end



==> anc/Matlab/compute_hol_info.m <==
function [res,st_dev] = compute_hol_info(T,dim,iter)
% [res,st_dev] = compute_hol_info(T,dim,iter)
% Computes the Holevo information of the channel T:A->B, given in Choi
% form, where dim = [|A|,|B|].
% iter (default value: 10) is the number of iterations in the optimization,
% and the standard deviation of the different results is stored in st_dev.
% Required packages: quantinf

% Written by Felix Leditzky, 2017. Feel free to use this code in your research.

if (nargin<3)
    iter = 10;
end

a = dim(1);
k = (a^3);
res_iter = zeros(1,iter);
for j=1:iter
    psi = RandomStateVector(k);
    [x,f] = fminsearch(@(psi) -aux_hol_inf(T,dim,psi),[real(psi);imag(psi)]);
    res_iter(j) = -f;
    
    disp(['iter ' num2str(j)]);
end

res_iter

res = max(res_iter);
st_dev = std(res_iter);
end

function x = aux_hol_inf(T,dim,psi)
% Idea: generate a classical-quantum (c-q) state by measuring the first
% system of a bipartite system A'A. Holevo information is achieved on c-q
% states where |X| = |A|^2, so |A'| = |A|^2. Optimizing over (unnormalized)
% pure states allows us to use fminunc (faster).

a = dim(1);
k = (a^3);
psi = psi(1:k,1) + 1i*psi(k+1:2*k,1);
psi = psi/norm(psi);
Psi = psi*psi';

% U is a matrix of basis vectors defining a projective measurement. Due to
% optimization, it suffices to choose computational basis here.
U = eye(a*a);

% K{j} are the Kraus operators of the measurement channel
for j=1:a*a
    v = U(:,j);
    K{j} = kron(v*v',eye(a));
end

% Measure the A' system to get a c-q state Rxa = \sum_x p_j R_j on systems
% XA, and send A through the channel T to obtain ensemble of states S{j}
% with probabilities p(j).
Rxa = applychan(K,Psi,'kraus');
p = zeros(a*a,1);
S = cell(a*a,1);
for j=1:a*a
    v = U(:,j);
    % R is the (pure, unnormalized) quantum state R_j in the c-q state Rxa
    % above.
    R = kron(v',eye(a))*Rxa*kron(v,eye(a));
    p(j) = trace(R);
    R = R/trace(R);
    % Apply channel T to (normalized) state R.
    S{j} = applychan(T,R,'choi',dim);
end

% Call holevo_inf that computes Holevo information of ensemble {p, S}.
x = holevo_inf(p,S);
end


==> anc/Matlab/cvxquad-master/README.md <==
# CVXQUAD

CVXQUAD is a collection of functions to be used with the MATLAB-based convex optimization tool [CVX](http://www.cvxr.com/cvx/). It implements a new approximation strategy to treat the exponential cone as well as various functions based on matrix logarithm using symmetric cone solvers. This package is based on the paper:

```
Semidefinite approximations of matrix logarithm
Hamza Fawzi, James Saunderson and Pablo A. Parrilo
```

available at https://arxiv.org/abs/1705.00812.

# Installation

Unpack the zip file https://github.com/hfawzi/cvxquad/archive/master.zip and add the folder to your MATLAB path.

## Replacing successive approximation
To replace the successive approximation functionality of CVX whenever the exponential cone is used (e.g., when using rel_entr or in GP mode), copy the file "exponential/exponential.m" to the folder "sets" in your CVX installation (you may want to keep a copy of the existing file in case you want to revert to the successive approximation method).

# Example

The following code uses the ```quantum_rel_entr``` function of CVXQUAD to compute the nearest correlation matrix to a given matrix M, in the quantum relative entropy sense.

```
n = 4;
M = randn(n,n);
M = M*M';
cvx_begin
  variable X(n,n) symmetric
  minimize quantum_rel_entr(M,X)
  subject to
    diag(X) == ones(n,1)
cvx_end
```

# Functions and sets

| Function | | |
| --- | --- | --- |
| rel_entr_quad(x,y) | x.*log(x./y) | convex in (x,y) |
| quantum_entr(X) | -trace(X*logm(X)) | concave in X |
| quantum_rel_entr(X,Y) | trace(X*(logm(X)-logm(Y))) | convex in (X,Y) |
| trace_logm(X,C) | trace(C*logm(X)) | concave in X<br />(C fixed positive semidefinite matrix) |
| trace_mpower(X,t,C) | trace(C*X^t) |  concave in X for t in [0,1]<br /> convex in X for t in [-1,0] or [1,2]<br />(C fixed positive semidefinite matrix) |
| lieb_ando(X,Y,K,t) | trace(K' \* X^{1-t} \* K \* Y^t) |  concave in (X,Y) for t in [0,1]<br /> convex in (X,Y) for t in [-1,0] or [1,2]<br /> (K is a fixed matrix)|

| Set | |
| --- | --- |
| op_rel_entr_epi_cone | Operator relative entropy cone |
| matrix_geo_mean_hypo_cone | Matrix geometric mean hypograph cone |
| matrix_geo_mean_epi_cone | Matrix geometric mean epigraph cone |


==> anc/Matlab/cvxquad-master/examples/cq_channel_capacity.m <==
% Compute capacity of a cq-channel

% Example 2.16 in 
%   "Efficient Approximation of Quantum Channel Capacities" by Sutter et al. (arXiv:1407.8202)
rho1 = [1 0; 0 0]; H1 = quantum_entr(rho1);
rho2 = (1/2) * [1 1; 1 1]; H2 = quantum_entr(rho2);

cvx_begin
    variables p1 p2;
    maximize ((quantum_entr(p1*rho1 + p2*rho2) - p1*H1 - p2*H2)/log(2))
    subject to
        p1 >= 0; p2 >= 0; p1+p2 == 1;
cvx_end


==> anc/Matlab/cvxquad-master/examples/degradable_channels_capacity.m <==
% Quantum capacity of degradable channels

% Example: amplitude damping channel
% na = channel input dimension
% nb = channel output dimension
% ne = channel environment dimension
% nf = degrading map environment dimension
na = 2; nb = 2; ne = 2; nf = 2;

% AD(gamma) = isometry representation of amplitude damping channel
AD = @(gamma) [1 0; 0 sqrt(gamma); 0 sqrt(1-gamma); 0 0];
gamma = 0.2;
U = AD(gamma);

% Unitary representation of degrading map
W = AD ((1-2*gamma)/(1-gamma));

% Ic(rho) = coherent information (see Eq. (13) of paper)
Ic = @(rho) quantum_cond_entr( ...
                W*applychan(U,rho,'isom',[na nb])*W', [ne nf], 2)/log(2);

% Quantum capacity = maximum of Ic (for degradable channels)
cvx_begin sdp
    variable rho(na,na) hermitian
    maximize (Ic(rho));
    rho >= 0; trace(rho) == 1;
cvx_end

==> anc/Matlab/cvxquad-master/examples/entanglement_assisted_capacity.m <==
% Entanglement-assisted classical capacity of a quantum channel

% Dimensions of input, output, and environment spaces of channel
na = 2; nb = 2; ne = 2;
% AD(gamma) = isometry representation of amplitude damping channel
AD = @(gamma) [1 0; 0 sqrt(gamma); 0 sqrt(1-gamma); 0 0];
U = AD(0.2);
assert(size(U,1) == nb*ne && size(U,2) == na);

cvx_begin sdp
    variable rho(na,na) hermitian;
    maximize ((quantum_cond_entr(U*rho*U',[nb ne]) + ...
                    quantum_entr(TrX(U*rho*U',2,[nb ne])))/log(2));
    subject to
        rho >= 0; trace(rho) == 1;
cvx_end


==> anc/Matlab/cvxquad-master/examples/nearest_correlation_matrix.m <==
addpath('../');

% Nearest correlation matrix in the quantum relative entropy sense

n = 4;
M = randn(n,n);
M = M*M';
cvx_begin
  variable X(n,n) symmetric
  minimize quantum_rel_entr(M,X)
  diag(X) == ones(n,1)
cvx_end

==> anc/Matlab/cvxquad-master/examples/rel_entr_entanglement.m <==
% Compute lower bound on relative entropy of entanglement (PPT relaxation)

na = 2; nb = 2;
rho = randRho(na*nb); % Generate a random bipartite state rho

cvx_begin sdp
    variable tau(na*nb,na*nb) hermitian;
    minimize (quantum_rel_entr(rho,tau)/log(2));
    tau >= 0; trace(tau) == 1;
    Tx(tau,2,[na nb]) >= 0; % Positive partial transpose constraint
cvx_end


==> anc/Matlab/cvxquad-master/examples/rel_entr_recovery.m <==
% Compute relative entropy of recovery of a tripartite state rhoABC,
% defined as:
%    min_{L : B->BC}    D(rhoABC || (id_A \otimes L)(rhoAB))
% where the minimization is over trace-preserving completely positive maps
% L : B->BC

if ~exist('TrX','file') || ~exist('sysexchange','file') ...
        || ~exist('tensor','file') || ~exist('applychan','file')
    error('This code requires the quantinf package (http://www.dr-qubit.org/Matlab_code.html)\n');
end

% Random state
na = 2; nb = 2; nc = 2;
rhoABC = randRho(na*nb*nc);

% An explicit state where I(A:C|B) < rel. entr. of recovery
% na = 2; nb = 2; nc = 2;
% theta = 0.3;
% psiAC1 = [1; 0; 0; 0];
% psiAC2 = [0; cos(theta); sin(theta); 0];
% psiABC = sysexchange((kron([1;0],psiAC1) + kron([0;1],psiAC2))/sqrt(2), [1 2], [nb na nc]);
% rhoABC = psiABC*psiABC';
% assert(abs(trace(rhoABC)-1) <= 1e-9);

rhoAB = TrX(rhoABC, 3, [na nb nc]);

% Compute relative entropy of recovery
cvx_begin sdp
    % Channel \Lambda:B->BC (represented by its Choi-Jamiolkowski matrix)
    variable L_B_BC(nb^2*nc,nb^2*nc) hermitian
    
    % chanout_ABC will hold (id_A \otimes \Lambda)(rhoAB)
    variable chanout_ABC(na*nb*nc, na*nb*nc) hermitian
    
    % Objective function
    minimize (quantum_rel_entr(rhoABC, chanout_ABC) / log(2));
    
    % \Lambda must be trace-preserving and completely positive
    L_B_BC >= 0;
    TrX(L_B_BC,2,[nb nb*nc]) == eye(nb);

    % Form Choi matrix of id_A \otimes \Lambda given that of \Lambda
    % w is maximally entangled state on A
    w = zeros(na^2,1); w([1:na+1:na^2]) = 1; w = w*w';
    L_AB_ABC = sysexchange(tensor(w,L_B_BC),[2 3],[na na nb nb*nc]);

    % chanout_ABC is the result of applying id_A\otimes\Lambda to rhoAB
    chanout_ABC == applychan(L_AB_ABC,rhoAB,'choi2',[na*nb na*nb*nc]);
    
cvx_end

% Conditional mutual information
rhoBC = TrX(rhoABC,1,[na nb nc]); assert(size(rhoBC,1) == nb*nc);
rhoAB = TrX(rhoABC,3,[na nb nc]); assert(size(rhoAB,1) == na*nb);
rhoB = TrX(rhoABC,[1 3],[na nb nc]); assert(size(rhoB,1) == nb);
IACcondB = (quantum_entr(rhoBC) + quantum_entr(rhoAB) - quantum_entr(rhoABC) - quantum_entr(rhoB))/log(2);

fprintf('I(A:C|B) = %.4f\n', IACcondB);
fprintf('Rel. entr. of recovery = %.4f\n', cvx_optval);


==> anc/Matlab/cvxquad-master/exponential/exponential.m <==
function cvx_optpnt = exponential( sx )

%EXPONENTIAL   Exponential cone.
%   Implementation of the exponential cone based on approximations given in
%   the reference below. This file takes the same arguments as CVX's
%   original exponential.m file.
%
%AUTHORS
%   Hamza Fawzi, James Saunderson and Pablo A. Parrilo
%   (based on the original exponential.m file in CVX)
%
%REFERENCE
%   This code is based on the paper: "Semidefinite approximations of matrix
%   logarithm" by Hamza Fawzi, James Saunderson and Pablo A. Parrilo


error( nargchk( 0, 1, nargin ) ); %#ok

%
% Check size vector
%

if nargin == 0 || isempty( sx ),
    sx = [1,1]; %#ok
else
    [ temp, sx ] = cvx_check_dimlist( sx, true ); %#ok
    if ~temp,
        error( 'First argument must be a dimension vector.' );
    end
end


%
% Build the cone
%

cvx_begin set
    variables x( sx ) y( sx ) z( sx )
    m = 3; % Pade level
    k = 3; % number of square roots
    fprintf('=====================================\n');
    fprintf('Using Pade approximation for exponential\n');
    fprintf('cone with parameters m=%d, k=%d\n',m,k);
    fprintf('=====================================\n');
    {shiftdim(y,-2),shiftdim(z,-2),shiftdim(-x,-2)} == ...
        op_rel_entr_epi_cone([1 1 sx],0,m,k);
cvx_end

cvx_optpnt = cvxtuple( struct( 'x', x, 'y', y, 'z', z ) );


==> anc/Matlab/cvxquad-master/lieb_ando.m <==
function cvx_optval = lieb_ando(A,B,K,t)

%LIEB_ANDO    Lieb's function
%   LIEB_ANDO(A,B,K,t) returns  trace(K' * A^{1-t} * K * B^t) where A and B
%   are positive semidefinite matrices and K is an arbitrary matrix
%   (possibly rectangular).
%
%   Disciplined convex programming information:
%      LIEB_ANDO(A,B,K,t) is concave in (A,B) for t \in [0,1], and convex
%      in (A,B) for t in [-1,0] or [1,2]. K is a fixed matrix.
%
%AUTHORS
%   Hamza Fawzi and James Saunderson
%
%REFERENCE
%   This code is based on the paper: "Lieb's concavity theorem, matrix
%   geometric means and semidefinite optimization" by Hamza Fawzi and James
%   Saunderson (arXiv:1512.03401)

if nargin ~= 4
    error('Wrong number of arguments');
end

if ~ismatrix(A) || size(A,1) ~= size(A,2)
    error('A must be a square matrix');
end

if ~ismatrix(B) || size(B,1) ~= size(B,2)
    error('B must be a square matrix');
end

if size(K,1) ~= size(A,1) || size(K,2) ~= size(B,1)
    error('K must have the same number of rows as A and the same number of columns as B');
end

if isnumeric(A) && isnumeric(B)
    cvx_optval = real(trace(K'*mpower(A,1-t)*K*mpower(B,t)));
elseif isnumeric(A)
    KAK = K'*mpower(A,1-t)*K;
    KAK = (KAK+KAK')/2;
    cvx_optval = trace_mpower(B,t,KAK);
elseif isnumeric(B)
    KBK = K*mpower(B,t)*K';
    KBK = (KBK+KBK')/2;
    cvx_optval = trace_mpower(A,1-t,KBK);
elseif cvx_isaffine(A) && cvx_isaffine(B)
    n = size(A,1);
    m = size(B,1);
    iscplx = ~isreal(A) || ~isreal(B) || ~isreal(K);
    Kvec = reshape(K.',n*m,1);
    KvKv = Kvec*Kvec';
    KvKv = (KvKv+KvKv')/2;
    cvx_begin
        if iscplx
            variable T(n*m,n*m) hermitian
        else
            variable T(n*m,n*m) symmetric
        end
        if t >= 0 && t <= 1
            % Concave function
            maximize (trace(KvKv*T))
            {kron(A,eye(m)),kron(eye(n),conj(B)),T} == matrix_geo_mean_hypo_cone(n*m,t,iscplx);
            %{A,conj(B),T} == lieb_hypo_cone(n,m,t,iscplx);
        elseif (t >= -1 && t <= 0) || (t >= 1 && t <= 2)
            % Convex function
            minimize (trace(KvKv*T))
            {kron(A,eye(m)),kron(eye(n),conj(B)),T} == matrix_geo_mean_epi_cone(n*m,t,iscplx);
            %{A,conj(B),T} == ando_epi_cone(n,m,t,iscplx);
        else
            error('t must be between -1 and 2');
        end
    cvx_end
else
    error('Disciplined convex programming error:\n The input has to be an affine expression');
end

end

==> anc/Matlab/cvxquad-master/matrix_geo_mean_epi_cone.m <==
function cvx_optpnt = matrix_geo_mean_epi_cone(sz,t,iscplx)

%MATRIX_GEO_MEAN_EPI_CONE    Matrix geometric mean cone.
%   MATRIX_GEO_MEAN_EPI_CONE(sz,t,iscplx) returns a CVX tuple {A,B,T} of
%   matrices constrained to satisfy
%      A #_{t} B <= T
%   where:
%     * A #_{t} B is the t-weighted geometric mean of A and B (see
%     reference below for details). Parameter t should be in [-1,0] or
%     [1,2].
%     * The inequality "<=" is in the positive semidefinite order
%     * A,B,T are symmetric (Hermitian if iscplx=1) matrices of size sz
%
%   Note on parameter sz:
%     It is possible to provide for sz an array [sz(1) sz(2) sz(3) ...].
%     This will return an array of prod(sz(3:end)) triples, where each
%     triple has size sz(1)=sz(2) and is constrained to live in the
%     operator relative entropy ocne. Note that sz(1) and sz(2) must be
%     equal in this case. See documentation for CVX's "sets/semidefinite.m"
%     for more information.
%
%AUTHORS
%   Hamza Fawzi and James Saunderson
%
%REFERENCE
%   This code is based on the paper: "Lieb's concavity theorem, matrix
%   geometric means and semidefinite optimization" by Hamza Fawzi and James
%   Saunderson (arXiv:1512.03401)

if nargin < 2 || nargin > 3
    error('Wrong number of arguments');
end

if t < -1 || (t > 0 && t < 1) || t > 2
    error('t has to be in [-1,0] or [1,2]');
end

if length(sz) == 1
    sz = [sz sz];
end
if size(sz,2) == 1
    sz = sz';
end
dsz = [2*sz(1) 2*sz(2) sz(3:end)];

cvx_begin set
    if iscplx
        variable A(sz) hermitian
        variable B(sz) hermitian
        variable T(sz) hermitian
        variable Z(sz) hermitian
    else
        variable A(sz) symmetric
        variable B(sz) symmetric
        variable T(sz) symmetric
        variable Z(sz) symmetric
    end
    if t <= 0
        [T A; A Z] == semidefinite(dsz,iscplx);
        {A,B,Z} == matrix_geo_mean_hypo_cone(sz,-t,iscplx);
    elseif t >= 1
        [T B; B Z] == semidefinite(dsz,iscplx);
        {A,B,Z} == matrix_geo_mean_hypo_cone(sz,2-t,iscplx);
    end
cvx_end

cvx_optpnt = cvxtuple(struct('A',A,'B',B,'T',T));

end

==> anc/Matlab/cvxquad-master/matrix_geo_mean_hypo_cone.m <==
function cvx_optpnt = matrix_geo_mean_hypo_cone(sz,t,iscplx)

%MATRIX_GEO_MEAN_HYPO_CONE    Matrix geometric mean cone.
%   MATRIX_GEO_MEAN_HYPO_CONE(sz,t,iscplx) returns a CVX tuple {A,B,T} of
%   matrices constrained to satisfy
%      A #_{t} B >= T
%   where:
%     * A #_{t} B is the t-weighted geometric mean of A and B (see
%     reference below for details). Parameter t should be in [0,1].
%     * The inequality ">=" is in the positive semidefinite order
%     * A,B,T are symmetric (Hermitian if iscplx=1) matrices of size sz
%
%   Note on parameter sz:
%     It is possible to provide for sz an array [sz(1) sz(2) sz(3) ...].
%     This will return an array of prod(sz(3:end)) triples, where each
%     triple has size sz(1)=sz(2) and is constrained to live in the
%     operator relative entropy ocne. Note that sz(1) and sz(2) must be
%     equal in this case. See documentation for CVX's "sets/semidefinite.m"
%     for more information.
%
%AUTHORS
%   Hamza Fawzi and James Saunderson
%
%REFERENCE
%   This code is based on the paper: "Lieb's concavity theorem, matrix
%   geometric means and semidefinite optimization" by Hamza Fawzi and James
%   Saunderson (arXiv:1512.03401)

if nargin < 2 || nargin > 3
    error('Wrong number of arguments');
end

if nargin < 2
    t = 1/2;
end

if nargin < 3
    iscplx = 0;
end

if t < 0 || t > 1
    error('t has to be between 0 and 1');
end

if length(sz) == 1
    sz = [sz sz];
end
if size(sz,2) == 1
    sz = sz';
end
dsz = [2*sz(1) 2*sz(2) sz(3:end)];

[p,q] = rat(t);
isPowerOfTwo = @(k) ~bitand(k,k-1);

cvx_begin set
    if iscplx
        variable A(sz) hermitian
        variable B(sz) hermitian
        variable T(sz) hermitian
    else
        variable A(sz) symmetric
        variable B(sz) symmetric
        variable T(sz) symmetric
    end
    if t == 0
        A == semidefinite(sz,iscplx);
        B == semidefinite(sz,iscplx);
        A - T == semidefinite(sz,iscplx);
    elseif t == 1
        A == semidefinite(sz,iscplx);
        B == semidefinite(sz,iscplx);
        B - T == semidefinite(sz,iscplx);
    elseif t == 1/2
        [A T; T B] == semidefinite(dsz,iscplx);
    elseif isPowerOfTwo(q)
        % Dyadic number
        if iscplx
            variable Z(sz) hermitian
        else
            variable Z(sz) symmetric
        end
        if t < 1/2
            [A T; T Z] == semidefinite(dsz,iscplx);
            {A,B,Z} == matrix_geo_mean_hypo_cone(sz,2*t,iscplx);
        else
            [B T; T Z] == semidefinite(dsz,iscplx);
            {A,B,Z} == matrix_geo_mean_hypo_cone(sz,2*t-1,iscplx);
        end
    elseif isPowerOfTwo(p) && t > 1/2
        % Numerator is a power of two and t > 1/2
        if iscplx
            variable Z(sz) hermitian
            variable W(sz) hermitian
        else
            variable Z(sz) symmetric
            variable W(sz) symmetric
        end
        {A,W,Z} == matrix_geo_mean_hypo_cone(sz,(2*p-q)/p,iscplx);
        [Z W; W B] == semidefinite(dsz,iscplx);
        W - T == semidefinite(sz,iscplx);
    elseif t < 1/2
        % General case t < 1/2
        % Decompose t in t = (p/2^l) * (2^l/q) where l=floor(log2(q))
        l = floor(log2(q));
        if iscplx
            variable X(sz) hermitian
        else
            variable X(sz) symmetric
        end
        {A,B,X} == matrix_geo_mean_hypo_cone(sz,p/(2^l),iscplx);
        {A,X,T} == matrix_geo_mean_hypo_cone(sz,(2^l)/q,iscplx);
    else
        % General case t \in [1/2,1]
        % Use transformation t <-> 1-t to bring it to case t \in [0,1/2]
        {B,A,T} == matrix_geo_mean_hypo_cone(sz,1-t,iscplx);
    end
cvx_end

cvx_optpnt = cvxtuple(struct('A',A,'B',B,'T',T));

end

==> anc/Matlab/cvxquad-master/op_rel_entr_epi_cone.m <==
function cvx_optpnt = op_rel_entr_epi_cone(sz,iscplx,m,k,e)

%OP_REL_ENTR_EPI_CONE    Operator relative entropy cone
%   OP_REL_ENTR_EPI_CONE(sz,iscplx) returns a CVX triple {X,Y,TAU} of
%   matrices constrained to satisfy
%       X^{1/2} * logm(X^{1/2}*Y^{-1}*X^{1/2}) * X^{1/2} <= TAU
%   where:
%     * The inequality "<=" is in the positive semidefinite order
%     * X,Y,TAU are symmetric (Hermitian if iscplx=1) matrices of size sz
%     * logm is the matrix logarithm (in base e)
%
%   Usage example:
%     variable X(4,4) symmetric
%     variable Y(4,4) symmetric
%     variable TAU(4,4) symmetric
%     {X,Y,TAU} == op_rel_entr_epi_cone(4,0)
%
%   Note on parameter sz:
%     It is possible to provide for sz an array [sz(1) sz(2) sz(3) ...].
%     This will return an array of prod(sz(3:end)) triples, where each
%     triple has size sz(1)=sz(2) and is constrained to live in the
%     operator relative entropy ocne. Note that sz(1) and sz(2) must be
%     equal in this case. See documentation for CVX's "sets/semidefinite.m"
%     for more information.
%
%   OP_REL_ENTR_EPI_CONE(sz,iscplx,m,k)  The additional parameters m and k
%   can be used to control the accuracy of the approximation (see reference
%   for more details). m is the number of quadrature nodes to use and k is
%   the number of square-roots to take. Default (m,k) = (3,3).
%
%   OP_REL_ENTR_EPI_CONE(sz,iscplx,m,k,e)  If an additional matrix e is
%   provided of size nxr (where n=sz(1)), the returned tuple(s) {X,Y,TAU}
%   is constrained to satisfy instead:
%      e'*(D_{op}(X||Y))*e <= TAU.
%   Note that TAU here is of size rxr. The default case corresponds to
%   e=eye(n). When r is small compared to n this can be helpful to reduce
%   the size of small LMIs from 2nx2n to (n+r)x(n+r).
%
%AUTHORS
%   Hamza Fawzi, James Saunderson and Pablo A. Parrilo
%
%REFERENCE
%   This code is based on the paper: "Semidefinite approximations of matrix
%   logarithm" by Hamza Fawzi, James Saunderson and Pablo A. Parrilo


if nargin < 1 || nargin > 5
    error('Wrong number of arguments');
end

if nargin < 2
    iscplx = 0;
end
if nargin == 2
    m = 3;
    k = 3;
end


if length(sz) == 1
    sz = [sz sz];
end
if size(sz,2) == 1
    sz = sz';
end
if sz(1) ~= sz(2)
    error('The first two elements of sz must be equal');
end

if nargin < 5
    e = eye(sz(1));
else
    if size(e,1) ~= sz(1)
        error('The number of rows of e must be the same as sz(1)');
    end
end
r = size(e,2);

% Compute Gauss-Legendre quadrature nodes and weights on [0,1]
[s,w] = glquad(m);

% Make sure that w is a column vector
if size(w,1) == 1
    w = w';
end

cvx_begin set
    if iscplx
        variable X(sz) hermitian
        variable Y(sz) hermitian
        variable Z(sz) hermitian
        variable TAU([r r sz(3:end)]) hermitian
        variable T([r r sz(3:end) m]) hermitian
    else
        variable X(sz) symmetric
        variable Y(sz) symmetric
        variable Z(sz) symmetric
        variable TAU([r r sz(3:end)]) symmetric
        variable T([r r sz(3:end) m]) hermitian
    end
    
    % X #_{1/2^k} Y >= Z
    {X,Y,Z} == matrix_geo_mean_hypo_cone(sz,1/(2^k),iscplx);

    for ii=1:m
        sr.type = '()';
        sr.subs = repmat({':'},1,length(sz));
        sr.subs{length(sz)+1} = ii;
        % subsref(T,sr) corresponds to T(:,...,:,ii)
        % Also note that we are dividing by w here because it is easier
        % to do this than to do sum w_i T(:,...,:,ii) later (cf. line that
        % involves TAU)
        
        [e'*X*e - s(ii)*subsref(T,sr)/w(ii)   e'*X;
            X*e       (1-s(ii))*X+s(ii)*Z] == semidefinite([r+sz(1) r+sz(1) sz(3:end)],iscplx);
        
    end
    (2^k)*sum(T,length(sz)+1) + TAU == semidefinite([r r sz(3:end)],iscplx);
cvx_end

cvx_optpnt = cvxtuple(struct('X',X,'Y',Y,'TAU',TAU));

end

function [s,w] = glquad(m)
    % Compute Gauss-Legendre quadrature nodes and weights on [0,1]
    % Code below is from [Trefethen, "Is Gauss quadrature better than
    % Clenshaw-Curtis?", SIAM Review 2008] and computes the weights and
    % nodes on [-1,1].
    beta = .5./sqrt(1-(2*(1:(m-1))).^(-2)); % 3-term recurrence coeffs
    T = diag(beta,1) + diag(beta,-1); % Jacobi matrix
    [V,D] = eig(T); % eigenvalue decomposition
    s = diag(D); % nodes
    w = 2*V(1,:).^2; % weights
    % Translate and scale to [0,1]
    s = (s+1)/2; w = w'/2;
end

==> anc/Matlab/cvxquad-master/quantum_cond_entr.m <==
function cvx_optval = quantum_cond_entr(rho,dim,sys)

%QUANTUM_COND_ENTR    Quantum conditional entropy
%   If rho is a symmetric (or Hermitian) matrix of size na*nb then
%     quantum_cond_entr(rho,[na nb]) = H(A|B)
%
%   Use the third parameter sys to get H(B|A) instead:
%     quantum_cond_entr(rho,[na nb],2) = H(B|A)
%
%   Concave function of rho.
% 
%   NOTE: This function requires the quantinf package by Toby Cubitt (for
%   the partial trace), see http://www.dr-qubit.org/Matlab_code.html

if ~exist('TrX','file')
    error('This function requires the quantinf package (http://www.dr-qubit.org/Matlab_code.html)\n');
end

if nargin == 2
    sys = 1;
end

if sys == 1
    cvx_optval = -quantum_rel_entr(rho,kron(eye(dim(1)),TrX(rho,sys,dim)));
elseif sys == 2
    cvx_optval = -quantum_rel_entr(rho,kron(TrX(rho,sys,dim),eye(dim(2))));
end

end

==> anc/Matlab/cvxquad-master/quantum_entr.m <==
function cvx_optval = quantum_entr(X,m,k)

%QUANTUM_ENTR    Quantum (von Neumann) entropy
%   QUANTUM_ENTR(X) returns -trace(X*logm(X)) where the logarithm is base e
%   (and not base 2!). X must be a positive semidefinite matrix.
%
%   Disciplined convex programming information:
%      QUANTUM_ENTR is concave in X.
%      This function implements the semidefinite programming approximation
%      given in the reference below. Parameters m and k control the
%      accuracy of this approximation: m is the number of quadrature nodes
%      to use and k the number of square-roots to take. See reference for
%      more details. Default (m,k) = (3,3).
%
%   REQUIRES: op_rel_entr_epi_cone
%   Implementation uses H(X) = -trace( D_{op}(X||I) ) where D_{op} is the
%   operator relative entropy:
%       D_{op}(X||Y) = X^{1/2}*logm(X^{1/2} Y^{-1} X^{1/2})*X^{1/2}
%
%AUTHORS
%   Hamza Fawzi, James Saunderson and Pablo A. Parrilo
%
%REFERENCE
%   This code is based on the paper: "Semidefinite approximations of matrix
%   logarithm" by Hamza Fawzi, James Saunderson and Pablo A. Parrilo

% Check input arguments
if nargin == 1
    m = 3;
    k = 3;
end
if size(X,1) ~= size(X,2)
    error('Input must be a square matrix.');
end

if isnumeric(X)
    cvx_optval = -quantum_rel_entr(X,eye(size(X,1)));
elseif cvx_isconstant(X)
    cvx_optval = cvx(quantum_entr(cvx_constant(X),m,k));
elseif cvx_isaffine(X)
    n = size(X,1);
    iscplx = ~isreal(X);
    cvx_begin
        if iscplx
            variable TAU(n,n) hermitian
        else
            variable TAU(n,n) symmetric
        end
        {X,eye(n),TAU} == op_rel_entr_epi_cone(n,iscplx,m,k);
        maximize (-trace(TAU));
    cvx_end
else
    error('Disciplined convex programming error:\n The input has to be an affine expression');
end

end

==> anc/Matlab/cvxquad-master/quantum_rel_entr.m <==
function cvx_optval = quantum_rel_entr(A,B,m,k)

%QUANTUM_REL_ENTR    Quantum relative entropy
%   QUANTUM_REL_ENTR(A,B) returns trace(A*(logm(A)-logm(B))) where A and B
%   are positive semidefinite matrices such that \im(A) \subseteq \im(B)
%   (otherwise the function evaluates to infinity). Note this function uses
%   logarithm base e (and not base 2!).
%
%   Disciplined convex programming information:
%      QUANTUM_REL_ENTR(A,B) is convex (jointly) in (A,B)
%      This function implements the semidefinite programming approximation
%      given in the reference below.  Parameters m and k control the
%      accuracy of this approximation: m is the number of quadrature nodes
%      to use and k the number of square-roots to take. See reference for
%      more details. Default (m,k) = (3,3).
%
%   REQUIRES: op_rel_entr_epi_cone
%   Implementation uses the expression
%      D(A||B) = e'*D_{op} (A \otimes I || I \otimes B) )*e
%   where D_{op} is the operator relative entropy and e = In(:) where In is
%   the nxn identity matrix.
%
%AUTHORS
%   Hamza Fawzi, James Saunderson and Pablo A. Parrilo
%
%REFERENCE
%   This code is based on the paper: "Semidefinite approximations of matrix
%   logarithm" by Hamza Fawzi, James Saunderson and Pablo A. Parrilo

if nargin < 2
    error('Not enough input arguments');
end

if ~ismatrix(A) || ~ismatrix(B) || size(A,1) ~= size(A,2) ...
        || size(B,1) ~= size(B,2) || size(A,1) ~= size(B,1)
    error('A and B must be square matrices of the same size');
end
if nargin == 2
    m = 3;
    k = 3;
end

if isnumeric(A) && isnumeric(B)
    % Compute trace(A*(logm(A)-logm(B)))
    tol = 1e-9;
    % Check that A and B are symmetric/Hermitian
    if norm(A-A','fro') > tol*norm(A,'fro') ...
            || norm(B-B','fro') > tol*norm(B,'fro')
        error('A and B must be symmetric or Hermitian matrices');
    end
    % Enforce A and B are symmetric/Hermitian
    A = (A+A')/2; B = (B+B')/2;
    % Diagonalize A and B and check that im(A) \subseteq im(B)
    [V,a] = eig(A); a = diag(a);
    [W,b] = eig(B); b = diag(b);
    if min(a) < -tol || min(b) < -tol
        error('A and B must be positive semidefinite');
    end
    ia = find(a > tol);
    ib = find(b > tol);
    u = a'*abs(V'*W).^2;
    if any(u(b <= tol) > tol)
        error('D(A||B) is infinity because im(A) is not contained in im(B)');
    else
        r1 = sum(a(ia).*log(a(ia))); % trace(A*logm(A))
        r2 = u(ib)*log(b(ib)); % trace(A*logm(B))
        cvx_optval = r1 - r2;
    end
elseif cvx_isconstant(A)
    cvx_optval = -quantum_entr(A,m,k) - trace_logm(B,A,m,k);
elseif cvx_isconstant(B)
    cvx_optval = -quantum_entr(A,m,k) - trace(A*logm(B));
elseif cvx_isaffine(A) && cvx_isaffine(B)
    n = size(A,1);
    In = eye(n);
    e = In(:);
    iscplx = ~isreal(A) || ~isreal(B);
    cvx_begin
        variable tau;
        {kron(A,eye(n)),kron(eye(n),conj(B)),tau} == op_rel_entr_epi_cone(n^2,iscplx,m,k,e);
        minimize tau;
    cvx_end
else
    error('Disciplined convex programming error:\n The input has to be an affine expression');
end

end

==> anc/Matlab/cvxquad-master/rel_entr_quad.m <==
function cvx_optval = rel_entr_quad(x,y,m,k)
%REL_ENTR_QUAD Relative entropy
%   REL_ENTR_QUAD(x,y) returns x.*log(x./y) where x and y are a vector of
%   positive numbers
%
%   Disciplined convex programming information:
%      REL_ENTR_QUAD(x,y) is convex in (x,y)
%      This function implements a second-order cone approximation
%      given in the reference below.  Parameters m and k control the
%      accuracy of this approximation: m is the number of quadrature nodes
%      to use and k the number of square-roots to take. See reference for
%      more details. Default (m,k) = (3,3).
%
%   REQUIRES: op_rel_entr_epi_cone
%
%AUTHORS
%   Hamza Fawzi and James Saunderson
%
%REFERENCE
%   This code is based on the paper: "Lieb's concavity theorem, matrix
%   geometric means and semidefinite optimization" by Hamza Fawzi and James
%   Saunderson (arXiv:1512.03401)

if nargin < 2 || nargin > 4
    error('Wrong number of arguments');
end

% -- This portion is based on cvx's rel_entr.m --
% x and y are allowed to be vectors.
% Determine size of output sz.
sx = size( x ); xs = all( sx == 1 );
sy = size( y ); ys = all( sy == 1 );
if xs,
    sz = sy;
    x = repmat(x,sz);
elseif ys,
    sz = sx;
    y = repmat(y,sz);
elseif isequal( sx, sy ),
    sz = sx;
else
    error( 'Dimensions of x and y are not compatible.' );
end
% ----------------------------------------------

if nargin < 4
    m = 3;
    k = 3;
end

if isnumeric(x) && isnumeric(y)
    cvx_optval = rel_entr(x,y);
elseif cvx_isconstant(x) && cvx_isconstant(y)
    cvx_optval = cvx(rel_entr_quad(cvx_constant(X),m,k));
elseif cvx_isaffine(x) || cvx_isaffine(y)
    cvx_begin separable
        variable z(sz)
        minimize z
        {shiftdim(x,-2),shiftdim(y,-2),shiftdim(z,-2)} == ...
            op_rel_entr_epi_cone([1 1 sz],0,m,k);
    cvx_end
end

end



==> anc/Matlab/cvxquad-master/trace_logm.m <==
function cvx_optval = trace_logm(X,C,m,k)

%TRACE_LOGM    Trace of logarithm
%   TRACE_LOGM(X) returns trace(logm(X)) where X is a positive definite
%   matrix.
%   TRACE_LOGM(X,C) returns trace(C*logm(X)) where C is a positive
%   semidefinite matrix of the same size as X.
%
%   Disciplined convex programming information:
%      TRACE_LOGM(X,C) is concave in X, provided C is a (fixed) positive
%      semidefinite matrix.
%      This function implements the semidefinite programming approximation
%      given in the reference below.  Parameters m and k control the
%      accuracy of this approximation: m is the number of quadrature nodes
%      to use and k the number of square-roots to take. See reference for
%      more details. Default (m,k) = (3,3).
%
%   REQUIRES: op_rel_entr_epi_cone
%   Implementation uses trace(C*logm(X)) = -trace(C*D_{op}(I||X))
%   where D_{op} is the operator relative entropy:
%     D_{op}(X||Y) = X^{1/2}*logm(X^{1/2} Y^{-1} X^{1/2})*X^{1/2}
%
%AUTHORS
%   Hamza Fawzi, James Saunderson and Pablo A. Parrilo
%
%REFERENCE
%   This code is based on the paper: "Semidefinite approximations of matrix
%   logarithm" by Hamza Fawzi, James Saunderson and Pablo A. Parrilo

if nargin < 1 || nargin > 4
    error('Wrong number of arguments');
end

if ~ismatrix(X) || size(X,1) ~= size(X,2)
    error('X must be a square matrix');
end
if nargin < 2 || numel(C) == 0
    C = eye(size(X,1));
else
    if size(C,1) ~= size(C,2) || size(C,1) ~= size(X,1)
        error('C must be a positive semidefinite matrix of the same size as X');
    end
    C = (C+C')/2;
    e = eig(C);
    tol = 1e-9;
    if min(e) < -tol
        error('C must be positive semidefinite');
    end
end
if nargin == 2
    m = 3;
    k = 3;
end

if isnumeric(X)
    cvx_optval = -quantum_rel_entr(C,X)+quantum_rel_entr(C,eye(size(C,1)));
elseif cvx_isconstant(X)
    cvx_optval = cvx(trace_logm(cvx_constant(X),C));
elseif cvx_isaffine(X)
    n = size(X,1);
    iscplx = ~isreal(X) || ~isreal(C);
    cvx_begin
        if iscplx
            variable TAU(n,n) hermitian
        else
            variable TAU(n,n) symmetric
        end
        % -logm(X) <= TAU
        {eye(n),X,TAU} == op_rel_entr_epi_cone(n,iscplx,k,m);
        maximize -trace(C*TAU)
    cvx_end
else
    error('Disciplined convex programming error:\n The input has to be an affine expression');
end

end

==> anc/Matlab/cvxquad-master/trace_mpower.m <==
function cvx_optval = trace_mpower(A,t,C)

%TRACE_MPOWER    Trace of matrix power
%   trace_mpower(A,t) returns trace(A^t) where A is a positive semidefinite
%   matrix and t \in [-1,2].
%   trace_mpower(A,t,C) returns trace(C*A^t) where C is a positive
%   semidefinite matrix.
%
%   Disciplined convex programming information:
%      When t \in [0,1], TRACE_MPOWER(A,t,C) is concave in A (for fixed
%      positive semidefinite matrix C) and convex for t \in [-1,0] or
%      [1,2].
%
%AUTHORS
%   Hamza Fawzi and James Saunderson
%
%REFERENCE
%   This code is based on the paper: "Lieb's concavity theorem, matrix
%   geometric means and semidefinite optimization" by Hamza Fawzi and James
%   Saunderson (arXiv:1512.03401)

if nargin < 2
    error('Not enough input arguments');
end
if ~ismatrix(A) || size(A,1) ~= size(A,2)
    error('X must be a square matrix');
end
if nargin < 3
    C = eye(size(A,1));
else
    % Check that C is positive semidefinite
    C = (C+C')/2;
    if any(eig(C) < -1e-6)
        error('C has to be positive semidefinite');
    end
end

if isnumeric(A)
    cvx_optval = trace(C*mpower(A,t));
elseif cvx_isaffine(A)
    if t < -1 || t > 2
        error('t must be between -1 and 2');
    end
    n = size(A,1);
    iscplx = ~isreal(A);
    cvx_begin
        if iscplx
            variable T(n,n) hermitian
        else
            variable T(n,n) symmetric
        end
        if t >= 0 && t <= 1
            % Concave function
            maximize trace(C*T)
            {eye(n),A,T} == matrix_geo_mean_hypo_cone(n,t,iscplx);
        else
            % Convex function
            minimize trace(C*T)
            {eye(n),A,T} == matrix_geo_mean_epi_cone(n,t,iscplx);
        end
    cvx_end    
else
    error('Disciplined convex programming error:\n The input has to be an affine expression');
end

end

==> anc/Matlab/eps_anti_degrade.m <==
function [d,P,K] = eps_anti_degrade(C_AB,C_AE,dimA,dimB,dimE,varargin)

% Last Modified: 6 April 2018


%C_AB_sq=sqrtm(C_AB);

%C_AB_purif=C_AB_sq(:);

%C_AE=TrX(C_AB_purif,2,[dimA,dimB,dimE]);


cvx_begin sdp

cvx_solver sdpt3  % Select solver: either sdpt3 or sedumi

cvx_precision('best');

if ~isempty(varargin)
	cvx_quiet true
end

variable P(dimE*dimB,dimE*dimB) hermitian

C_AB_test=TrX(tensor(Tx(C_AE,2,[dimA,dimE]),eye(dimB))*tensor(eye(dimA),P),2,[dimA,dimE,dimB]);

d=DiamondNorm(C_AB-C_AB_test);

minimize d

P>=0;

TrX(P,2,[dimE,dimB])==eye(dimE);


cvx_end

d=full(d);

P=full(P);

K=chanconv(P,'choi','kraus',[dimE,dimB]);



end



==> anc/Matlab/eps_degrade.m <==
function [d,P,K] = eps_degrade(C_AB,C_AE,dimA,dimB,dimE,varargin)

% Last Modified: 6 April 2018


%C_AB_sq=sqrtm(C_AB);

%C_AB_purif=C_AB_sq(:);

%C_AE=TrX(C_AB_purif,2,[dimA,dimB,dimE]);


cvx_begin sdp

cvx_solver sedumi  % Select solver: either sdpt3 or sedumi

%cvx_precision('best');

if ~isempty(varargin)
	cvx_quiet true
end

variable P(dimE*dimB,dimE*dimB) hermitian

C_AE_test=PartialTrace(tensor(PartialTranspose(C_AB,2,[dimA,dimB]),eye(dimE))*tensor(eye(dimA),P),2,[dimA,dimB,dimE]);

d=DiamondNorm(C_AE-C_AE_test,[dimA,dimE]);

minimize d

P>=0;

TrX(P,2,[dimB,dimE])==eye(dimB);


cvx_end

d=full(d);

P=full(P);

K=chanconv(P,'choi','kraus',[dimB,dimE]);



end



==> anc/Matlab/filippov_bound_CC.m <==
% Filippov bound for classical capacity of GADC

g_vec = [0:0.01:1];

N = 0.4;

for i = 1:length(g_vec)
   
    g = g_vec(i);
    
    f = g*sqrt(N*(1-N)) + sqrt(1-N+N*(1-g))*sqrt(N+(1-N)*(1-g));
    
    fil_bound(i) = 1-BinEntropy(1/2*(1-sqrt(1-g)/f)) + log2(f) + 1/2*log2(N/(1-N));
    
end

plot(g_vec,fil_bound)

axis([0 1 0 1])



==> anc/Matlab/holevo_inf.m <==
function x = holevo_inf(p,S)
% x = holevo_inf(p,S)
% Computes the Holevo information of an ensemble {p,S}
% Required packages: quantinf

d = length(S{1});
R = zeros(d,d);
av = 0;
for j=1:length(p)
    R = R + p(j)*S{j};
    av = av + p(j)*VNent(S{j});
end

x = real(VNent(R) - av);
end

==> anc/Matlab/ket.m <==
function out = ket(dims,varargin)

% Last Modified: 4 August 2016


%Used to generate the Fock states. For example, ket(6,0) to ket(6,5) gives the Fock states $|0>,...,|5>.

%In general, using dim=maxnum+1 will allow the Fock states |0>,...,|maxnum>.

%Input of the form ket(dim,[a,b,c]), where a, b, c are numbers between 0
%and dim-1, is equivalent to the tensor product
%tensor(ket(dim,a),ket(dim,b),ket(dim,c)).

    if length(varargin{1})==1
        num=varargin{1};
        out=zeros(dims,1);
        out(num+1)=1;
    else
        out=ket(dims,varargin{1}(1));
        for j=2:length(varargin{1})
            out=tensor(out,ket(dims,varargin{1}(j)));
        end
    end
    
    
end



==> anc/Matlab/syspermute.m <==
function q = syspermute(p,perm,dim)

% SYSPERMUTE  permute order of subsystems in a multipartite state
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    Q = SYSPERMUTE(P,PERM,DIM) permutes the order pf the subsystems
%    of state P (a state vector or density matrix) according to
%    permutation PERM. DIM is a vector specifying the dimensions of
%    the component subsystems. PERM should contain the numbers 1
%    through length(DIM) in the order in which the subsystems should
%    appear in the output state Q.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


% check arguments
n = length(dim);
d = size(p);
if length(perm) ~= n
  error('Number of subsystems in PERM and DIM inconsistent')
end
if sort(perm) ~= [1:n]
  error('PERM is not a valid permutation')
end
if length(p) ~= prod(dim)
  error('Total dimension in DIM does not match state P')
end


if any(size(p)==1)
  % state vector
  perm = n+1-perm([end:-1:1]);
  q = reshape(permute(reshape(p,dim(end:-1:1)),perm),d);

elseif d(1) == d(2)
  % density matrix
  perm = n+1-perm([end:-1:1]);
  perm = [perm,n+perm];
  q = reshape(permute(reshape(p,[dim(end:-1:1),dim(end:-1:1)]),perm),d);
end



==> anc/Matlab/tensor.m <==
function M = tensor(varargin)

% TENSOR  Tensor product
% author: Toby Cubitt
% requires: none
% license: GPL2
%
%   m = TENSOR(a,b,c,...) returns the kronecker product of its arguments.
%
%   Each argument should either be a matrix, or a cell array containing a
%   matrix and an integer. In the latter case, the integer specifies the
%   repeat count for the matrix, e.g. TENSOR(a,{b,3},c) = TENSOR(a,b,b,b,c).


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


M = 1;
for j = 1:nargin
  if iscell(varargin{j})
    for k = 1:varargin{j}{2}
      M = kron(M,varargin{j}{1});
    end
  else
    M = kron(M,varargin{j});
  end
end




==> anc/Python/bounds.py <==
from helper_functions import *
import numpy as np 
from scipy.optimize import fminbound,newton



def GADC_coh_inf(g,N):

    # Last modified: 1 December 2018

    '''
    Calculates the coherent information of the GADC.
    
    We use the fact that the optimization can be restricted to pure states
    of the form sqrt(1-p)|0,0>+sqrt(p)|1,1>. 
    '''

    # Get the Kraus operators of the GADC for the given parameters
    K=generalized_amplitude_damping_channel(g,N)

    def objfunc(p):

        psi_p=np.sqrt(1-p)*ket(2,[0,0])+np.sqrt(p)*ket(2,[1,1])

        rho_p=psi_p*psi_p.H

        rho_AB=apply_channel(K,rho_p,2,[2,2])

        rho_B=TrX(rho_AB,[1],[2,2])

        Ent_AB=Entropy(rho_AB)
        Ent_B=Entropy(rho_B)

        # Optimization routine only does minimization,
        # while we need maximization. So take the negative
        # of the coherent information.
        return -(Ent_B-Ent_AB)
        
        
    opt=fminbound(objfunc,0,1)

    #coh_opt=-opt[1]

    return np.max([0,-objfunc(opt)])


def GADC_rev_coh_inf(g,N):

    # Last modified: 15 February 2019

    '''
    Calculates the reverse coherent information of the GADC.

    We use the fact that the optimization can be restricted to pure states
    of the form sqrt(1-p)|0,0>+sqrt(p)|1,1>.
    '''

    K=generalized_amplitude_damping_channel(g,N)

    def objfunc(p):

        psi_p=np.sqrt(1-p)*ket(2,[0,0])+np.sqrt(p)*ket(2,[1,1])

        rho_p=psi_p*psi_p.H

        rho_A=(1-p)*ket(2,0)*ket(2,0).H+p*ket(2,1)*ket(2,1).H

        rho_RB=apply_channel(K,rho_p,2,[2,2])

        Ent_RB=Entropy(rho_RB)

        Ent_A=Entropy(rho_A)

        # Optimization routine only does minimization,
        # while we need maximization. So take the negative
        # of the reverse coherent information.
        return -(Ent_A-Ent_RB)

    opt=fminbound(objfunc,0,1)

    return np.max([0,-objfunc(opt)])


def GADC_mut_inf(g,N):

    # Last modified: 26 February 2019

    '''
    Calculates the mutual information of the GADC using the formula for
    the mutual information of the GADC derived in

        Hou Li-Zhen and Fang Mao-Fa, “Entanglement-assisted classical 
        capacity of a generalized amplitude damping channel,” Chinese 
        Physics Letters 24, 2482 (2007).

    '''

    p=1-N

    def objfunc(z):

        l1=(1./2.)*(1+z)
        l2=(1./2.)*(1-z)
        
        l1p=(1./2.)*(1+(1-2*p)*g-(1-g)*z)
        l2p=(1./2.)*(1-((1-2*p)*g-(1-g)*z))
        
        l1pp=(1./2.)*p*g*(1-z)
        l2pp=(1./2.)*(1-p)*g*(1+z)
        l3pp=(1./4.)*(2-(1+(1-2*p)*z)*g+np.sqrt(4-4*(1+z*(1-2*p))*g+(1-2*p+z)**2*g**2))
        l4pp=(1./4.)*(2-(1+(1-2*p)*z)*g-np.sqrt(4-4*(1+z*(1-2*p))*g+(1-2*p+z)**2*g**2))
        
        return -(-l1*np.log2(l1)-l2*np.log2(l2)-l1p*np.log2(l1p)-l2p*np.log2(l2p)+l1pp*np.log2(l1pp)+l2pp*np.log2(l2pp)+l3pp*np.log2(l3pp)+l4pp*np.log2(l4pp))

    opt=fminbound(objfunc,-1,1)

    return -objfunc(opt)



def QTN_ext_QCap(n,N):

    # Last modified: 1 December 2018

    '''
    Calculates the quantum capacity of the "extended" qubit thermal
    channel as defined in 

        Matteo Rosati, Andrea Mari, and Vittorio Giovannetti, “Narrow 
        bounds for the quantum capacity of thermal attenuators,”
        Nature Communications 9, 4339 (2018), arXiv:1801.04731.

    '''

    def objfunc(p):

        Ent_out=(np.log(N*n*p - (n*p)/2 - (N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (N*n)/2 + 1./2.)*((N*n)/2 + (n*p)/2 + (N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - N*n*p - 1./2.))/np.log(2) - (np.log((N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1./2.)*((N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1./2.))/np.log(2) - (np.log(N*n - N*n*p)*(N*n - N*n*p))/np.log(2) - (np.log(n*p - N*n*p)*(n*p - N*n*p))/np.log(2)
        
        Ent_out_comp=(np.log(n*p - N*n - p + 1)*(p + N*n - n*p - 1))/np.log(2) - (np.log(p + N*n - n*p)*(p + N*n - n*p))/np.log(2)
        
        f=-Ent_out+Ent_out_comp

        return f

    opt=fminbound(objfunc,0,1)

    return -objfunc(opt)

def AD_QCap(g):

    # Last modified: 1 December 2018

    '''
    Calculates the quantum capacity of the amplitude damping channel.
    '''

    def objfunc(p):

        f=-BinEntropy((1-g)*p)+BinEntropy(g*p)

        return  f

    opt=fminbound(objfunc,0,1)

    return max(0,-objfunc(opt))

        
def GADC_QCap_UB1(g,N):

    # Last modified: 1 December 2018

    '''
    First data-processing upper bound.
    '''
    return AD_QCap((g*(1-N))/(1-g*N))

def GADC_QCap_UB2(g,N):

    # Last modified: 1 December 2018

    '''
    Second data-processing upper bound.
    '''

    return AD_QCap(g*(1-N))

def GADC_QCap_UB3(g,N):

    # Last modified: 1 December 2018

    '''
    Third data-processing upper bound.
    '''

    return AD_QCap(g*N)

def GADC_QCap_UB4(g,N):

    # Last modified: 1 December 2018

    '''
    Fourth data-processing upper bound.
    '''

    return AD_QCap((g*N)/(1-g*(1-N)))


def GADC_Hol_inf(g,N):

    # Last modified: 25 February 2019

    '''
    Calculates the Holevo information of the GADC using the formula
    derived in

        Hou Li-Zhen and Fang Mao-Fa, “The holevo capacity of a 
        generalized amplitude-damping channel,” Chinese Physics 16,
        1843 (2007).

    '''

    def f(x):
        #print(x)
        return (1+x)*np.log2(1+x)+(1-x)*np.log2(1-x)

    def fp(x):
        #print(x)
        return np.log2((1+x)/(1-x))
    
    def r(q):
        #print(q)
        return np.sqrt((1-g-((q-g*(1-2*N))**2/(1-g))+q**2))

    def C(q):
        #print(q)
        return (g*q-g**2*(1-2*N)-g*(1-g)*(1-2*N))*fp(r(q))+r(q)*(1-g)*fp(q)

    
    #q_sol=brenth(C,-0.999,0.999)
    

    if N==0.5:
        return 1-BinEntropy((1-np.sqrt(1-g))/2.)
    else:

        q_sols=[]

        for sp in np.linspace(0.001,0.999,11):
            try:
                q_sols.append(newton(C,sp,maxiter=100))
            except RuntimeWarning:
                continue
            except RuntimeError:
                continue
        
        ans=[]

        for q_sol in q_sols:
            ans.append((1./2.)*(f(r(q_sol))-np.log2(1-q_sol**2)-q_sol*fp(q_sol)))
        
        return ans[0]

        #return (1./2.)*(f(r(q_sol))-np.log2(1-q_sol**2)-q_sol*fp(q_sol))



def GADC_Esq_UB1(g,N):

    # Last modified: 26 February 2019

    '''
    The first squashed entanglement upper bound as obtained in Proposiion 8.
    '''

    V=generate_channel_isometry(amplitude_damping_channel(g*(1-N)/(1-g*N)),2,2)[0]
    
    W=generate_channel_isometry(generalized_amplitude_damping_channel(g*N,1),2,2)[0]

    V_tot=tensor(W,eye(2))*V

    V1=generate_channel_isometry(amplitude_damping_channel(0.5),2,2)[0]
    V2=generate_channel_isometry(amplitude_damping_channel(0.5),2,2)[0]

    def objfunc(p):

        phi_AA=np.sqrt(1-p)*ket(2,[0,0])+np.sqrt(p)*ket(2,[1,1])

        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi_AA*phi_AA.H)*tensor(eye(2),V_tot.H)*tensor(eye(4),V1.H,V2.H)

        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,2,2,2])

        omega_AE1E2=TrX(omega_ABE1E2,[2],[2,2,2,2])

        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2])

        omega_BE1E2=TrX(omega_ABE1E2,[1],[2,2,2,2])

        return -(1./2.)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2))

    opt=fminbound(objfunc,0,1)

    return -objfunc(opt)


def GADC_Esq_UB2(g,N):

    # Last modified: 26 February 2019

    '''
    The second squashed entanglement upper bound as obtained in Proposiion 8.
    '''

    W=generate_channel_isometry(amplitude_damping_channel(g*(1-N)),2,2)[0]
    
    V=generate_channel_isometry(generalized_amplitude_damping_channel(g*N/(1-g*(1-N)),1),2,2)[0]

    V_tot=tensor(W,eye(2))*V

    V1=generate_channel_isometry(amplitude_damping_channel(0.5),2,2)[0]
    V2=generate_channel_isometry(amplitude_damping_channel(0.5),2,2)[0]

    def objfunc(p):

        phi_AA=np.sqrt(1-p)*ket(2,[0,0])+np.sqrt(p)*ket(2,[1,1])

        omega_ABE1F1E2F2=tensor(eye(4),V1,V2)*tensor(eye(2),V_tot)*(phi_AA*phi_AA.H)*tensor(eye(2),V_tot.H)*tensor(eye(4),V1.H,V2.H)

        omega_ABE1E2=TrX(omega_ABE1F1E2F2,[4,6],[2,2,2,2,2,2])

        omega_AE1E2=TrX(omega_ABE1E2,[2],[2,2,2,2])

        omega_E1E2=TrX(omega_ABE1E2,[1,2],[2,2,2,2])

        omega_BE1E2=TrX(omega_ABE1E2,[1],[2,2,2,2])

        return -(1./2.)*(Entropy(omega_AE1E2)-Entropy(omega_E1E2)+Entropy(omega_BE1E2)-Entropy(omega_ABE1E2))

    opt=fminbound(objfunc,0,1)

    return -objfunc(opt)

def GADC_eps_cov(g,N):

    # Last modified: 27 February 2019

    '''
    Covariance paramter of the GADC as derived in Appendix C.
    '''

    return 0.5*g*np.abs(2*N-1)


def GADC_eps_cov_UB(g,N):

    # Last modified: 27 February 2019

    '''
    Classical capacity upper bound on the GADC using approximate covariance,
    as determined in Proposition 5.
    '''

    e=GADC_eps_cov(g,N)

    return GADC_Hol_inf(g,0.5)+2*e+(1+e)*BinEntropy(e/(1+e))


def GADC_C_beta(g,N):

    # Last modified: 1 March 2019

    '''
    Expression for the classical capacity upper bound C_beta as determined
    in Proposition 4.
    '''

    return np.log2(1+np.sqrt(1-g))


def GADC_REE_UB(g,N):

    # Last modified: 5 March 2019

    '''
    Upper bound on the two-way quantum and private capacities of the GADC
    based on approximate teleportation-simulability. Uses an analytic formula
    for the relative entropy of entanglement of the Choi state of the GADC
    determined in Section VII.C .
    '''

    r00=(1./4.)*(2+2*np.sqrt(1-g)-g)
    r01=(1./4.)*(2-2*np.sqrt(1-g)-g)
    r10=g/4.
    r11=r10

    E_R=r00*np.log2(r00)+r01*np.log2(r01)+r10*np.log2(r10)+r11*np.log2(r11)+1-(g/2.)*np.log2(g/(2-2*np.sqrt(1-g)+g))+(1./4.)*(g-2+2*np.sqrt(1-g))*np.log2((4-g-4*np.sqrt(1-g))/(8+g))

    e=GADC_eps_cov(g,N)

    if g<=2*(np.sqrt(2)-1):
        return E_R+2*e+(1+e)*BinEntropy(e/(1+e))
    else:
        return 2*e+(1+e)*BinEntropy(e/(1+e))


def GADC_CCap_UB_Fil(g,N):

    # Last modified: 10 March 2019

    '''
    Upper bound on the classical capacity of the GADC using Eq. (35) of 

        Sergey Filippov. Lower and Upper Bounds on Nonunital Qubit Channel
        Capacities. Reports on Mathematical Physics 82(2), 149 (2018).

    '''

    def f(g,N):

        return g*np.sqrt(N*(1-N))+np.sqrt(N+(1-N)*(1-g))*np.sqrt(1-N+N*(1-g))

    
    return np.min([1,1-BinEntropy((1./2.)*(1-np.sqrt(1-g)/f(g,N)))+np.log2(f(g,N))+(1./2.)*np.log2(N/(1-N))])



def GADC_CCap_LB_Fil(g,N):

    # Last modified: 10 March 2019

    '''
    Lower bound on the classical capacity of the GADC using Eq. (34) of

        Sergey Filippov. Lower and Upper Bounds on Nonunital Qubit Channel
        Capacities. Reports on Mathematical Physics 82(2), 149 (2018).

    '''

    def f(g,N):

        return g*np.sqrt(N*(1-N))+np.sqrt(N+(1-N)*(1-g))*np.sqrt(1-N+N*(1-g))

    
    return np.max([0,1-BinEntropy((1./2.)*(1-np.sqrt(1-g)/f(g,N)))+np.log2(f(g,N))-(1./2.)*np.log2(N/(1-N))])

==> anc/Python/helper_functions.py <==
import numpy as np
from numpy.linalg import norm, qr
from scipy.linalg import sqrtm,eig,fractional_matrix_power,logm,expm
from scipy.stats import unitary_group
from scipy.optimize import minimize
import itertools


def ket(dims,*args):

    # Last modified: 17 June 2018.

    args=np.array(args)

    if args.size==1:
        num=args[0]
        out=np.zeros([dims,1])
        out[num]=1
    else:
        args=args[0]
        out=ket(dims,args[0])
        for j in range(1,len(args)):
            out=np.kron(out,ket(dims,args[j]))
    
    return np.matrix(out)


def tensor(*args):

    # Last modified: 15 June 2018

    M=1

    for j in range(len(args)):
        if isinstance(args[j],list):
            for k in range(args[j][1]):
                M=np.kron(M,args[j][0])
        else:
            M=np.kron(M,args[j])

    return np.matrix(M)


def eye(n):

    # Last modified: 15 June 2018

    return np.matrix(np.identity(n))


def syspermute(p,perm,dim):

    # Last modified: 15 June 2018
    
    '''
    Permutes order of subsystems in a multipartite state.
    '''

    # If p is defined using np.matrix(), then it must first be converted
    # to a numpy array, or else the reshaping below won't work.
    p=np.array(p) 


    n=len(dim)
    d=p.shape

    perm=np.array(perm)
    dim=np.array(dim)

    if d[0]==1 or d[1]==1:
        # For a pure state
        perm=perm-1
        tmp=np.reshape(p,dim)
        q=np.reshape(np.transpose(tmp,perm),d)
    elif d[0]==d[1]:
        # For a mixed state (density matrix)
        perm=perm-1
        perm=np.append(perm,n+perm)
        dim=np.append(dim,dim)
        tmp=np.reshape(p,dim)
        q=np.reshape(np.transpose(tmp,perm),d)

    return np.matrix(q)


def TrX(state,sys,dim):

    # Last modified: 1 December 2018

    '''
    sys is a list of systems over which to take the partial trace (i.e., the
    systems to discard).
    '''

    if not sys:  # If sys is empty, just return the original state
        return state
    elif len(sys)==len(dim):  # If tracing over all systems
        return np.trace(state)
    else:

        if state.shape[1]==1:
            state=state*state.H

        num_sys=len(dim)
        total_sys=range(1,num_sys+1)

        dims_sys=[dim[s-1] for s in sys] # Dimensions of the system to be traced over
        dims_keep=[dim[s-1] for s in list(set(total_sys)-set(sys))]
        dim_sys=np.product(dims_sys)
        dim_keep=np.product(dims_keep)

        perm=sys+list(set(total_sys)-set(sys))
        state=syspermute(state,perm,dim)

        state=np.array(state)
        
        dim=[dim_sys]+dims_keep
        
        state_reshape=np.reshape(state,dim+dim)

        state_reshape=np.sum(np.diagonal(state_reshape,axis1=0,axis2=len(dim)),axis=-1)

        state=np.reshape(state_reshape,(dim_keep,dim_keep))

        #return state_reshape

        return np.matrix(state)


def Tx(state,sys,dim):

    # Last modified: 5 August 2018

    '''
    Takes the partial transpose on systems given by sys. dim is a list of 
    the dimensions of each of the subsystems in state.

    This also works for non-square matrices provided dim is a list of tuples,
    with the first element of the tuple specifying the dimension of the rows
    of each subsystem and the second element of the tuple specifying the 
    dimension of the columns of each subsystem; e.g., dim=[(2,4),(3,5)] means
    that the first tensor factor lives in an operator space taking a 
    four-dimensional space to a two-dimensional space, and the second tensor
    factor lives in an operator space taking a 5-dimensional space to a 
    3-dimensional space.
    '''

    if state.shape[1]==1:
        state=state*state.H

    state=np.array(state)

    n=len(dim)  # Number of subsystems in the state

    if type(dim[0])==tuple or type(dim[0])==list:  # When state is a non-square matrix
        dim_row=[dim[i][0] for i in range(n)]
        dim_col=[dim[i][1] for i in range(n)]
    elif type(dim[0])==int:  # When state is a square matrix
        dim_row=dim
        dim_col=dim

    state_reshape=np.reshape(state,dim_row+dim_col)

    axes=list(range(2*n))

    for i in range(len(sys)):
        axes[sys[i]-1],axes[n+sys[i]-1]=axes[n+sys[i]-1],axes[sys[i]-1]
        if type(dim[0])==tuple or type(dim[0])==list:
            dim[sys[i]-1]=list(dim[sys[i]-1])
            dim[sys[i]-1][0],dim[sys[i]-1][1]=dim[sys[i]-1][1],dim[sys[i]-1][0]
            #dim[sys[i]-1]=tuple(dim[sys[i]-1])
        else:
            continue

    state_reshape=np.transpose(state_reshape,tuple(axes))

    if type(dim[0])==tuple or type(dim[0])==list:
        dim_row=[dim[i][0] for i in range(n)]
        dim_col=[dim[i][1] for i in range(n)]
        dim_total=(np.product(dim_row),np.product(dim_col))
    elif type(dim[0])==int:
        dim_row=dim
        dim_col=dim
        dim_total=(np.product(dim),np.product(dim))

    state_new=np.reshape(state_reshape,dim_total)

    return np.matrix(state_new)



def SWAP(sys,dim):

    # Last modified: 5 August 2018

    '''
    Generates a swap matrix between the pair of systems in sys. dim is a list
    of the dimensions of the subsystems.

    For example, SWAP([1,2],[2,2]) generates the two-qubit swap matrix.
    '''

    dim_total=np.product(dim)

    n=len(dim)
    sys_rest=list(np.setdiff1d(range(1,n+1),sys))
    perm=sys+sys_rest
    p={}

    for i in range(1,n+1):
        p[i]=perm[i-1]

    p2={v:k for k,v in p.items()}

    perm_rearrange=list(p2.values())

    dim1=dim[sys[0]-1] # Dimension of the first subsystem to be swapped
    dim2=dim[sys[1]-1] # Dimension of the second subsystem to be swapped

    dim_rest=int(float(dim_total)/float(dim1*dim2))

    G1=np.matrix(np.sum([ket(dim1,[i,i]) for i in range(dim1)],0))
    G2=np.matrix(np.sum([ket(dim2,[i,i]) for i in range(dim2)],0))

    G=G1*G2.H

    S=Tx(G,[2],[(dim1,dim2),(dim1,dim2)])

    P=tensor(S,eye(dim_rest))

    p_alt=list(np.array(list(p.values()))-1)

    P=syspermute(P,perm_rearrange,list(np.array(dim)[p_alt]))

    return P



def amplitude_damping_channel(gamma):

    # Last modified: 27 August 2018

    A1=np.matrix([[1,0],[0,np.sqrt(1-gamma)]])
    A2=np.matrix([[0,np.sqrt(gamma)],[0,0]])

    return [A1,A2]


def generalized_amplitude_damping_channel(gamma,N):

    # Last modified: 26 February 2019

    if N==0:
        return amplitude_damping_channel(gamma)
    elif N==1:
        A1=np.matrix([[np.sqrt(1-gamma),0],[0,1]])
        A2=np.matrix([[0,0],[np.sqrt(gamma),0]])
        return [A1,A2]
    else:
        A1=np.sqrt(1-N)*np.matrix([[1,0],[0,np.sqrt(1-gamma)]])
        A2=np.sqrt(1-N)*np.matrix([[0,np.sqrt(gamma)],[0,0]])
        A3=np.sqrt(N)*np.matrix([[np.sqrt(1-gamma),0],[0,1]])
        A4=np.sqrt(N)*np.matrix([[0,0],[np.sqrt(gamma),0]])

        return [A1,A2,A3,A4]


def MaxEnt_state(dim):

    # Last modified: 16 August 2018

    return (1./np.sqrt(dim))*np.matrix(np.sum([ket(dim,[i,i]) for i in range(dim)],0))


def apply_channel(K,rho,sys=None,dim=None,adjoint=False):

    # Last modified: 10 October 2018

    '''
    Applies the channel with Kraus operators in K to the state rho on
    systems specified by sys. The dimensions of the
    systems of rho are given by dim.

    If adjoint is True, then this function applies the adjoint of the given
    channel.
    '''

    if adjoint==True:
        K_tmp=K
        K=[]
        K=[K_tmp[i].H for i in range(len(K_tmp))]

    if sys==None:
        return np.matrix(np.sum([K[i]*rho*K[i].H for i in range(len(K))],0))
    else:
        A=[]
        for i in range(len(K)):
            X=1
            for j in range(len(dim)):
                if j+1==sys:
                    X=tensor(X,K[i])
                else:
                    X=tensor(X,eye(dim[j]))
            A.append(X)
        return np.matrix(np.sum([A[i]*rho*A[i].H for i in range(len(A))],0))



def Choi_representation(K,dimA):

    # Last modified: 27 August 2018

    '''
    Calculates the Choi representation of the map with Kraus operators K.
    dimA is the dimension of the input space of the channel.

    The Choi represenatation is defined with the channel acting on the second
    half of the maximally entangled vector.
    '''


    Bell=np.sqrt(dimA)*MaxEnt_state(dimA)

    return np.matrix(apply_channel(K,Bell*Bell.H,2,[dimA,dimA]),dtype=np.complex)


def BinEntropy(p):

    # Last modified: 1 December 2018

    if p==0:
        return 0
    elif p==1:
        return 0
    else:
        return -p*np.log2(p)-(1-p)*np.log2(1-p)


def Entropy(rho):

    # Last modified: 2 December 2018

    return -np.real(np.trace(rho*logm(rho)))/np.log(2)


def Holevo_inf_ensemble(p,S):

    # Last modified: 7 March 2019

    '''
    Computes the Holevo information of an ensemble.

    p is an array of probabilities, and S is an array of states.

    Based on MATLAB code written by Felix Lediztky.
    '''

    dim=np.shape(S[0])[0]

    R=np.matrix(np.zeros((dim,dim)))
    av=0

    for i in range(len(p)):
        R=R+p[i]*S[i]
        av=av+p[i]*Entropy(S[i])

    return Entropy(R)-av

def Holevo_inf_channel(K,dim,display=True):

    # Last modified: 7 March 2019

    '''
    Computes the Holevo information of a channel given by its set of
    Kraus operators K. dim is the dimension of the input space of the
    channel.

    Based on MATLAB code written by Felix Leditzky.
    '''


    def objfunc(x):

        Re=np.matrix(x[0:dim**3])
        Im=np.matrix(x[dim**3:])

        psi=np.matrix(Re.T+1j*Im.T)
        psi=psi/norm(psi)

        p=[]
        S=[]

        for j in range(dim**2):
            R=tensor(ket(dim**2,j),eye(dim)).H*(psi*psi.H)*tensor(ket(dim**2,j),eye(dim))
            p.append(np.trace(R))
            rho=R/np.trace(R)
            rho_out=apply_channel(K,rho)
            S.append(rho_out)
        
        return -np.real(Holevo_inf_ensemble(p,S))

    
    x_init=np.random.rand(2*dim**3)

    opt=minimize(objfunc,x_init,options={'disp':display})

    return -opt.fun


def Coherent_inf_state(rho_AB,dimA,dimB,s=1):

    # Last modified: 7 March 2019

    '''
    Calculates the coherent information of the state rho_AB.

    If s=2, then calculates the reverse coherent information.
    '''

    if s==1: # Calculate I_c(A>B)=H(B)-H(AB)
        rho_B=TrX(rho_AB,[1],[dimA,dimB])
        return Entropy(rho_B)-Entropy(rho_AB)
    else: # Calculate I_c(B>A)=H(A)- H(AB) (AKA reverse coherent information)
        rho_A=TrX(rho_AB,[2],[dimA,dimB])
        return Entropy(rho_A)-Entropy(rho_AB)


def Coherent_inf_channel(K,dim_in,dim_out,s=1,display=True):

    # Last modified: 7 March 2019

    '''
    Calculates the coherent information of the channel specified by
    the Kraus operators in K.

    If s=2, then calculates the reverse coherent information of the channel.
    '''


    def objfunc(x):

        Re=np.matrix(x[0:dim_in**2])
        Im=np.matrix(x[dim_in**2:])

        psi=np.matrix(Re.T+1j*Im.T)
        psi=psi/norm(psi)

        psi_AA=psi*psi.H

        rho_AB=apply_channel(K,psi_AA,2,dim=[dim_in,dim_in])

        return -Coherent_inf_state(rho_AB,dim_in,dim_out,s)


    x_init=np.random.rand(2*dim_in**2)

    opt=minimize(objfunc,x_init,options={'disp':display})

    return -opt.fun


def generate_channel_isometry(K,dimA,dimB):

    # Last modified: 4 August 2018

    '''
    Generates an isometric extension of the
    channel specified by the Kraus operators K. dimA is the dimension of the
    input space of the channel, and dimB is the dimension of the output space
    of the channel. If dimA=dimB, then the function also outputs a unitary
    extension of the channel given by a particular construction.
    '''

    dimE=len(K)

    V=np.matrix(np.sum([tensor(K[i],ket(dimE,i)) for i in range(dimE)],0))

    if dimA==dimB:
        # In this case, the unitary we generate has dimensions dimA*dimE x dimA*dimE
        U=tensor(V,ket(dimE,0).H)
        states=[V*ket(dimA,i) for i in range(dimA)]
        for i in range(dimA*dimE-dimA):
            states.append(RandomPureState(dimA*dimE))

        states_new=gram_schmidt(states,dimA*dimE)

        count=dimA
        for i in range(dimA):
            for j in range(1,dimE):
                U=U+tensor(states_new[count],ket(dimA,i).H,ket(dimE,j).H)
                count+=1
        
        return V,U
    else:
        return V


def RandomPureState(dim):

    # Last modified: 28 July 2018

    '''
    Generates a random pure state.
    '''
    
    psi=np.matrix(np.random.randn(dim)).H+1j*np.matrix(np.random.randn(dim)).H

    psi=psi/norm(psi)

    return psi


def proj(u,v):

    # Projection of v onto u

    return (complex(u.H*v)/float(norm(u)**2))*u

def gram_schmidt(states,dim,normalize=True):

    e=[]
    u=[]
    u.append(states[0])
    e.append(states[0]/norm(states[0]))

    for k in range(1,len(states)):
        S=np.matrix(np.zeros([dim,1]),dtype=complex)
        for j in range(k):
            S+=proj(u[j],states[k])
        u.append(states[k]-S)
        e.append(u[k]/norm(u[k]))
    
    if normalize==True:
        return e
    else:
        return u

==> anc/Python/matplotlibrc <==
#### MATPLOTLIBRC FORMAT

## This is a sample matplotlib configuration file - you can find a copy
## of it on your system in
## site-packages/matplotlib/mpl-data/matplotlibrc.  If you edit it
## there, please note that it will be overwritten in your next install.
## If you want to keep a permanent local copy that will not be
## overwritten, place it in the following location:
## unix/linux:
##      $HOME/.config/matplotlib/matplotlibrc or
##      $XDG_CONFIG_HOME/matplotlib/matplotlibrc (if $XDG_CONFIG_HOME is set)
## other platforms:
##      $HOME/.matplotlib/matplotlibrc
##
## See http://matplotlib.org/users/customizing.html#the-matplotlibrc-file for
## more details on the paths which are checked for the configuration file.
##
## This file is best viewed in a editor which supports python mode
## syntax highlighting. Blank lines, or lines starting with a comment
## symbol, are ignored, as are trailing comments.  Other lines must
## have the format
##     key : val ## optional comment
##
## Colors: for the color values below, you can either use - a
## matplotlib color string, such as r, k, or b - an rgb tuple, such as
## (1.0, 0.5, 0.0) - a hex string, such as ff00ff - a scalar
## grayscale intensity such as 0.75 - a legal html color name, e.g., red,
## blue, darkslategray

##### CONFIGURATION BEGINS HERE

## The default backend; one of GTK GTKAgg GTKCairo GTK3Agg GTK3Cairo
## MacOSX Qt4Agg Qt5Agg TkAgg WX WXAgg Agg Cairo GDK PS PDF SVG
## Template.
## You can also deploy your own backend outside of matplotlib by
## referring to the module name (which must be in the PYTHONPATH) as
## 'module://my_backend'.
##
## If you omit this parameter, it will always default to "Agg", which is a
## non-interactive backend.
backend      : TkAgg

## Note that this can be overridden by the environment variable
## QT_API used by Enthought Tool Suite (ETS); valid values are
## "pyqt" and "pyside".  The "pyqt" setting has the side effect of
## forcing the use of Version 2 API for QString and QVariant.

## The port to use for the web server in the WebAgg backend.
#webagg.port : 8988

## The address on which the WebAgg web server should be reachable
#webagg.address : 127.0.0.1

## If webagg.port is unavailable, a number of other random ports will
## be tried until one that is available is found.
#webagg.port_retries : 50

## When True, open the webbrowser to the plot that is shown
#webagg.open_in_browser : True

## if you are running pyplot inside a GUI and your backend choice
## conflicts, we will automatically try to find a compatible one for
## you if backend_fallback is True
#backend_fallback: True

#interactive  : False
#toolbar      : toolbar2   ## None | toolbar2  ("classic" is deprecated)
#timezone     : UTC        ## a pytz timezone string, e.g., US/Central or Europe/Paris

## Where your matplotlib data lives if you installed to a non-default
## location.  This is where the matplotlib fonts, bitmaps, etc reside
#datapath : /home/jdhunter/mpldata


#### LINES
## See http://matplotlib.org/api/artist_api.html#module-matplotlib.lines for more
## information on line properties.
lines.linewidth   : 1.2     ## line width in points
#lines.linestyle   : -       ## solid line
#lines.color       : C0      ## has no affect on plot(); see axes.prop_cycle
#lines.marker      : None    ## the default marker
#lines.markeredgewidth  : 1.0     ## the line width around the marker symbol
#lines.markersize  : 6            ## markersize, in points
#lines.dash_joinstyle : round        ## miter|round|bevel
#lines.dash_capstyle : butt          ## butt|round|projecting
#lines.solid_joinstyle : round       ## miter|round|bevel
#lines.solid_capstyle : projecting   ## butt|round|projecting
#lines.antialiased : True         ## render lines in antialiased (no jaggies)

## The three standard dash patterns.  These are scaled by the linewidth.
#lines.dashed_pattern : 3.7, 1.6
#lines.dashdot_pattern : 6.4, 1.6, 1, 1.6
lines.dotted_pattern : 1, 3
#lines.scale_dashes : True

#markers.fillstyle: full ## full|left|right|bottom|top|none

#### PATCHES
## Patches are graphical objects that fill 2D space, like polygons or
## circles.  See
## http://matplotlib.org/api/artist_api.html#module-matplotlib.patches
## information on patch properties
patch.linewidth        : 1.5        ## edge width in points.
#patch.facecolor        : C0
#patch.edgecolor        : k       ## if forced, or patch is not filled
#patch.force_edgecolor  : False   ## True to always use edgecolor
#patch.antialiased      : True    ## render patches in antialiased (no jaggies)

#### HATCHES
#hatch.color     : k
#hatch.linewidth : 1.0

#### Boxplot
#boxplot.notch       : False
#boxplot.vertical    : True
#boxplot.whiskers    : 1.5
#boxplot.bootstrap   : None
#boxplot.patchartist : False
#boxplot.showmeans   : False
#boxplot.showcaps    : True
#boxplot.showbox     : True
#boxplot.showfliers  : True
#boxplot.meanline    : False

#boxplot.flierprops.color           : k
#boxplot.flierprops.marker          : o
#boxplot.flierprops.markerfacecolor : none
#boxplot.flierprops.markeredgecolor : k
#boxplot.flierprops.markersize      : 6
#boxplot.flierprops.linestyle       : none
#boxplot.flierprops.linewidth       : 1.0

#boxplot.boxprops.color     : k
#boxplot.boxprops.linewidth : 1.0
#boxplot.boxprops.linestyle : -

#boxplot.whiskerprops.color     : k
#boxplot.whiskerprops.linewidth : 1.0
#boxplot.whiskerprops.linestyle : -

#boxplot.capprops.color     : k
#boxplot.capprops.linewidth : 1.0
#boxplot.capprops.linestyle : -

#boxplot.medianprops.color     : C1
#boxplot.medianprops.linewidth : 1.0
#boxplot.medianprops.linestyle : -

#boxplot.meanprops.color           : C2
#boxplot.meanprops.marker          : ^
#boxplot.meanprops.markerfacecolor : C2
#boxplot.meanprops.markeredgecolor : C2
#boxplot.meanprops.markersize      :  6
#boxplot.meanprops.linestyle       : --
#boxplot.meanprops.linewidth       : 1.0


#### FONT

## font properties used by text.Text.  See
## http://matplotlib.org/api/font_manager_api.html for more
## information on font properties.  The 6 font properties used for font
## matching are given below with their default values.
##
## The font.family property has five values: 'serif' (e.g., Times),
## 'sans-serif' (e.g., Helvetica), 'cursive' (e.g., Zapf-Chancery),
## 'fantasy' (e.g., Western), and 'monospace' (e.g., Courier).  Each of
## these font families has a default list of font names in decreasing
## order of priority associated with them.  When text.usetex is False,
## font.family may also be one or more concrete font names.
##
## The font.style property has three values: normal (or roman), italic
## or oblique.  The oblique style will be used for italic, if it is not
## present.
##
## The font.variant property has two values: normal or small-caps.  For
## TrueType fonts, which are scalable fonts, small-caps is equivalent
## to using a font size of 'smaller', or about 83%% of the current font
## size.
##
## The font.weight property has effectively 13 values: normal, bold,
## bolder, lighter, 100, 200, 300, ..., 900.  Normal is the same as
## 400, and bold is 700.  bolder and lighter are relative values with
## respect to the current weight.
##
## The font.stretch property has 11 values: ultra-condensed,
## extra-condensed, condensed, semi-condensed, normal, semi-expanded,
## expanded, extra-expanded, ultra-expanded, wider, and narrower.  This
## property is not currently implemented.
##
## The font.size property is the default font size for text, given in pts.
## 10 pt is the standard value.

font.family          : serif
#font.style          : normal
#font.variant        : normal
font.weight          : normal
#font.stretch        : normal
## note that font.size controls default text sizes.  To configure
## special text sizes tick labels, axes, labels, title, etc, see the rc
## settings for axes and ticks. Special text sizes can be defined
## relative to font.size, using the following values: xx-small, x-small,
## small, medium, large, x-large, xx-large, larger, or smaller
#font.size           : 10.0
font.serif           : Computer Modern#DejaVu Serif, Bitstream Vera Serif, Computer Modern Roman, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif
#font.sans-serif     : DejaVu Sans, Bitstream Vera Sans, Computer Modern Sans Serif, Lucida Grande, Verdana, Geneva, Lucid, Arial, Helvetica, Avant Garde, sans-serif
#font.cursive        : Apple Chancery, Textile, Zapf Chancery, Sand, Script MT, Felipa, cursive
#font.fantasy        : Comic Sans MS, Chicago, Charcoal, ImpactWestern, Humor Sans, xkcd, fantasy
#font.monospace      : DejaVu Sans Mono, Bitstream Vera Sans Mono, Computer Modern Typewriter, Andale Mono, Nimbus Mono L, Courier New, Courier, Fixed, Terminal, monospace

#### TEXT
## text properties used by text.Text.  See
## http://matplotlib.org/api/artist_api.html#module-matplotlib.text for more
## information on text properties
#text.color          : k

#### LaTeX customizations. See http://wiki.scipy.org/Cookbook/Matplotlib/UsingTex
text.usetex         : True  ## use latex for all text handling. The following fonts
                              ## are supported through the usual rc parameter settings:
                              ## new century schoolbook, bookman, times, palatino,
                              ## zapf chancery, charter, serif, sans-serif, helvetica,
                              ## avant garde, courier, monospace, computer modern roman,
                              ## computer modern sans serif, computer modern typewriter
                              ## If another font is desired which can loaded using the
                              ## LaTeX \usepackage command, please inquire at the
                              ## matplotlib mailing list
#text.latex.unicode : False ## use "ucs" and "inputenc" LaTeX packages for handling
                            ## unicode strings.
text.latex.preamble :  \usepackage{times} \usepackage{txfonts} \usepackage[mathcal]{euscript}     ## IMPROPER USE OF THIS FEATURE WILL LEAD TO LATEX FAILURES
                            ## AND IS THEREFORE UNSUPPORTED. PLEASE DO NOT ASK FOR HELP
                            ## IF THIS FEATURE DOES NOT DO WHAT YOU EXPECT IT TO.
                            ## preamble is a comma separated list of LaTeX statements
                            ## that are included in the LaTeX document preamble.
                            ## An example:
                            ## text.latex.preamble : \usepackage{bm},\usepackage{euler}
                            ## The following packages are always loaded with usetex, so
                            ## beware of package collisions: color, geometry, graphicx,
                            ## type1cm, textcomp. Adobe Postscript (PSSNFS) font packages
                            ## may also be loaded, depending on your font settings
#text.latex.preview : False

#text.hinting : auto   ## May be one of the following:
                       ##   none: Perform no hinting
                       ##   auto: Use FreeType's autohinter
                       ##   native: Use the hinting information in the
                       #              font file, if available, and if your
                       #              FreeType library supports it
                       ##   either: Use the native hinting information,
                       #              or the autohinter if none is available.
                       ## For backward compatibility, this value may also be
                       ## True === 'auto' or False === 'none'.
#text.hinting_factor : 8 ## Specifies the amount of softness for hinting in the
                         ## horizontal direction.  A value of 1 will hint to full
                         ## pixels.  A value of 2 will hint to half pixels etc.
#text.antialiased : True ## If True (default), the text will be antialiased.
                         ## This only affects the Agg backend.

## The following settings allow you to select the fonts in math mode.
## They map from a TeX font name to a fontconfig font pattern.
## These settings are only used if mathtext.fontset is 'custom'.
## Note that this "custom" mode is unsupported and may go away in the
## future.
#mathtext.cal : cursive
#mathtext.rm  : sans
#mathtext.tt  : monospace
#mathtext.it  : sans:italic
#mathtext.bf  : sans:bold
#mathtext.sf  : sans
#mathtext.fontset : dejavusans ## Should be 'dejavusans' (default),
                               ## 'dejavuserif', 'cm' (Computer Modern), 'stix',
                               ## 'stixsans' or 'custom'
#mathtext.fallback_to_cm : True  ## When True, use symbols from the Computer Modern
                                 ## fonts when a symbol can not be found in one of
                                 ## the custom math fonts.
#mathtext.default : it ## The default font to use for math.
                       ## Can be any of the LaTeX font names, including
                       ## the special name "regular" for the same font
                       ## used in regular text.

#### AXES
## default face and edge color, default tick sizes,
## default fontsizes for ticklabels, and so on.  See
## http://matplotlib.org/api/axes_api.html#module-matplotlib.axes
#axes.facecolor      : w       ## axes background color
#axes.edgecolor      : k       ## axes edge color
axes.linewidth      : 1.5     ## edge linewidth
axes.grid           : True   ## display grid or not
#axes.grid.axis      : both    ## which axis the grid should apply to
#axes.grid.which     : major   ## gridlines at major, minor or both ticks
axes.titlesize      : 10   ## fontsize of the axes title
#axes.titleweight    : normal  ## font weight of title
#axes.titlepad       : 6.0     ## pad between axes and title in points
axes.labelsize      : 9  ## fontsize of the x any y labels
#axes.labelpad       : 4.0     ## space between label and axis
#axes.labelweight    : normal  ## weight of the x and y labels
#axes.labelcolor     : k
#axes.axisbelow      : line    ## draw axis gridlines and ticks below
                               ## patches (True); above patches but below
                               ## lines ('line'); or above all (False)
#axes.formatter.limits : -7, 7 ## use scientific notation if log10
                               ## of the axis range is smaller than the
                               ## first or larger than the second
#axes.formatter.use_locale : False ## When True, format tick labels
                                   ## according to the user's locale.
                                   ## For example, use ',' as a decimal
                                   ## separator in the fr_FR locale.
#axes.formatter.use_mathtext : False ## When True, use mathtext for scientific
                                     ## notation.
#axes.formatter.min_exponent: 0 ## minimum exponent to format in scientific notation
#axes.formatter.useoffset      : True    ## If True, the tick label formatter
                                         ## will default to labeling ticks relative
                                         ## to an offset when the data range is
                                         ## small compared to the minimum absolute
                                         ## value of the data.
#axes.formatter.offset_threshold : 4     ## When useoffset is True, the offset
                                         ## will be used when it can remove
                                         ## at least this number of significant
                                         ## digits from tick labels.
#axes.spines.left   : True   ## display axis spines
#axes.spines.bottom : True
#axes.spines.top    : True
#axes.spines.right  : True
#axes.unicode_minus  : True    ## use unicode for the minus symbol
                               ## rather than hyphen.  See
                               ## http://en.wikipedia.org/wiki/Plus_and_minus_signs#Character_codes
#axes.prop_cycle    : cycler('color', ['1f77b4', 'ff7f0e', '2ca02c', 'd62728', '9467bd', '8c564b', 'e377c2', '7f7f7f', 'bcbd22', '17becf'])
                      ## color cycle for plot lines  as list of string
                      ## colorspecs: single letter, long name, or web-style hex
					  ## Note the use of string escapes here ('1f77b4', instead of 1f77b4)
                      ## as opposed to the rest of this file.					  
#axes.autolimit_mode : data ## How to scale axes limits to the data.
                            ## Use "data" to use data limits, plus some margin
                            ## Use "round_number" move to the nearest "round" number
#axes.xmargin        : .05  ## x margin.  See `axes.Axes.margins`
#axes.ymargin        : .05  ## y margin See `axes.Axes.margins`
#polaraxes.grid      : True    ## display grid on polar axes
#axes3d.grid         : True    ## display grid on 3d axes

#### DATES
## These control the default format strings used in AutoDateFormatter.
## Any valid format datetime format string can be used (see the python
## `datetime` for details).  For example using '%%x' will use the locale date representation
## '%%X' will use the locale time representation and '%%c' will use the full locale datetime
## representation.
## These values map to the scales:
##     {'year': 365, 'month': 30, 'day': 1, 'hour': 1/24, 'minute': 1 / (24 * 60)}

#date.autoformatter.year     : %Y
#date.autoformatter.month    : %Y-%m
#date.autoformatter.day      : %Y-%m-%d
#date.autoformatter.hour     : %m-%d %H
#date.autoformatter.minute   : %d %H:%M
#date.autoformatter.second   : %H:%M:%S
#date.autoformatter.microsecond   : %M:%S.%f

#### TICKS
## see http://matplotlib.org/api/axis_api.html#matplotlib.axis.Tick
xtick.top            : True  ## draw ticks on the top side
xtick.bottom         : True   ## draw ticks on the bottom side
#xtick.labeltop       : False  ## draw label on the top
#xtick.labelbottom    : True   ## draw label on the bottom
#xtick.major.size     : 3.5    ## major tick size in points
#xtick.minor.size     : 2      ## minor tick size in points
#xtick.major.width    : 0.8    ## major tick width in points
#xtick.minor.width    : 0.6    ## minor tick width in points
#xtick.major.pad      : 3.5    ## distance to major tick label in points
#xtick.minor.pad      : 3.4    ## distance to the minor tick label in points
#xtick.color          : k      ## color of the tick labels
xtick.labelsize      : 9 ## fontsize of the tick labels
xtick.direction      : in    ## direction: in, out, or inout
#xtick.minor.visible  : False  ## visibility of minor ticks on x-axis
#xtick.major.top      : True   ## draw x axis top major ticks
#xtick.major.bottom   : True   ## draw x axis bottom major ticks
#xtick.minor.top      : True   ## draw x axis top minor ticks
#xtick.minor.bottom   : True   ## draw x axis bottom minor ticks
#xtick.alignment      : center ## alignment of xticks

ytick.left           : True   ## draw ticks on the left side
ytick.right          : True  ## draw ticks on the right side
#ytick.labelleft      : True   ## draw tick labels on the left side
#ytick.labelright     : False  ## draw tick labels on the right side
#ytick.major.size     : 3.5    ## major tick size in points
#ytick.minor.size     : 2      ## minor tick size in points
#ytick.major.width    : 0.8    ## major tick width in points
#ytick.minor.width    : 0.6    ## minor tick width in points
#ytick.major.pad      : 3.5    ## distance to major tick label in points
#ytick.minor.pad      : 3.4    ## distance to the minor tick label in points
#ytick.color          : k      ## color of the tick labels
ytick.labelsize      : 9 ## fontsize of the tick labels
ytick.direction      : in    ## direction: in, out, or inout
#ytick.minor.visible  : False  ## visibility of minor ticks on y-axis
#ytick.major.left     : True   ## draw y axis left major ticks
#ytick.major.right    : True   ## draw y axis right major ticks
#ytick.minor.left     : True   ## draw y axis left minor ticks
#ytick.minor.right    : True   ## draw y axis right minor ticks
#ytick.alignment      : center_baseline ## alignment of yticks

#### GRIDS
grid.color       :   k    ## grid color
grid.linestyle   :   dotted         ## dotted
grid.linewidth   :   0.8       ## in points
#grid.alpha       :   1.0       ## transparency, between 0.0 and 1.0

#### Legend
#legend.loc           : best
#legend.frameon       : True     ## if True, draw the legend on a background patch
legend.framealpha    : 1      ## legend patch transparency
#legend.facecolor     : inherit  ## inherit from axes.facecolor; or color spec
legend.edgecolor     : inherit      ## background patch boundary color
legend.fancybox      : False     ## if True, use a rounded box for the
                                 ## legend background, else a rectangle
#legend.shadow        : False    ## if True, give background a shadow effect
#legend.numpoints     : 1        ## the number of marker points in the legend line
#legend.scatterpoints : 1        ## number of scatter points
#legend.markerscale   : 1.0      ## the relative size of legend markers vs. original
legend.fontsize      : 9
## Dimensions as fraction of fontsize:
#legend.borderpad     : 0.4      ## border whitespace
#legend.labelspacing  : 0.5      ## the vertical space between the legend entries
#legend.handlelength  : 2.0      ## the length of the legend lines
#legend.handleheight  : 0.7      ## the height of the legend handle
#legend.handletextpad : 0.8      ## the space between the legend line and legend text
#legend.borderaxespad : 0.5      ## the border between the axes and legend edge
#legend.columnspacing : 2.0      ## column separation

#### FIGURE
## See http://matplotlib.org/api/figure_api.html#matplotlib.figure.Figure
figure.titlesize : 10      ## size of the figure title (Figure.suptitle())
#figure.titleweight : normal   ## weight of the figure title
figure.figsize   : 3, 3   ## figure size in inches
figure.dpi       : 100        ## figure dots per inch
#figure.facecolor : w      ## figure facecolor; 0.75 is scalar gray
#figure.edgecolor : w      ## figure edgecolor
#figure.frameon : True          ## enable figure frame
#figure.max_open_warning : 20  ## The maximum number of figures to open through
                               ## the pyplot interface before emitting a warning.
                               ## If less than one this feature is disabled.
## The figure subplot parameters.  All dimensions are a fraction of the
#figure.subplot.left    : 0.125  ## the left side of the subplots of the figure
#figure.subplot.right   : 0.9    ## the right side of the subplots of the figure
#figure.subplot.bottom  : 0.11   ## the bottom of the subplots of the figure
#figure.subplot.top     : 0.88   ## the top of the subplots of the figure
#figure.subplot.wspace  : 0.2    ## the amount of width reserved for space between subplots,
                                 ## expressed as a fraction of the average axis width
#figure.subplot.hspace  : 0.2    ## the amount of height reserved for space between subplots,
                                 ## expressed as a fraction of the average axis height

## Figure layout
#figure.autolayout : False     ## When True, automatically adjust subplot
                               ## parameters to make the plot fit the figure
                               ## using `tight_layout`
#figure.constrained_layout.use: False ## When True, automatically make plot
                                      ## elements fit on the figure. (Not compatible
                                      ## with `autolayout`, above).	
#figure.constrained_layout.h_pad : 0.04167 ## Padding around axes objects. Float representing 
#figure.constrained_layout.w_pad : 0.04167 ##  inches. Default is 3./72. inches (3 pts)
#figure.constrained_layout.hspace : 0.02   ## Space between subplot groups. Float representing 
#figure.constrained_layout.wspace : 0.02   ##  a fraction of the subplot widths being separated. 

#### IMAGES
#image.aspect : equal             ## equal | auto | a number
#image.interpolation  : nearest   ## see help(imshow) for options
#image.cmap   : viridis           ## A colormap name, gray etc...
#image.lut    : 256               ## the size of the colormap lookup table
#image.origin : upper             ## lower | upper
#image.resample  : True
#image.composite_image : True     ## When True, all the images on a set of axes are
                                  ## combined into a single composite image before
                                  ## saving a figure as a vector graphics file,
                                  ## such as a PDF.

#### CONTOUR PLOTS
#contour.negative_linestyle : dashed ## string or on-off ink sequence
#contour.corner_mask        : True   ## True | False | legacy

#### ERRORBAR PLOTS
#errorbar.capsize : 0             ## length of end cap on error bars in pixels

#### HISTOGRAM PLOTS
#hist.bins : 10                   ## The default number of histogram bins.
                                  ## If Numpy 1.11 or later is
                                  ## installed, may also be `auto`

#### SCATTER PLOTS
#scatter.marker : o               ## The default marker type for scatter plots.

#### Agg rendering
#### Warning: experimental, 2008/10/10
#agg.path.chunksize : 0           ## 0 to disable; values in the range
                                  ## 10000 to 100000 can improve speed slightly
                                  ## and prevent an Agg rendering failure
                                  ## when plotting very large data sets,
                                  ## especially if they are very gappy.
                                  ## It may cause minor artifacts, though.
                                  ## A value of 20000 is probably a good
                                  ## starting point.
#### PATHS 
#path.simplify : True   ## When True, simplify paths by removing "invisible"
                        ## points to reduce file size and increase rendering
                        ## speed
#path.simplify_threshold : 0.111111111111  ## The threshold of similarity below which
                                           ## vertices will be removed in the 
                                           ## simplification process
#path.snap : True ## When True, rectilinear axis-aligned paths will be snapped to
                  ## the nearest pixel when certain criteria are met.  When False,
                  ## paths will never be snapped.
#path.sketch : None ## May be none, or a 3-tuple of the form (scale, length,
                    ## randomness).
                    ## *scale* is the amplitude of the wiggle
                    ## perpendicular to the line (in pixels).  *length*
                    ## is the length of the wiggle along the line (in
                    ## pixels).  *randomness* is the factor by which
                    ## the length is randomly scaled.
#path.effects : []  ##

#### SAVING FIGURES
## the default savefig params can be different from the display params
## e.g., you may want a higher resolution, or to make the figure
## background white
savefig.dpi         : 200   ## figure dots per inch or 'figure'
#savefig.facecolor   : w        ## figure facecolor when saving
#savefig.edgecolor   : w        ## figure edgecolor when saving
savefig.format      : pdf      ## png, ps, pdf, svg
savefig.bbox        : standard ## 'tight' or 'standard'.
                                ## 'tight' is incompatible with pipe-based animation
                                ## backends but will workd with temporary file based ones:
                                ## e.g. setting animation.writer to ffmpeg will not work,
                                ## use ffmpeg_file instead
#savefig.pad_inches  : 0.1      ## Padding to be used when bbox is set to 'tight'
#savefig.jpeg_quality: 95       ## when a jpeg is saved, the default quality parameter.
#savefig.directory   : ~        ## default directory in savefig dialog box,
                                ## leave empty to always use current working directory
#savefig.transparent : False    ## setting that controls whether figures are saved with a
                                ## transparent background by default
#savefig.frameon : True			## enable frame of figure when saving 
#savefig.orientation : portrait	## Orientation of saved figure				

### tk backend params
#tk.window_focus   : False    ## Maintain shell focus for TkAgg

### ps backend params
#ps.papersize      : letter   ## auto, letter, legal, ledger, A0-A10, B0-B10
#ps.useafm         : False    ## use of afm fonts, results in small files
#ps.usedistiller   : False    ## can be: None, ghostscript or xpdf
                                          ## Experimental: may produce smaller files.
                                          ## xpdf intended for production of publication quality files,
                                          ## but requires ghostscript, xpdf and ps2eps
#ps.distiller.res  : 6000      ## dpi
#ps.fonttype       : 3         ## Output Type 3 (Type3) or Type 42 (TrueType)

### pdf backend params
#pdf.compression   : 6   ## integer from 0 to 9
                         ## 0 disables compression (good for debugging)
#pdf.fonttype       : 3         ## Output Type 3 (Type3) or Type 42 (TrueType)
#pdf.use14corefonts : False
#pdf.inheritcolor : False

### svg backend params
#svg.image_inline : True       ## write raster image data directly into the svg file
#svg.fonttype :   path         ## How to handle SVG fonts:
   ##     none: Assume fonts are installed on the machine where the SVG will be viewed.
   ##     path: Embed characters as paths -- supported by most SVG renderers
   ##     svgfont: Embed characters as SVG fonts -- supported only by Chrome,
   ##                Opera and Safari
#svg.hashsalt : None           ## if not None, use this string as hash salt
                               ## instead of uuid4
### pgf parameter
#pgf.rcfonts : True
#pgf.preamble :   
#pgf.texsystem : xelatex
#pgf.debug : False

### docstring params
##docstring.hardcopy = False  ## set this when you want to generate hardcopy docstring

## Event keys to interact with figures/plots via keyboard.
## Customize these settings according to your needs.
## Leave the field(s) empty if you don't need a key-map. (i.e., fullscreen : '')
#keymap.fullscreen : f, ctrl+f       ## toggling
#keymap.home : h, r, home            ## home or reset mnemonic
#keymap.back : left, c, backspace    ## forward / backward keys to enable
#keymap.forward : right, v           ##   left handed quick navigation
#keymap.pan : p                      ## pan mnemonic
#keymap.zoom : o                     ## zoom mnemonic
#keymap.save : s, ctrl+s             ## saving current figure
#keymap.quit : ctrl+w, cmd+w, q      ## close the current figure
#keymap.quit_all : W, cmd+W, Q       ## close all figures
#keymap.grid : g                     ## switching on/off major grids in current axes
#keymap.grid_minor : G               ## switching on/off minor grids in current axes
#keymap.yscale : l                   ## toggle scaling of y-axes ('log'/'linear')
#keymap.xscale : k, L                ## toggle scaling of x-axes ('log'/'linear')
#keymap.all_axes : a                 ## enable all axes

## Control location of examples data files
#examples.directory :              ## directory to look in for custom installation

###ANIMATION settings
#animation.html :  none            ## How to display the animation as HTML in
                                   ## the IPython notebook. 'html5' uses
                                   ## HTML5 video tag; 'jshtml' creates a 
                                   ## Javascript animation
#animation.writer : ffmpeg         ## MovieWriter 'backend' to use
#animation.codec : h264            ## Codec to use for writing movie
#animation.bitrate: -1             ## Controls size/quality tradeoff for movie.
                                   ## -1 implies let utility auto-determine
#animation.frame_format:  png      ## Controls frame format used by temp files
#animation.html_args:              ## Additional arguments to pass to html writer
#animation.ffmpeg_path:  ffmpeg    ## Path to ffmpeg binary. Without full path
                                   ## $PATH is searched
#animation.ffmpeg_args:            ## Additional arguments to pass to ffmpeg
#animation.avconv_path:  avconv    ## Path to avconv binary. Without full path
                                   ## $PATH is searched
#animation.avconv_args:            ## Additional arguments to pass to avconv
#animation.convert_path:  convert  ## Path to ImageMagick's convert binary.
                                   ## On Windows use the full path since convert
                                   ## is also the name of a system tool.
#animation.convert_args:           ## Additional arguments to pass to convert
#animation.embed_limit : 20.0


==> anc/Python/plots_2way_quantum_capacity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from bounds import *\n",
    "import dill"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='plots3_alt.pkl'\n",
    "dill.dump_session(filename)\n",
    "#dill.load_session(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_mut_inf_N02=[]\n",
    "GADC_mut_inf_N03=[]\n",
    "GADC_mut_inf_N04=[]\n",
    "GADC_mut_inf_N05=[]\n",
    "GADC_mut_inf_N06=[]\n",
    "GADC_mut_inf_N07=[]\n",
    "GADC_mut_inf_N08=[]\n",
    "GADC_mut_inf_N09=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_mut_inf_N02.append(GADC_mut_inf(g,0.2))\n",
    "    GADC_mut_inf_N03.append(GADC_mut_inf(g,0.3))\n",
    "    GADC_mut_inf_N04.append(GADC_mut_inf(g,0.4))\n",
    "    GADC_mut_inf_N05.append(GADC_mut_inf(g,0.5))\n",
    "    GADC_mut_inf_N06.append(GADC_mut_inf(g,0.6))\n",
    "    GADC_mut_inf_N07.append(GADC_mut_inf(g,0.7))\n",
    "    GADC_mut_inf_N08.append(GADC_mut_inf(g,0.8))\n",
    "    GADC_mut_inf_N09.append(GADC_mut_inf(g,0.9))\n",
    "    \n",
    "    \n",
    "GADC_mut_inf_N02=np.array(GADC_mut_inf_N02)\n",
    "GADC_mut_inf_N03=np.array(GADC_mut_inf_N03)\n",
    "GADC_mut_inf_N04=np.array(GADC_mut_inf_N04)\n",
    "GADC_mut_inf_N05=np.array(GADC_mut_inf_N05)\n",
    "GADC_mut_inf_N06=np.array(GADC_mut_inf_N06)\n",
    "GADC_mut_inf_N07=np.array(GADC_mut_inf_N07)\n",
    "GADC_mut_inf_N08=np.array(GADC_mut_inf_N08)\n",
    "GADC_mut_inf_N09=np.array(GADC_mut_inf_N09)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_mut_inf_N01=[]\n",
    "GADC_mut_inf_N045=[]\n",
    "for g in g_array:\n",
    "    GADC_mut_inf_N01.append(GADC_mut_inf(g,0.1))\n",
    "    GADC_mut_inf_N045.append(GADC_mut_inf(g,0.45))\n",
    "\n",
    "GADC_mut_inf_N01=np.array(GADC_mut_inf_N01)\n",
    "GADC_mut_inf_N045=np.array(GADC_mut_inf_N045)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_RCI_N02=[]\n",
    "GADC_RCI_N03=[]\n",
    "GADC_RCI_N04=[]\n",
    "GADC_RCI_N05=[]\n",
    "GADC_RCI_N06=[]\n",
    "GADC_RCI_N07=[]\n",
    "GADC_RCI_N08=[]\n",
    "GADC_RCI_N09=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_RCI_N02.append(GADC_rev_coh_inf(g,0.2))\n",
    "    GADC_RCI_N03.append(GADC_rev_coh_inf(g,0.3))\n",
    "    GADC_RCI_N04.append(GADC_rev_coh_inf(g,0.4))\n",
    "    GADC_RCI_N05.append(GADC_rev_coh_inf(g,0.5))\n",
    "    GADC_RCI_N06.append(GADC_rev_coh_inf(g,0.6))\n",
    "    GADC_RCI_N07.append(GADC_rev_coh_inf(g,0.7))\n",
    "    GADC_RCI_N08.append(GADC_rev_coh_inf(g,0.8))\n",
    "    GADC_RCI_N09.append(GADC_rev_coh_inf(g,0.9))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_RCI_N01=[]\n",
    "GADC_RCI_N045=[]\n",
    "for g in g_array:\n",
    "    GADC_RCI_N01.append(GADC_rev_coh_inf(g,0.1))\n",
    "    GADC_RCI_N045.append(GADC_rev_coh_inf(g,0.45))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_CI_N02=[]\n",
    "GADC_CI_N03=[]\n",
    "GADC_CI_N04=[]\n",
    "GADC_CI_N05=[]\n",
    "GADC_CI_N06=[]\n",
    "GADC_CI_N07=[]\n",
    "GADC_CI_N08=[]\n",
    "GADC_CI_N09=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_CI_N02.append(GADC_coh_inf(g,0.2))\n",
    "    GADC_CI_N03.append(GADC_coh_inf(g,0.3))\n",
    "    GADC_CI_N04.append(GADC_coh_inf(g,0.4))\n",
    "    GADC_CI_N05.append(GADC_coh_inf(g,0.5))\n",
    "    GADC_CI_N06.append(GADC_coh_inf(g,0.6))\n",
    "    GADC_CI_N07.append(GADC_coh_inf(g,0.7))\n",
    "    GADC_CI_N08.append(GADC_coh_inf(g,0.8))\n",
    "    GADC_CI_N09.append(GADC_coh_inf(g,0.9))\n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_CI_N01=[]\n",
    "GADC_CI_N045=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_CI_N01.append(GADC_coh_inf(g,0.1))\n",
    "    GADC_CI_N045.append(GADC_coh_inf(g,0.45))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/scipy/linalg/_matfuncs_inv_ssq.py:829: LogmExactlySingularWarning: The logm input matrix is exactly singular.\n",
      "  warnings.warn(exact_singularity_msg, LogmExactlySingularWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logm result may be inaccurate, approximate err = 4.42550075732539e-10\n",
      "logm result may be inaccurate, approximate err = 9.598633217881484e-13\n",
      "logm result may be inaccurate, approximate err = 3.013753989659906e-12\n",
      "logm result may be inaccurate, approximate err = 4.546598390149921e-11\n"
     ]
    }
   ],
   "source": [
    "GADC_Esq_UB1_N02=[]\n",
    "GADC_Esq_UB1_N03=[]\n",
    "GADC_Esq_UB1_N04=[]\n",
    "GADC_Esq_UB1_N05=[]\n",
    "GADC_Esq_UB1_N06=[]\n",
    "GADC_Esq_UB1_N07=[]\n",
    "GADC_Esq_UB1_N08=[]\n",
    "GADC_Esq_UB1_N09=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Esq_UB1_N02.append(GADC_Esq_UB1(g,0.2))\n",
    "    GADC_Esq_UB1_N03.append(GADC_Esq_UB1(g,0.3))\n",
    "    GADC_Esq_UB1_N04.append(GADC_Esq_UB1(g,0.4))\n",
    "    GADC_Esq_UB1_N05.append(GADC_Esq_UB1(g,0.5))\n",
    "    GADC_Esq_UB1_N06.append(GADC_Esq_UB1(g,0.6))\n",
    "    GADC_Esq_UB1_N07.append(GADC_Esq_UB1(g,0.7))\n",
    "    GADC_Esq_UB1_N08.append(GADC_Esq_UB1(g,0.8))\n",
    "    GADC_Esq_UB1_N09.append(GADC_Esq_UB1(g,0.9))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/scipy/linalg/_matfuncs_inv_ssq.py:829: LogmExactlySingularWarning: The logm input matrix is exactly singular.\n",
      "  warnings.warn(exact_singularity_msg, LogmExactlySingularWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logm result may be inaccurate, approximate err = 6.884060977497754e-09\n",
      "logm result may be inaccurate, approximate err = 1.051491676081497e-12\n"
     ]
    }
   ],
   "source": [
    "GADC_Esq_UB1_N01=[]\n",
    "GADC_Esq_UB1_N045=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Esq_UB1_N01.append(GADC_Esq_UB1(g,0.1))\n",
    "    GADC_Esq_UB1_N045.append(GADC_Esq_UB1(g,0.45))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logm result may be inaccurate, approximate err = 8.646151903047633e-12\n",
      "logm result may be inaccurate, approximate err = 8.646151903047633e-12\n",
      "logm result may be inaccurate, approximate err = 6.81997260474852e-13\n",
      "logm result may be inaccurate, approximate err = 1.4687099105670195e-10\n",
      "logm result may be inaccurate, approximate err = 1.4687099105670195e-10\n",
      "logm result may be inaccurate, approximate err = 3.414996035324478e-13\n",
      "logm result may be inaccurate, approximate err = 2.3622341354150256e-13\n",
      "logm result may be inaccurate, approximate err = 2.092486150522399e-11\n",
      "logm result may be inaccurate, approximate err = 4.610088318821067e-13\n",
      "logm result may be inaccurate, approximate err = 1.7087446437463018e-12\n",
      "logm result may be inaccurate, approximate err = 9.522224370769604e-10\n",
      "logm result may be inaccurate, approximate err = 2.1217549575723602e-12\n",
      "logm result may be inaccurate, approximate err = 2.1217549575723602e-12\n",
      "logm result may be inaccurate, approximate err = 2.6310290012327724e-13\n",
      "logm result may be inaccurate, approximate err = 2.6310290012327724e-13\n",
      "logm result may be inaccurate, approximate err = 3.808946454969678e-13\n",
      "logm result may be inaccurate, approximate err = 7.923112070401198e-13\n",
      "logm result may be inaccurate, approximate err = 3.366893686389116e-13\n",
      "logm result may be inaccurate, approximate err = 2.4297585319325085e-13\n",
      "logm result may be inaccurate, approximate err = 2.4297585319325085e-13\n",
      "logm result may be inaccurate, approximate err = 1.5360106979955589e-12\n",
      "logm result may be inaccurate, approximate err = 3.0766959346113464e-13\n",
      "logm result may be inaccurate, approximate err = 2.6423056073996504e-13\n",
      "logm result may be inaccurate, approximate err = 3.758738178755125e-11\n",
      "logm result may be inaccurate, approximate err = 2.696193026026526e-13\n",
      "logm result may be inaccurate, approximate err = 2.696193026026526e-13\n",
      "logm result may be inaccurate, approximate err = 4.961819988354386e-13\n",
      "logm result may be inaccurate, approximate err = 2.0298180229324918e-08\n",
      "logm result may be inaccurate, approximate err = 2.651482480973761e-13\n",
      "logm result may be inaccurate, approximate err = 3.157533161455784e-12\n",
      "logm result may be inaccurate, approximate err = 2.618838326806995e-13\n",
      "logm result may be inaccurate, approximate err = 2.0930554228917743e-09\n",
      "logm result may be inaccurate, approximate err = 3.511843010485418e-12\n",
      "logm result may be inaccurate, approximate err = 2.14627060565439e-10\n",
      "logm result may be inaccurate, approximate err = 2.5524540058786517e-13\n",
      "logm result may be inaccurate, approximate err = 2.690323143456382e-13\n",
      "logm result may be inaccurate, approximate err = 2.5605979278029765e-13\n",
      "logm result may be inaccurate, approximate err = 2.724563621961992e-13\n",
      "logm result may be inaccurate, approximate err = 2.359361097948631e-13\n",
      "logm result may be inaccurate, approximate err = 2.359361097948631e-13\n",
      "logm result may be inaccurate, approximate err = 1.4076100857753986e-12\n",
      "logm result may be inaccurate, approximate err = 1.4076100857753986e-12\n",
      "logm result may be inaccurate, approximate err = 3.679319322071397e-13\n",
      "logm result may be inaccurate, approximate err = 4.3842112843621616e-13\n",
      "logm result may be inaccurate, approximate err = 2.306328531235419e-13\n",
      "logm result may be inaccurate, approximate err = 2.387177119984573e-13\n",
      "logm result may be inaccurate, approximate err = 1.043290492378976e-12\n",
      "logm result may be inaccurate, approximate err = 3.368417053246244e-13\n",
      "logm result may be inaccurate, approximate err = 3.368417053246244e-13\n",
      "logm result may be inaccurate, approximate err = 5.420236738894895e-13\n",
      "logm result may be inaccurate, approximate err = 5.586067749563279e-13\n",
      "logm result may be inaccurate, approximate err = 4.959402098784277e-11\n",
      "logm result may be inaccurate, approximate err = 4.3581678253968203e-13\n",
      "logm result may be inaccurate, approximate err = 2.889689400972267e-13\n",
      "logm result may be inaccurate, approximate err = 4.5217204499504046e-13\n",
      "logm result may be inaccurate, approximate err = 3.088347315202259e-13\n",
      "logm result may be inaccurate, approximate err = 2.56990195247429e-13\n",
      "logm result may be inaccurate, approximate err = 5.930569346662266e-13\n",
      "logm result may be inaccurate, approximate err = 1.7154769872205288e-11\n",
      "logm result may be inaccurate, approximate err = 7.003846321574417e-13\n",
      "logm result may be inaccurate, approximate err = 6.601291682259785e-13\n",
      "logm result may be inaccurate, approximate err = 2.4086490142947664e-13\n",
      "logm result may be inaccurate, approximate err = 5.236490321686907e-09\n",
      "logm result may be inaccurate, approximate err = 3.641611590639354e-13\n",
      "logm result may be inaccurate, approximate err = 4.3296220040025764e-13\n",
      "logm result may be inaccurate, approximate err = 4.990813301376109e-13\n",
      "logm result may be inaccurate, approximate err = 2.5323390345061483e-13\n",
      "logm result may be inaccurate, approximate err = 2.567141383219149e-13\n",
      "logm result may be inaccurate, approximate err = 3.1238070334144453e-13\n",
      "logm result may be inaccurate, approximate err = 3.1238070334144453e-13\n",
      "logm result may be inaccurate, approximate err = 2.5508240540063236e-13\n",
      "logm result may be inaccurate, approximate err = 5.857223041280213e-13\n",
      "logm result may be inaccurate, approximate err = 2.6496611457615847e-13\n",
      "logm result may be inaccurate, approximate err = 3.5636224285306003e-10\n",
      "logm result may be inaccurate, approximate err = 3.791384765058508e-13\n",
      "logm result may be inaccurate, approximate err = 2.478173100399853e-13\n",
      "logm result may be inaccurate, approximate err = 2.597532037204211e-13\n",
      "logm result may be inaccurate, approximate err = 2.7840964386051456e-13\n",
      "logm result may be inaccurate, approximate err = 1.3222396932562178e-08\n",
      "logm result may be inaccurate, approximate err = 3.7277866148114274e-13\n",
      "logm result may be inaccurate, approximate err = 1.3075286857801783e-09\n",
      "logm result may be inaccurate, approximate err = 3.7743280876892924e-13\n",
      "logm result may be inaccurate, approximate err = 3.7743280876892924e-13\n",
      "logm result may be inaccurate, approximate err = 1.4385020177966125e-12\n",
      "logm result may be inaccurate, approximate err = 2.809643664805267e-13\n",
      "logm result may be inaccurate, approximate err = 4.326483689916952e-10\n",
      "logm result may be inaccurate, approximate err = 1.1628144780038486e-12\n",
      "logm result may be inaccurate, approximate err = 1.1628144780038486e-12\n",
      "logm result may be inaccurate, approximate err = 5.992385659810768e-13\n",
      "logm result may be inaccurate, approximate err = 3.4015136598628875e-13\n",
      "logm result may be inaccurate, approximate err = 2.292792233903676e-13\n",
      "logm result may be inaccurate, approximate err = 1.3321003370069078e-11\n",
      "logm result may be inaccurate, approximate err = 5.453872811500453e-13\n",
      "logm result may be inaccurate, approximate err = 5.453872811500453e-13\n",
      "logm result may be inaccurate, approximate err = 3.141922791863897e-11\n",
      "logm result may be inaccurate, approximate err = 2.6281516514505356e-13\n",
      "logm result may be inaccurate, approximate err = 9.063550326988187e-13\n",
      "logm result may be inaccurate, approximate err = 6.261431945666451e-13\n",
      "logm result may be inaccurate, approximate err = 2.3221076208246237e-13\n",
      "logm result may be inaccurate, approximate err = 5.761751875405573e-13\n",
      "logm result may be inaccurate, approximate err = 6.826326220736735e-13\n",
      "logm result may be inaccurate, approximate err = 5.534305430344067e-13\n",
      "logm result may be inaccurate, approximate err = 8.090070944170974e-13\n",
      "logm result may be inaccurate, approximate err = 3.6024076071350624e-13\n",
      "logm result may be inaccurate, approximate err = 2.9180384876330685e-13\n",
      "logm result may be inaccurate, approximate err = 3.095147484963504e-12\n",
      "logm result may be inaccurate, approximate err = 4.378834663537685e-13\n",
      "logm result may be inaccurate, approximate err = 2.8311111778749554e-12\n",
      "logm result may be inaccurate, approximate err = 2.2584488198298244e-12\n",
      "logm result may be inaccurate, approximate err = 2.2584488198298244e-12\n",
      "logm result may be inaccurate, approximate err = 1.7691823729101382e-12\n",
      "logm result may be inaccurate, approximate err = 5.902861457202514e-13\n",
      "logm result may be inaccurate, approximate err = 8.351647285349195e-13\n",
      "logm result may be inaccurate, approximate err = 2.653817361637466e-11\n",
      "logm result may be inaccurate, approximate err = 1.7660067301625083e-12\n"
     ]
    }
   ],
   "source": [
    "GADC_Esq_UB2_N02=[]\n",
    "GADC_Esq_UB2_N03=[]\n",
    "GADC_Esq_UB2_N04=[]\n",
    "GADC_Esq_UB2_N05=[]\n",
    "GADC_Esq_UB2_N06=[]\n",
    "GADC_Esq_UB2_N07=[]\n",
    "GADC_Esq_UB2_N08=[]\n",
    "GADC_Esq_UB2_N09=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Esq_UB2_N02.append(GADC_Esq_UB2(g,0.2))\n",
    "    GADC_Esq_UB2_N03.append(GADC_Esq_UB2(g,0.3))\n",
    "    GADC_Esq_UB2_N04.append(GADC_Esq_UB2(g,0.4))\n",
    "    GADC_Esq_UB2_N05.append(GADC_Esq_UB2(g,0.5))\n",
    "    GADC_Esq_UB2_N06.append(GADC_Esq_UB2(g,0.6))\n",
    "    GADC_Esq_UB2_N07.append(GADC_Esq_UB2(g,0.7))\n",
    "    GADC_Esq_UB2_N08.append(GADC_Esq_UB2(g,0.8))\n",
    "    GADC_Esq_UB2_N09.append(GADC_Esq_UB2(g,0.9))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/scipy/linalg/_matfuncs_inv_ssq.py:829: LogmExactlySingularWarning: The logm input matrix is exactly singular.\n",
      "  warnings.warn(exact_singularity_msg, LogmExactlySingularWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "logm result may be inaccurate, approximate err = 4.479002115649267e-13\n",
      "logm result may be inaccurate, approximate err = 4.304079792230947e-13\n",
      "logm result may be inaccurate, approximate err = 4.635523696555617e-13\n",
      "logm result may be inaccurate, approximate err = 4.635523696555617e-13\n",
      "logm result may be inaccurate, approximate err = 4.781622844224354e-13\n",
      "logm result may be inaccurate, approximate err = 5.437621745874705e-13\n",
      "logm result may be inaccurate, approximate err = 2.4255864151763e-13\n",
      "logm result may be inaccurate, approximate err = 4.723443011873143e-13\n",
      "logm result may be inaccurate, approximate err = 4.723443011873143e-13\n",
      "logm result may be inaccurate, approximate err = 8.908718796895107e-11\n",
      "logm result may be inaccurate, approximate err = 2.5480568895359366e-13\n",
      "logm result may be inaccurate, approximate err = 2.9940915264858107e-13\n",
      "logm result may be inaccurate, approximate err = 3.526889093301733e-13\n",
      "logm result may be inaccurate, approximate err = 2.048886762860224e-10\n",
      "logm result may be inaccurate, approximate err = 3.55578502145241e-13\n",
      "logm result may be inaccurate, approximate err = 2.513792510758111e-13\n",
      "logm result may be inaccurate, approximate err = 3.543798092308396e-13\n",
      "logm result may be inaccurate, approximate err = 2.962023121943214e-13\n",
      "logm result may be inaccurate, approximate err = 6.294076527590895e-13\n",
      "logm result may be inaccurate, approximate err = 6.294076527590895e-13\n",
      "logm result may be inaccurate, approximate err = 6.549167015871039e-13\n",
      "logm result may be inaccurate, approximate err = 3.2065096518593956e-13\n",
      "logm result may be inaccurate, approximate err = 4.382341928886957e-13\n",
      "logm result may be inaccurate, approximate err = 5.859804737991247e-13\n",
      "logm result may be inaccurate, approximate err = 4.211325615472724e-13\n",
      "logm result may be inaccurate, approximate err = 2.8811847288987394e-13\n"
     ]
    }
   ],
   "source": [
    "GADC_Esq_UB2_N01=[]\n",
    "GADC_Esq_UB2_N045=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Esq_UB2_N01.append(GADC_Esq_UB2(g,0.1))\n",
    "    GADC_Esq_UB2_N045.append(GADC_Esq_UB2(g,0.45))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_Rmax_N01=np.array([0.999928,0.996298,0.992658,0.989006,0.985344,0.98167,0.977986,0.97429,0.970583,0.966865,0.963135,0.959394,0.955641,0.951877,0.948101,0.944313,0.940513,0.936701,0.932877,0.929041,0.925193,0.921332,0.917459,0.913574,0.909676,0.905765,0.901842,0.897905,0.893956,0.889994,0.886018,0.88203,0.878028,0.874012,0.869983,0.86594,0.861884,0.857814,0.853729,0.849631,0.845518,0.841392,0.83725,0.833095,0.828924,0.824739,0.820539,0.816325,0.812095,0.807849,0.803589,0.799313,0.795021,0.790714,0.78639,0.782051,0.777696,0.773324,0.768936,0.764532,0.760111,0.755673,0.751218,0.746746,0.742257,0.73775,0.733226,0.728684,0.724124,0.719546,0.71495,0.710335,0.705702,0.701051,0.69638,0.691691,0.686982,0.682254,0.677506,0.672738,0.667951,0.663143,0.658315,0.653467,0.648598,0.643708,0.638796,0.633864,0.62891,0.623934,0.618936,0.613916,0.608873,0.603808,0.59872,0.593608,0.588473,0.583315,0.578133,0.572927,0.567696,0.56244,0.55716,0.551854,0.546523,0.541167,0.535784,0.530375,0.524939,0.519476,0.513986,0.508468,0.502923,0.497349,0.491747,0.486116,0.480456,0.474766,0.469046,0.463296,0.457515,0.451703,0.44586,0.439985,0.434077,0.428137,0.422164,0.416157,0.410116,0.404041,0.397931,0.391786,0.385605,0.379388,0.373134,0.366842,0.360513,0.354145,0.347739,0.341293,0.334807,0.32828,0.321712,0.315102,0.30845,0.301755,0.295016,0.288232,0.281403,0.274529,0.267608,0.260639,0.253623,0.246557,0.239442,0.232276,0.225059,0.21779,0.210467,0.20309,0.195659,0.188171,0.180626,0.173023,0.165361,0.157639,0.149855,0.142009,0.134099,0.126123,0.118082,0.109973,0.101795,0.0935463,0.0852258,0.0768319,0.068363,0.0598175,0.0511937,0.0424899,0.0337042,0.0248347,0.0158796,0.00683677,5.95188e-10,2.98946e-08,1.33743e-08,7.51029e-09,6.18272e-09,6.56191e-09,5.97911e-09,5.22246e-09,4.51991e-09,3.83437e-09,3.49837e-09,3.2831e-09,2.98564e-09,2.67715e-09,2.37057e-09,2.054e-09])\n",
    "GADC_Rmax_N02=np.array([0.999928,0.996297,0.992655,0.989,0.985333,0.981654,0.977962,0.974258,0.97054,0.966811,0.963068,0.959312,0.955543,0.951761,0.947966,0.944157,0.940335,0.936499,0.93265,0.928787,0.924909,0.921018,0.917113,0.913193,0.909259,0.90531,0.901347,0.897369,0.893376,0.889368,0.885345,0.881306,0.877253,0.873183,0.869098,0.864997,0.860881,0.856748,0.852599,0.848433,0.844251,0.840052,0.835837,0.831604,0.827354,0.823087,0.818803,0.814501,0.810181,0.805843,0.801487,0.797112,0.79272,0.788308,0.783878,0.779428,0.77496,0.770472,0.765964,0.761437,0.756889,0.752322,0.747734,0.743125,0.738496,0.733845,0.729173,0.72448,0.719765,0.715028,0.710269,0.705487,0.700683,0.695856,0.691006,0.686132,0.681235,0.676313,0.671368,0.666398,0.661403,0.656383,0.651338,0.646267,0.64117,0.636047,0.630897,0.62572,0.620516,0.615285,0.610026,0.604738,0.599422,0.594077,0.588703,0.583298,0.577864,0.5724,0.566904,0.561378,0.555819,0.550229,0.544606,0.53895,0.53326,0.527537,0.521779,0.515986,0.510159,0.504295,0.498395,0.492458,0.486483,0.480471,0.47442,0.46833,0.4622,0.45603,0.449819,0.443566,0.437271,0.430933,0.424551,0.418126,0.411655,0.405138,0.398575,0.391964,0.385305,0.378597,0.37184,0.365031,0.358171,0.351259,0.344293,0.337272,0.330196,0.323063,0.315873,0.308624,0.301315,0.293945,0.286512,0.279016,0.271456,0.263829,0.256134,0.248371,0.240536,0.23263,0.22465,0.216595,0.208463,0.200252,0.191961,0.183587,0.175128,0.166583,0.157949,0.149224,0.140406,0.131492,0.122479,0.113366,0.104149,0.0948261,0.0853932,0.0758477,0.0661861,0.0564051,0.0465009,0.03647,0.0263081,0.0160111,0.00557453,3.06508e-08,1.10342e-08,5.52774e-09,6.20439e-09,6.08229e-09,5.49798e-09,4.76442e-09,4.44095e-09,4.53305e-09,4.18606e-09,3.81767e-09,3.43866e-09,2.97265e-09,2.69558e-09,2.34835e-09,2.02326e-09,1.72265e-09,1.44608e-09,1.19058e-09,9.62199e-10,8.19845e-10,7.08437e-10,6.10566e-10,5.25723e-10,4.53278e-10])\n",
    "GADC_Rmax_N03=np.array([0.999928,0.996297,0.992653,0.988996,0.985326,0.981642,0.977945,0.974234,0.97051,0.966772,0.96302,0.959254,0.955473,0.951679,0.94787,0.944046,0.940208,0.936355,0.932488,0.928605,0.924707,0.920794,0.916865,0.912921,0.908961,0.904985,0.900993,0.896985,0.892961,0.88892,0.884863,0.880789,0.876698,0.87259,0.868465,0.864323,0.860163,0.855985,0.851789,0.847575,0.843343,0.839093,0.834824,0.830536,0.82623,0.821904,0.817558,0.813194,0.808809,0.804404,0.79998,0.795535,0.791069,0.786582,0.782075,0.777546,0.772996,0.768424,0.76383,0.759214,0.754575,0.749914,0.745229,0.740522,0.735791,0.731036,0.726258,0.721455,0.716627,0.711775,0.706897,0.701994,0.697066,0.692111,0.68713,0.682122,0.677087,0.672025,0.666935,0.661816,0.65667,0.651495,0.64629,0.641056,0.635792,0.630498,0.625173,0.619817,0.614429,0.60901,0.603558,0.598073,0.592555,0.587003,0.581416,0.575795,0.570139,0.564447,0.558718,0.552953,0.54715,0.54131,0.53543,0.529512,0.523554,0.517555,0.511516,0.505435,0.499312,0.493145,0.486935,0.48068,0.47438,0.468035,0.461642,0.455202,0.448714,0.442176,0.435588,0.42895,0.422259,0.415515,0.408718,0.401866,0.394957,0.387992,0.380969,0.373886,0.366743,0.359538,0.35227,0.344938,0.337541,0.330076,0.322543,0.31494,0.307266,0.299519,0.291697,0.283798,0.275822,0.267765,0.259626,0.251404,0.243095,0.234698,0.22621,0.21763,0.208955,0.200182,0.191308,0.182331,0.173248,0.164056,0.154751,0.145331,0.135792,0.126129,0.116341,0.106421,0.0963663,0.0861721,0.0758338,0.0653462,0.054704,0.0439017,0.0329334,0.0217926,0.0104727,2.04366e-08,9.30313e-09,6.82013e-09,5.74722e-09,5.6875e-09,5.24191e-09,4.85809e-09,5.58846e-09,5.17614e-09,4.725e-09,4.26286e-09,3.81542e-09,3.38952e-09,2.86791e-09,2.63565e-09,2.311e-09,2.02107e-09,1.7627e-09,1.5334e-09,1.31431e-09,1.15098e-09,9.92806e-10,8.53743e-10,7.31943e-10,6.25652e-10,5.4147e-10,3.78494e-08,3.38722e-08,3.03953e-08,2.73466e-08,2.46994e-08])\n",
    "GADC_Rmax_N04=np.array([0.999928,0.996297,0.992652,0.988994,0.985321,0.981635,0.977935,0.97422,0.970492,0.966748,0.962991,0.959218,0.955431,0.951629,0.947812,0.94398,0.940132,0.936269,0.93239,0.928496,0.924585,0.920659,0.916716,0.912757,0.908782,0.90479,0.900781,0.896755,0.892712,0.888652,0.884574,0.880479,0.876365,0.872234,0.868085,0.863917,0.859731,0.855527,0.851303,0.84706,0.842798,0.838517,0.834216,0.829895,0.825553,0.821192,0.81681,0.812408,0.807984,0.803539,0.799073,0.794585,0.790076,0.785544,0.78099,0.776413,0.771813,0.767191,0.762545,0.757875,0.753181,0.748463,0.743721,0.738953,0.734161,0.729343,0.7245,0.71963,0.714735,0.709812,0.704863,0.699886,0.694882,0.68985,0.684789,0.679699,0.674581,0.669433,0.664255,0.659046,0.653808,0.648537,0.643236,0.637902,0.632536,0.627138,0.621706,0.61624,0.61074,0.605205,0.599634,0.594028,0.588386,0.582707,0.57699,0.571236,0.565442,0.55961,0.553738,0.547825,0.541872,0.535876,0.529839,0.523758,0.517633,0.511464,0.505249,0.498989,0.492681,0.486326,0.479923,0.47347,0.466966,0.460412,0.453805,0.447146,0.440432,0.433663,0.426838,0.419956,0.413015,0.406015,0.398953,0.39183,0.384644,0.377393,0.370076,0.362692,0.355238,0.347715,0.340119,0.33245,0.324706,0.316884,0.308984,0.301003,0.29294,0.284791,0.276556,0.268232,0.259816,0.251307,0.242701,0.233997,0.225191,0.216281,0.207263,0.198134,0.188892,0.179533,0.170053,0.160449,0.150716,0.14085,0.130847,0.120703,0.110411,0.0999686,0.0893685,0.0786054,0.0676732,0.0565652,0.0452746,0.0337938,0.0221152,0.01023,1.62697e-08,8.29397e-09,6.1124e-09,4.83682e-09,6.1235e-09,5.94482e-09,5.60601e-09,5.19266e-09,4.74052e-09,4.24741e-09,3.83644e-09,3.42777e-09,2.95478e-09,2.71902e-09,2.38951e-09,2.12615e-09,1.87801e-09,1.6596e-09,1.4665e-09,1.29581e-09,1.1449e-09,9.6207e-10,8.9271e-10,7.87661e-10,6.9442e-10,6.11974e-10,3.99011e-08,3.55252e-08,3.1616e-08,2.81069e-08,2.49338e-08,2.20311e-08,1.93278e-08,1.67331e-08])\n",
    "GADC_Rmax_N045=np.array([0.999928,0.996297,0.992652,0.988993,0.98532,0.981633,0.977932,0.974217,0.970487,0.966743,0.962984,0.95921,0.955421,0.951617,0.947798,0.943963,0.940113,0.936247,0.932366,0.928468,0.924555,0.920625,0.916679,0.912716,0.908737,0.904741,0.900728,0.896697,0.89265,0.888584,0.884502,0.880401,0.876282,0.872145,0.86799,0.863816,0.859624,0.855412,0.851181,0.846931,0.842662,0.838373,0.834063,0.829734,0.825384,0.821014,0.816623,0.812211,0.807778,0.803323,0.798846,0.794348,0.789827,0.785284,0.780718,0.776129,0.771517,0.766882,0.762223,0.757539,0.752832,0.7481,0.743343,0.73856,0.733753,0.728919,0.724059,0.719173,0.71426,0.70932,0.704353,0.699358,0.694334,0.689283,0.684202,0.679092,0.673952,0.668783,0.663582,0.658351,0.653089,0.647795,0.642469,0.637111,0.631719,0.626294,0.620835,0.615341,0.609813,0.604248,0.598648,0.593012,0.587338,0.581627,0.575877,0.570089,0.564261,0.558393,0.552485,0.546535,0.540543,0.534508,0.52843,0.522308,0.516141,0.509929,0.50367,0.497363,0.491009,0.484606,0.478153,0.47165,0.465094,0.458487,0.451825,0.44511,0.438338,0.43151,0.424624,0.41768,0.410675,0.403609,0.39648,0.389287,0.382029,0.374705,0.367312,0.35985,0.352317,0.344711,0.337031,0.329274,0.32144,0.313526,0.305531,0.297452,0.289287,0.281034,0.272691,0.264256,0.255725,0.247097,0.238369,0.229539,0.220602,0.211556,0.202398,0.193125,0.183733,0.174219,0.164578,0.154806,0.144899,0.134854,0.124664,0.114325,0.103831,0.0931774,0.0823577,0.0713656,0.0601944,0.0488368,0.0372851,0.0255313,0.0135665,0.00138143,6.29719e-09,5.98249e-09,6.10334e-09,5.96507e-09,5.59622e-09,5.31209e-09,4.90513e-09,4.45645e-09,4.01513e-09,3.59757e-09,3.16787e-09,2.84839e-09,2.55312e-09,2.27638e-09,2.03139e-09,1.80958e-09,1.60617e-09,1.42685e-09,1.26759e-09,1.12616e-09,1.00014e-09,8.87689e-10,7.87287e-10,6.97345e-10,4.43014e-08,3.95866e-08,3.52001e-08,3.13645e-08,2.7787e-08,2.44881e-08,2.13929e-08,1.84483e-08,1.55408e-08,1.23701e-08])\n",
    "GADC_Rmax_N05=np.array([0.999928,0.996297,0.992652,0.988993,0.98532,0.981633,0.977931,0.974216,0.970486,0.966741,0.962981,0.959207,0.955417,0.951613,0.947793,0.943957,0.940107,0.93624,0.932358,0.928459,0.924545,0.920614,0.916667,0.912703,0.908722,0.904725,0.90071,0.896678,0.892629,0.888562,0.884477,0.880375,0.876254,0.872116,0.867958,0.863782,0.859588,0.855374,0.851141,0.846888,0.842616,0.838324,0.834013,0.82968,0.825328,0.820955,0.816561,0.812145,0.807709,0.803251,0.798771,0.794269,0.789744,0.785197,0.780628,0.776035,0.771419,0.766779,0.762115,0.757428,0.752715,0.747978,0.743217,0.738429,0.733616,0.728778,0.723912,0.719021,0.714102,0.709156,0.704183,0.699181,0.694152,0.689093,0.684006,0.678889,0.673742,0.668566,0.663358,0.65812,0.65285,0.647548,0.642213,0.636846,0.631446,0.626012,0.620544,0.615041,0.609503,0.603929,0.598319,0.592672,0.586988,0.581266,0.575506,0.569706,0.563866,0.557987,0.552066,0.546104,0.540099,0.534051,0.52796,0.521824,0.515643,0.509416,0.503142,0.49682,0.49045,0.484031,0.477562,0.471041,0.464469,0.457843,0.451164,0.444429,0.437638,0.43079,0.423884,0.416919,0.409892,0.402804,0.395652,0.388436,0.381155,0.373805,0.366387,0.358899,0.351339,0.343705,0.335997,0.328211,0.320347,0.312402,0.304374,0.296262,0.288063,0.279775,0.271395,0.262922,0.254353,0.245685,0.236916,0.228043,0.219062,0.20997,0.200765,0.191443,0.182,0.172433,0.162737,0.152909,0.142943,0.132836,0.122583,0.112178,0.101615,0.0908899,0.0799954,0.0689252,0.0576723,0.0462294,0.0345886,0.0227412,0.0106784,5.58707e-09,7.29039e-09,5.47871e-09,6.02627e-09,5.77366e-09,5.28077e-09,4.70504e-09,4.35158e-09,3.91401e-09,3.53166e-09,3.12633e-09,2.82403e-09,2.52174e-09,2.24792e-09,2.01635e-09,1.8066e-09,1.60985e-09,1.4441e-09,1.27496e-09,1.148e-09,9.86634e-10,9.10611e-10,8.10458e-10,7.18777e-10,6.37298e-10,4.02236e-08,3.59019e-08,3.18987e-08,2.82419e-08,2.48811e-08,2.17646e-08,1.90283e-08,1.6507e-08,1.36947e-08,9.2562e-09])\n",
    "GADC_Rmax_N06=np.array([0.999928,0.996297,0.992652,0.988994,0.985321,0.981635,0.977935,0.97422,0.970492,0.966748,0.962991,0.959218,0.955431,0.951629,0.947812,0.94398,0.940132,0.936269,0.93239,0.928496,0.924585,0.920659,0.916716,0.912757,0.908782,0.90479,0.900781,0.896755,0.892712,0.888652,0.884574,0.880479,0.876365,0.872234,0.868085,0.863917,0.859731,0.855527,0.851303,0.84706,0.842798,0.838517,0.834216,0.829895,0.825553,0.821192,0.81681,0.812408,0.807984,0.803539,0.799073,0.794585,0.790076,0.785544,0.78099,0.776413,0.771813,0.767191,0.762545,0.757875,0.753181,0.748463,0.743721,0.738953,0.734161,0.729343,0.7245,0.71963,0.714735,0.709812,0.704863,0.699886,0.694882,0.68985,0.684789,0.679699,0.674581,0.669433,0.664255,0.659046,0.653808,0.648537,0.643236,0.637902,0.632536,0.627138,0.621706,0.61624,0.61074,0.605205,0.599634,0.594028,0.588386,0.582707,0.57699,0.571236,0.565442,0.55961,0.553738,0.547825,0.541872,0.535876,0.529839,0.523758,0.517633,0.511464,0.505249,0.498989,0.492681,0.486326,0.479923,0.47347,0.466966,0.460412,0.453805,0.447146,0.440432,0.433663,0.426838,0.419956,0.413015,0.406015,0.398953,0.39183,0.384644,0.377393,0.370076,0.362692,0.355238,0.347715,0.340119,0.33245,0.324706,0.316884,0.308984,0.301003,0.29294,0.284791,0.276556,0.268232,0.259816,0.251307,0.242701,0.233997,0.225191,0.216281,0.207263,0.198134,0.188892,0.179533,0.170053,0.160449,0.150716,0.14085,0.130847,0.120703,0.110411,0.0999686,0.0893685,0.0786054,0.0676732,0.0565652,0.0452746,0.0337938,0.0221152,0.01023,1.62813e-08,8.31038e-09,6.19159e-09,4.87569e-09,6.1876e-09,5.96352e-09,5.6169e-09,5.19859e-09,4.74776e-09,4.2861e-09,3.84314e-09,3.37691e-09,3.04028e-09,2.72203e-09,2.35298e-09,2.12805e-09,1.87983e-09,1.64865e-09,1.46748e-09,1.2966e-09,1.14554e-09,1.01171e-09,8.93118e-10,7.87984e-10,6.94673e-10,6.12188e-10,3.99035e-08,3.5527e-08,3.16173e-08,2.81078e-08,2.49343e-08,2.20314e-08,1.93279e-08,1.67331e-08])\n",
    "GADC_Rmax_N07=np.array([0.999928,0.996297,0.992653,0.988996,0.985326,0.981642,0.977945,0.974234,0.97051,0.966772,0.96302,0.959254,0.955473,0.951679,0.94787,0.944046,0.940208,0.936355,0.932488,0.928605,0.924707,0.920794,0.916865,0.912921,0.908961,0.904985,0.900993,0.896985,0.892961,0.88892,0.884863,0.880789,0.876698,0.87259,0.868465,0.864323,0.860163,0.855985,0.851789,0.847575,0.843343,0.839093,0.834824,0.830536,0.82623,0.821904,0.817558,0.813194,0.808809,0.804404,0.79998,0.795535,0.791069,0.786582,0.782075,0.777546,0.772996,0.768424,0.76383,0.759214,0.754575,0.749914,0.745229,0.740522,0.735791,0.731036,0.726258,0.721455,0.716627,0.711775,0.706897,0.701994,0.697066,0.692111,0.68713,0.682122,0.677087,0.672025,0.666935,0.661816,0.65667,0.651495,0.64629,0.641056,0.635792,0.630498,0.625173,0.619817,0.614429,0.60901,0.603558,0.598073,0.592555,0.587003,0.581416,0.575795,0.570139,0.564447,0.558718,0.552953,0.54715,0.54131,0.53543,0.529512,0.523554,0.517555,0.511516,0.505435,0.499312,0.493145,0.486935,0.48068,0.47438,0.468035,0.461642,0.455202,0.448714,0.442176,0.435588,0.42895,0.422259,0.415515,0.408718,0.401866,0.394957,0.387992,0.380969,0.373886,0.366743,0.359538,0.35227,0.344938,0.337541,0.330076,0.322543,0.31494,0.307266,0.299519,0.291697,0.283798,0.275822,0.267765,0.259626,0.251404,0.243095,0.234698,0.22621,0.21763,0.208955,0.200182,0.191308,0.182331,0.173248,0.164056,0.154751,0.145331,0.135792,0.126129,0.116341,0.106421,0.0963663,0.0861721,0.0758338,0.0653462,0.054704,0.0439017,0.0329334,0.0217926,0.0104727,2.04606e-08,9.35851e-09,6.80318e-09,5.80436e-09,5.78633e-09,5.18077e-09,5.00976e-09,5.58814e-09,5.18996e-09,4.73656e-09,4.27452e-09,3.82329e-09,3.36957e-09,2.86872e-09,2.63969e-09,2.31437e-09,2.02368e-09,1.76467e-09,1.53504e-09,1.33137e-09,1.15193e-09,9.93579e-10,8.54331e-10,6.10947e-10,6.25893e-10,5.41704e-10,3.78522e-08,3.38861e-08,3.03965e-08,2.73472e-08,2.46994e-08])\n",
    "GADC_Rmax_N08=np.array([0.999928,0.996297,0.992655,0.989,0.985333,0.981654,0.977962,0.974258,0.97054,0.966811,0.963068,0.959312,0.955543,0.951761,0.947966,0.944157,0.940335,0.936499,0.93265,0.928787,0.924909,0.921018,0.917113,0.913193,0.909259,0.90531,0.901347,0.897369,0.893376,0.889368,0.885345,0.881306,0.877253,0.873183,0.869098,0.864997,0.860881,0.856748,0.852599,0.848433,0.844251,0.840052,0.835837,0.831604,0.827354,0.823087,0.818803,0.814501,0.810181,0.805843,0.801487,0.797112,0.79272,0.788308,0.783878,0.779428,0.77496,0.770472,0.765964,0.761437,0.756889,0.752322,0.747734,0.743125,0.738496,0.733845,0.729173,0.72448,0.719765,0.715028,0.710269,0.705487,0.700683,0.695856,0.691006,0.686132,0.681235,0.676313,0.671368,0.666398,0.661403,0.656383,0.651338,0.646267,0.64117,0.636047,0.630897,0.62572,0.620516,0.615285,0.610026,0.604738,0.599422,0.594077,0.588703,0.583298,0.577864,0.5724,0.566904,0.561378,0.555819,0.550229,0.544606,0.53895,0.53326,0.527537,0.521779,0.515986,0.510159,0.504295,0.498395,0.492458,0.486483,0.480471,0.47442,0.46833,0.4622,0.45603,0.449819,0.443566,0.437271,0.430933,0.424551,0.418126,0.411655,0.405138,0.398575,0.391964,0.385305,0.378597,0.37184,0.365031,0.358171,0.351259,0.344293,0.337272,0.330196,0.323063,0.315873,0.308624,0.301315,0.293945,0.286512,0.279016,0.271456,0.263829,0.256134,0.248371,0.240536,0.23263,0.22465,0.216595,0.208463,0.200252,0.191961,0.183587,0.175128,0.166583,0.157949,0.149224,0.140406,0.131492,0.122479,0.113366,0.104149,0.0948261,0.0853932,0.0758477,0.0661861,0.0564051,0.0465009,0.03647,0.0263081,0.0160111,0.00557453,3.0684e-08,1.10526e-08,5.56361e-09,6.22981e-09,6.08783e-09,5.50964e-09,4.7902e-09,4.45568e-09,4.54744e-09,4.1981e-09,3.82747e-09,3.4467e-09,3.06763e-09,2.70072e-09,2.35228e-09,2.02637e-09,1.64722e-09,1.44797e-09,1.19457e-09,9.63205e-10,8.20405e-10,6.29161e-10,5.20103e-10,5.25803e-10,4.5328e-10])\n",
    "GADC_Rmax_N09=np.array([0.999928,0.996298,0.992658,0.989006,0.985344,0.98167,0.977986,0.97429,0.970583,0.966865,0.963135,0.959394,0.955641,0.951877,0.948101,0.944313,0.940513,0.936701,0.932877,0.929041,0.925193,0.921332,0.917459,0.913574,0.909676,0.905765,0.901842,0.897905,0.893956,0.889994,0.886018,0.88203,0.878028,0.874012,0.869983,0.86594,0.861884,0.857814,0.853729,0.849631,0.845518,0.841392,0.83725,0.833095,0.828924,0.824739,0.820539,0.816325,0.812095,0.807849,0.803589,0.799313,0.795021,0.790714,0.78639,0.782051,0.777696,0.773324,0.768936,0.764532,0.760111,0.755673,0.751218,0.746746,0.742257,0.73775,0.733226,0.728684,0.724124,0.719546,0.71495,0.710335,0.705702,0.701051,0.69638,0.691691,0.686982,0.682254,0.677506,0.672738,0.667951,0.663143,0.658315,0.653467,0.648598,0.643708,0.638796,0.633864,0.62891,0.623934,0.618936,0.613916,0.608873,0.603808,0.59872,0.593608,0.588473,0.583315,0.578133,0.572927,0.567696,0.56244,0.55716,0.551854,0.546523,0.541167,0.535784,0.530375,0.524939,0.519476,0.513986,0.508468,0.502923,0.497349,0.491747,0.486116,0.480456,0.474766,0.469046,0.463296,0.457515,0.451703,0.44586,0.439985,0.434077,0.428137,0.422164,0.416157,0.410116,0.404041,0.397931,0.391786,0.385605,0.379388,0.373134,0.366842,0.360513,0.354145,0.347739,0.341293,0.334807,0.32828,0.321712,0.315102,0.30845,0.301755,0.295016,0.288232,0.281403,0.274529,0.267608,0.260639,0.253623,0.246557,0.239442,0.232276,0.225059,0.21779,0.210467,0.20309,0.195659,0.188171,0.180626,0.173023,0.165361,0.157639,0.149855,0.142009,0.134099,0.126123,0.118082,0.109973,0.101795,0.0935463,0.0852258,0.0768319,0.068363,0.0598175,0.0511937,0.0424899,0.0337042,0.0248347,0.0158796,0.00683677,4.97352e-10,2.99138e-08,1.33813e-08,7.4896e-09,6.2979e-09,6.58238e-09,5.99594e-09,5.27676e-09,4.53226e-09,3.84481e-09,3.56977e-09,3.28871e-09,2.96235e-09,2.6818e-09,2.35939e-09,2.04936e-09])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_REE_UB_N01=[]\n",
    "GADC_REE_UB_N02=[]\n",
    "GADC_REE_UB_N03=[]\n",
    "GADC_REE_UB_N04=[]\n",
    "GADC_REE_UB_N045=[]\n",
    "GADC_REE_UB_N05=[]\n",
    "\n",
    "g_array_alt=np.linspace(0.0001,0.9999,200)\n",
    "\n",
    "for i in range(len(g_array_alt)):\n",
    "    GADC_REE_UB_N01.append(GADC_REE_UB(g_array_alt[i],0.1))\n",
    "    GADC_REE_UB_N02.append(GADC_REE_UB(g_array_alt[i],0.2))\n",
    "    GADC_REE_UB_N03.append(GADC_REE_UB(g_array_alt[i],0.3))\n",
    "    GADC_REE_UB_N04.append(GADC_REE_UB(g_array_alt[i],0.4))\n",
    "    GADC_REE_UB_N045.append(GADC_REE_UB(g_array_alt[i],0.45))\n",
    "    GADC_REE_UB_N05.append(GADC_REE_UB(g_array_alt[i],0.5))\n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x518.4 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,200)\n",
    "\n",
    "\n",
    "fig=plt.figure(figsize=(5,7.2))\n",
    "\n",
    "ax1=fig.add_subplot(3,2,1)\n",
    "ax2=fig.add_subplot(3,2,2)\n",
    "ax3=fig.add_subplot(3,2,3)\n",
    "ax4=fig.add_subplot(3,2,4)\n",
    "ax5=fig.add_subplot(3,2,5)\n",
    "ax6=fig.add_subplot(3,2,6)\n",
    "\n",
    "ax1.plot(g_array,GADC_CI_N01,'--k',label=r'$Q^{\\leftrightarrow,\\mathrm{LB}}_{\\mathrm{CI}}$')\n",
    "ax1.plot(g_array,GADC_RCI_N01,'-k',label=r'$Q^{\\leftrightarrow,\\mathrm{LB}}_{\\mathrm{RCI}}$')\n",
    "ax1.plot(g_array,(1./2.)*GADC_mut_inf_N01,'-g',label=r'$Q_1^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Esq_UB1_N01,'-b',label=r'$Q_2^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Esq_UB2_N01,'-m',label=r'$Q_3^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Rmax_N01,'-r',label=r'$Q_4^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_REE_UB_N01,'-y',label=r'$Q_5^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.set_title('$N=0.1$')\n",
    "ax1.set_xlim([0,1])\n",
    "ax1.set_ylim([0,1])\n",
    "\n",
    "ax2.plot(g_array,GADC_Esq_UB1_N02,'-b')\n",
    "ax2.plot(g_array,GADC_Esq_UB2_N02,'-m')\n",
    "ax2.plot(g_array,GADC_Rmax_N02,'-r')\n",
    "ax2.plot(g_array,(1./2.)*GADC_mut_inf_N02,'-g')\n",
    "ax2.plot(g_array,GADC_RCI_N02,'-k')\n",
    "ax2.plot(g_array,GADC_CI_N02,'--k')\n",
    "ax2.plot(g_array_alt,GADC_REE_UB_N02,'-y')\n",
    "ax2.set_title('$N=0.2$')\n",
    "ax2.set_xlim([0,1])\n",
    "ax2.set_ylim([0,1])\n",
    "\n",
    "ax3.plot(g_array,GADC_Esq_UB1_N03,'-b')\n",
    "ax3.plot(g_array,GADC_Esq_UB2_N03,'-m')\n",
    "ax3.plot(g_array,GADC_Rmax_N03,'-r')\n",
    "ax3.plot(g_array,(1./2.)*GADC_mut_inf_N03,'-g')\n",
    "ax3.plot(g_array,GADC_RCI_N03,'-k')\n",
    "ax3.plot(g_array,GADC_CI_N03,'--k')\n",
    "ax3.plot(g_array_alt,GADC_REE_UB_N03,'-y')\n",
    "ax3.set_title('$N=0.3$')\n",
    "ax3.set_xlim([0,1])\n",
    "ax3.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax4.plot(g_array,GADC_Esq_UB1_N04,'-b')\n",
    "ax4.plot(g_array,GADC_Esq_UB2_N04,'-m')\n",
    "ax4.plot(g_array,GADC_Rmax_N04,'-r')\n",
    "ax4.plot(g_array,(1./2.)*GADC_mut_inf_N04,'-g')\n",
    "ax4.plot(g_array,GADC_RCI_N04,'-k')\n",
    "ax4.plot(g_array,GADC_CI_N04,'--k')\n",
    "ax4.plot(g_array_alt,GADC_REE_UB_N04,'-y')\n",
    "ax4.set_title('$N=0.4$')\n",
    "ax4.set_xlim([0,1])\n",
    "ax4.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax5.plot(g_array,GADC_Esq_UB1_N045,'-b')\n",
    "ax5.plot(g_array,GADC_Esq_UB2_N045,'-m')\n",
    "ax5.plot(g_array,GADC_Rmax_N05,'-r')\n",
    "ax5.plot(g_array,(1./2.)*GADC_mut_inf_N045,'-g')\n",
    "ax5.plot(g_array,GADC_RCI_N045,'-k')\n",
    "ax5.plot(g_array,GADC_CI_N045,'--k')\n",
    "ax5.plot(g_array_alt,GADC_REE_UB_N045,'-y')\n",
    "ax5.set_title('$N=0.45$')\n",
    "ax5.set_xlim([0,1])\n",
    "ax5.set_ylim([0,1])\n",
    "\n",
    "ax6.plot(g_array,GADC_Esq_UB1_N05,'-b')\n",
    "ax6.plot(g_array,GADC_Esq_UB2_N05,'-m')\n",
    "ax6.plot(g_array,GADC_Rmax_N05,'-r')\n",
    "ax6.plot(g_array,(1./2.)*GADC_mut_inf_N05,'-g')\n",
    "ax6.plot(g_array,GADC_RCI_N05,'-k')\n",
    "ax6.plot(g_array,GADC_CI_N05,'--k')\n",
    "ax6.plot(g_array_alt,GADC_REE_UB_N05,'-y')\n",
    "ax6.set_title('$N=0.5$')\n",
    "ax6.set_xlim([0,1])\n",
    "ax6.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=4,loc='lower center',bbox_to_anchor = (0.015,-0.09,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_2Way_QCap_bounds_all_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcoAAAFWCAYAAADpON3kAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnXdYVEcXh9+7u3QQRLErig1719h7bzH2WGKKJXbUaOwaWzQau8YSW4yfsfdEsSA2sGBXbNjBLiAdduf7YxFB2i57l6L7Pg+Py907Z4Y7P+/cO3PmHEkIgQkTJkyYMGEiaRQZ3QATJkyYMGEiM2MaKE2YMGHChIkUMA2UJkyYMGHCRAqYBkoTJkyYMGEiBUwDpQkTJkyYMJECpoHShAkTJkyYSAHTQGnChAkTJkykgGmgTAJJkkZLkrQ13u/ukiQ56GmjnyRJTSRJ6vTR8cqSJPWTq60msh7G0pckSQ6SJK2QJOmCJEmV5WyziayFkTXWL9beZ6Mx00CZNIGASzxhbRVCBOpaWJKk0YCfEOIwMDaJU5rK0EYTWRdj6ctFCNEf6EzSujPx+WC0e5gQYiUwG6gqV2MzO6qMbkAmZhbQT5KkbcD5+F/EPkk1iX9MCDEn3q9NgW2xn99IkuQihPCL/d0PEyaMoC8hhE+8c84Zoc0mshbG0FigJEkuwBigv/GanrkwDZTJIITYJknSBbRPVds++s4H8Em6ZJK8kbVxJrI8RtZXp49ueiY+Q4ylMSGEnyRJs9G+VXaWpbGZHNNA+RGSJDUBDsf+ehioxocnq/fnpPY05g64oH17dNRnysPEp42x9RVrf6X8LTeRVUiPe5gQ4rAkSZ/FIAkgmYKiJ0SSJHegf+xTkwtQ+eOnMR1sOAD9+PDE9gZoIoSYE7sw3h/obBpAPz+MqS+0N7X+aNenEEJ8NjcyEx8wssZ8gMqx//rFW1L6pDENlCZMmDBhwkQKmLxeTZgwYcKEiRQwDZQmTJgwYcJECpgGShMmTJgwYSIFUvV6jfWgehN/j1bsQm8TwBHYYnJKMWEIJo2ZMCYmfZkwFF22h7gADiTcczMWWBF7fCzazacASJJ0EXAC7srXTBOZjGLASyFEJZns6awxk74+C0z6MmFs9NKYLgNlUpvlK8e6HjugdRWOj5O9gvx5LBX5nyqsUavV2NnZUapUKaKjo3n48CHFihUD4ObNm5QqVQqAu3fv4uzsjJmZGQEBAVhbW2Nvb09QUBBhYWHkzZs3rryNjQ158+ZNc/nU6r958yb58uVLc/mMbn9AQABhYWEULVpU1vY/fvyYx48fo1ar0Wg02XXQjq7oozEnO0vyly1I/idvLXgdqsDW2PrSRHHP7xGFnJ0xi3oKoQ8RqJAsHAlTWxEcqSJP3gIZ3j/xywcEBBAYGGjSlxa99GVrSf68uckf+tKCt0Ih+/0rq/ZPurRfJRHw7AVhYeEUdSlMUHCIrO2/ceMGMTExhIWF6acxIUSKP0AntJE+4h9zj/d560ffedTGVRQYUEEc8TsijIGjo6NR7H4q9o1dR/369QXwTqSiHV1/9NEY4KGQEL/9phThm8yEZldhIS6OEeL5cSGiQw37w9RRQgTeFD0b2ApxbaYQnl8JsbOgEH8jROBN7TmBN4V4e1UIjcagqrK6xj5lfeWysRBRGxBdlxYRz0OeG+VvzMr9YzT7AUeE2JFfiJsLjN5+fTWW1sg8PrFPYi4kEVPyNFZUuTadHtt7cH/4fSxVlmmsJmmKFCkiq71PzX561WFkktWYRiiY8vsEFg75nQN1W1LuzUXwnQ8iBpy/hlp/aU+8swIkBSgtQWGhPaYOB3UYxIRCzlrgVAtCHsCx5hDiByKG+d1VEHAQHKtAwc6QszrYxF5Pe1dZ/risrrFPWV9vI2H1sfzMqutPu/V12dLDnUL2hWStPKv3j6z21ZFweTzcWgilf4YSAylS5C/57MuALgNltdh/t8VGlQlEO7ffJfZ4onBZgvtcOdWMI/32Y6my5MbLG5TIUQLVkWNw+zb8+CMoTA63JuLQS2NKpQSvX9Dz+k7KjGlISEwYUVHBOAbfh2ULweUZ5MkDT/dC2BPQRGr/MwKorEFpDSorsMqnHSgtnaDMeMhWErKVpEWtJpw/75E+f7mJ9EA/fakkxm4OpE6JUqws8JC6q6uzrdtequWvBitWQOHC0Lx5+rX+U+blKTjbD2LCoIkHONXO6BYlSaoDpRBiTLzP8cMgJRtPUqEIZq3qLWJ4SWI6hdN1W1cKmuVk7y93UT5+AnZ20Lt3mhvt4KBXWrXPzn461eEvlyF9NWZuZkZu1XFG/L2UwB8DmBexlC03trD3eWNcZ2wFD384eRIa7NOtASobcPmgx0+hf7K6fTJQXxYWFgQFBfFs1u/U+a0PuwtZUG9dPdZ98RtfDR0JUVFw/TqULp3mNmX1/jHYflQgXBoL91ZB8UFQYTqY2clnXzd015iuc7S6/gAe+XLnEV1zDRUxaITPxIfCP9hf1P6ztvi+t4N40bCGENHRBs0vv3jxwqDyn7p9Y9cRO7/vIWTWji4/gEeFChWEJEnCW3oq3F1fi7CIENFjew9hN8NWbO5RUYgzZwz6+7J6/2R1+xmtr1q1aolyxUqI/vaTxIO8vkKztYDw21VOqH5RignTGoqYwQMN/huzcv/IYt+9nhD7ywvx0ts49lNBX40ZZf4zd948bHu1hDOOART+w4FckTZ49PGgwLfDqNTmCWEiyiD7Tk5OMrX007SfXnVkFA4ODuTPmYsdzsuod9sBhcdL/urwF782nU1v1xuczBdjkP1PoX+yuv2MxMzMjJbNmnHNfjs2ASU4tXo3hcuPwb3XYVZZ3qBZNV+ehzw3qI6s3j9psv/yFESHaD/X+BNanNeu/8tl34gYZaAMCQ3FySE7typOwj5ERcTYlyglJVMaTOHmoJtYm1mz//Z+rjy/8qHQkycgdAvQvnKlcbMIZXX76VVHRhEQEEDrJk25brkfUegB0hhzRHgkA6sNxHeQL7UL1uZV2Ct8X/l+KBQaCsHBOtn/FPonq9vPSAICAmjbqSNnn/pyqsQ5yhysxPO7jWhQuAE3OvyOq3hNpRWVOPHwRMKCr17pXEdW7x+97AdehxOd4HB9eOGhPWZXDBRm8thPB4wyUNrY2NC2aXN2+Z/nft0raFa74L8nAAA7C+089H93/6PqyqpMPjaZqGdPoUoV+OorCAlJ1b6rqzyeh5+q/fSqI6Owtrambaev8Ljvy+sWnnA5L16DtVvlimQvgiRJ/HX5LyqtqMQCrwVohAZGjYIKFcDLK1X7n0L/ZHX7GYm1tTVf1K2DrZU1b0quwF8Vw80+tojoGBzD7rHE/Dobihah+YaGTDg6gWh1NJw7B4UKwa+/6lRHVu8fnewHXoeTXeHf8iDU0OoK5G8jn/30RNc5Wl1/AI/69euLAzt3CRtzC/F48hIR4PRCRFZ6ItQh4QnmiQ/cPiAK/l5Q9BlWWMTY2QrRoIEQarXR5qVNyENGryHVr19fhIeHCxtLS/FPl/7iSpm7ItIxWETff5mgnf9c+0c4znYU9f+sK/zqlBHCzEyIy5eNd2FMyEJm0JcQQnRp0Vr0qlBTnOlyWkSjEZenPdI28Ol/QuzIL4J3FhUtFjqJKiuqiJszRwgBQri5GfXaZAleXxDiRFchNimEOP6lEK99MrpFicgUa5RBQUE0btUSpUrF0SsXsB5yDtXVXFzt9zrBeS2Lt+TawGs4te7Mu/On0axbS0hMWKr2PT09jdHsT8Z+etWRUQQFBWFpaUmjmrU5dPc6hQZcQalW4/9NJEKtjjuvS5kuXB94HTsre84vHQ9HjkD58qna/xT6J6vbz0iCgoIAaN2+HYcf+FK8yk1OZQ9COS0vkQHBkK85tL6GXd4GHHB6w9xsb2glLWPZxmGI6dN1qiOr90+y9h/vgoPVQERD8/NQbyc46h+JMLPpyygDZVhYGObm5rRv2pwdvpfQ5A7leNkHOG/Kx8PtCRfBs1lkY07TOTiUKMc/wWdwXeLKlutb3j/dJYmvr2+y38lBVrefXnVkFGFh2oepDh07cuDudaLD3nK1hS/5PPNx6ZeE+spjm4c93fbQuXx3AioW46t/vuLum5TDeH4K/ZPV7Wck7/XVqtNXPA8O4tLNGxQe5Y1TlJIT7aO09yZzB6ixGqmZFw1y5ONWYXgcuIKWO77iYeDDVOvI6v0TZz/MH67/Cg82aX/P2xza3oW629M0QCayn1nQ9dVT1x/iTV2479svLM3MhN/EBeLtml3C2ypMnLeOFNGBYUm+DkfGRIrZJ2cL6xnWovH6xuLmy5tC+PsLMWuWwVtKTMhHZpkaCwwMFOYqldjVY7AIWr9bHHZ6Ke4oY0TI3bdJtts/2F+0/197YTndUszwnCEiYyK1XyxfLsSrV/JdIBMGkVn0JYQQDavVEENqNBSBa3aIo/WuiTA04vaqpwkbrNEI8eAf8eraPNFiYwuRbYa1WHNqulBrYpeRvL2F8PKS9RplKDERQjzcKsTRltrp1f3lhLj/d0a3Si8yxdRrdHQ0AA1bNMcxmwO7z51GoZTI7nYSlzAzjrR7l+Qbo7nSnNG1R+M7yBdHK0cWeS2Eb7+FsWNh3Li4816+fGmMZn8y9tOrjozivb7s7e1pXqceO2/4IGJiKPWzFxYa8GpJginY9+S1y8uubrvY9NUmlp5bStv/tYXt27WRomrU0G4k59Pon6xuPyN5ry+ATp06s+f2VdRvg6n87T0u2oYSMjQnMYHxlogkCZy7kKPMCA58fYBd9QbQ6/4ETmx04tHFxdCtC9SpA8eOxRXJcv0TEw5PdsPpXrAjNxqvvmDrAs3PQsvLUPhrWavLbPoyykD58KF26kGpVNK9w1ds972EJiSM3CXDOdnch56nHDm77XGy5QvaF2RL5y0sarUYMWoU953t2dQ4N2qN9uY3c+ZMYzQ7jqxuP73qyCje6wvg6x492HvrChEv32CbU8PDDhcYf9cOj/XJT391KNWBm4NuMrPRTKhaFY82ZXk9rC+YmwOfRv9kdfsZSXx9derTi8eBb7h4/RqSAnINP8P/oiUWj/dP8mFfkiQa1p5LcP1/0ZjZk/P6UIInB6Ae7giuShAaIIv0T+gjbQQdgAcb4UwfbezkmhsY49UTqi3RxkOWJMPr+ohMpy9dXz11/eGjqYvLFy4ISZLEpeHTRND63SJo/W7xTeUrwjVHsHh16U2qr8gx6hix8MwC4TjbUZRfXl4cunvIgBduE3KQmabGQkNDhY2FpdjcpV+cvgbWvCgKZn8nXl5LfTpVo9GIxusaCcfZjmLZ2WUiRh1j2MUxYTCZSV9CCNGwag0xuHpDEbhmpwhav1ss7+YhrMyixKU9j1L9W/Zd3SiGLXUQHmtthHqTUoidBYS4Oi3tF8dYaDRChDwU4sE/QpwbLMTektqsOX4btd/HhAvxfqniEyBTTL3Gp3zlylQq4coGb0+ERvs0NbvfPX4LMeN+SzNEZHSK5ZUKJUO/GMbdIXdpUqQJbf/Xlluvbmm/TOKJzsTnhbW1NW0aNWHHjYuIKK2Wpnz7gOHRGm41sEJEpBwFSpIkDvY6xK+Nf2WSxySqrKzC7de306PpJrIInbt0Ye+dq6jfar1hu7cIYlh+f8I65yHsybsUy7Yu24Np3z9ib74B5PaD5VEFeKuMTYOoiYZDtcD7B22mmzcXQB1h7D8n4X3z5jzw/Ap25YfdzuDjBuHPwHUEtPODIj205yktQWlu/LZlUowyUN68eTPB7/1+6Mum6+eIeqndFG5lpaB4/5NUfmVO5IJ7OtnMbpWdec3n8djtMdPdpnPV/xLXqzoTPGuK7ANmr169ZLWX3vbTq46M4mN9devdiwN3rhISoPV4tbBQ0KzPBWoEmhE1Lfkp/vcoFUr6VunL7cG3aVGsBRNHTEStUeO/cTm4ucWtXcpJVtfY56Svjt/05EnQG3yuXQW0M40/9r9OwSglpxtp4l4AksPOwo65zeZyrO8l/hdqhvOusVQdXJWYV/5wUkB4GNxeAgerwz/WsLsIHGsB54dAcOxDW+RreHsZQu5D+HOIDgZNjPbep4nRDrDv74Phz5g8uCX4H9R6o96YDecGgUcb2F8Ojjb+0LgQP7ApDFUWwpePocNTqLsVivUD2+RTaX1u+pKEzIOMJEke9evXr+/h4RF37N27d+TPnZslLbvzZfv2ccfVVyNYcq0gjb4pQO1uBfWq597/llH060E8t4EV64cwuNUUHK0c5fozTKRAgwYNOH78+HEhRIP0rjspfUVFRZE3pxOz6relW+cuH04+qeSCWuDYsSIVWhXQq56dFzfRa1sPfj4JIwasx7p72rPdmNCPzKYvgMY1auKKJTP7D0VSKQG4vjcXP22vxrjFj2k1qLBO9oUQbLyykVHuo8j9NpplG99Sp1J72LVLmyM1+JZ2cHx3C97d0eZndCgLD/4Hp1NxmOkSos2Ec8ENbi8CMwcwdwTrAmBTCGycwboQ2JcBp5ppuDqfDvpqLMU0W7GJTZsAjsAWIURg7HEXoPLHx5PDzs6O7m2/ZMOFM7Rr1gKFlTaJrrKcJW9Oqwjd/YSYstaoyubQpc0AFO0+EGGZl3vB19n2YgueW7twuPdhncubyBzIoTFzc3O+/vIr/nfKiy5hbVFYWwEgasewcl4xKrx+RdkKdijz2+vcri8rdmftw/uMUc1hecBYZl2G3hVMg2VWQ6572Nc9ezJ+/HimvH6LRe6cAJRp+4IvXvjww7gy+NR+SZ6KqQfyliSJXhV60bZkWybtHUEDs3V0KqJmduBDnB2cwbGy9udjCneHgl9B9LsPycfV4dq3SYUZSCpQWGrPrTgbKs/TOt6YkIXUruRYwAc4H/v5PZ0Av9gfl48L3b2beEP3ALfhHPXz5b7vrQTHp/zwhPpncxHZTkF4QOpReQDc3NwAkDp0oNY3E7g04BIbv9oIwLTj01jkvYjImEidbKVk31gY23561SETemssKX39MHQwx+/f4sHtO3HHJEli6ZBbDL9lQUy3EDQRKa+Hv8fNzQ1Jkuj85XhuTnzBqJqj4tYtgyN1C6yuSx3GJKvblxFZ9NWlT2/eRUVw7MLZBMd/7unPcCmKh3WzEROs+/ri1LFTWdR5DZcGXuGNIpKSS0oy7sg43kWmsOaptADLnGBTUJtkPHtFyFEVslcAhzKgUMaeZ47biJE6tyUtfHb6SsnTB3CP/dfh/ed4v18ARidRxiNnzpyiZMmSokqVKqJkyZKiR48eQgghKpZwFRXzFIzzHutaq4EIWr9bvJ29SzySosTBvEFCHRUtVqxYIbRvxUIcP35crFixQgihzVE2fPjwuFxlPXv2jPNien/8T58/heMUe1FsspNYeX6lOHzscKLy70mqvBBCzJ07N8X6UytvSPt1Ka9L/bt375a9/XPnzhW5cuUStra2Argl5PEy1EtjKemrfLESokreQiJw7a4E+gocu1eEECP21QwwuH/qr60vSs0sJf7cuyrT9U/88i9evDDpS2Z9fdWkuSjmmEsErtyaQF+3RruLl6jFvjIvhEat1rt/NBqNaD+qvSi2oJjI/Vtu0Wt+L3HU42im65+srq8XL16Ixo0biypVquitMZ1EFvt5a7zPLkC/WKG5fFQmkXv1e9YtWSYcrW3F4+nL41z53/9c/Oa4CEUjDjV8nWRZfYiaNEEE5s0umg/JLtZeXCuE0IrRhDzI6b6vr8ZS0teSWbNFQYcc4tXctYn0dazuZRGJRpwb/8ygv93vjZ/ovraNUExG9F7VWjwMfGiQPROJyaz6+m/XHmFlZi7uT1qYSF8nW54XUWjE6SFp11dUTJRY6LVQZP81u6g4zlEc3TQjzbZMpIzc20N8JElykCSpMnAu3vFOwBagL9r5/wQEBAQkaax73++xsLRg8/Ejib5zaRTIuTpXqX8sO16jXqTYqBRzlUVHY3bQHftngexqsY6vy31NaFQo1VZVY9m5ZTpNyWaqXG6ZuA6Z0Ftjyenr6/59eRn6jqPnvBN9V/mHB3jme06Bmbl4evhNig1K6doVyV6ETZ5OeK0C/9vneRWmzUGo75RsVtfY56ivJm1akT2bPbvOnkr0XbluT/F0fkrRxbl4uDf1vJRJXT8zpRlDawzlrvM86vm8odnN8bRZ35yrz6+mak8X+3KS1e3rS2oD5QqgC1AVWClJUidJkpoA22KPu6AVWwKsra2TNGZubs7Ab79n5cUTRMfuSYpPpb4POFnIn+LznPBd9zoJC1pSzFVmZgaenvDvv1i2aoe50hylQkmv8r2Y5jmNoouKsuTsEiJikl9PyBS53LJAHTKht8aS01f27Nnp0KwFGy97oUli/2SlSd74m0fysq0dYU9Dk21Qqtfujz+o1n8q7hPvUDlvZW69ukW+efkY7T6a12HJ61avOgwkq9uXEdn0pVQq+fqrjmy9eRHNu8T6qTz+PI8sI3jb2Z7QJynn1U3p+jl27cPCOtO5UX4FNjYOVFxRkW92faNTsHVd7MtBVrevL+myPSQ+r1++pGCBAqz5sg+tWrdO9L0mWsP1EQ3JH2KH+bF35Kunu6diaoRHh7PKZxXLzy/n1HensLewJ1IdibVZ0v8xTCRNZnTff8+pI8do0KwpF0fOoFDZUom+f/tQhWpKc246RdLooTkKixQdv3VCCMH+O/uZcHQCfm/9GFlzJGPrjsX8M96gbQiZWV83Ll+hTMUKeA+ZjGvVxN6pbx+aoZzcjNt5Imhw30IWfZ33P8+Yw2M4+egkg6oNYlzdceS0zmmw3c8ZfTVmtHyUyZHDyYle7TvyxzkPNGGJ3+oUZgpKzPAgyCyKiHYWaF4m9oRNa64yKzMrhub/ihsDb+Bo5cgu3104L3Bm2vFpvA1/a7B9XfkU8h1mJCnpq1ajBpRxKcr6U0cQmsQPgdmdY3j7gyc1nltxpEHSwfn1vXaSJNGmRBt8+vuwqs0KfF/7YqYwIygiiLDopD25s7rGPld9la5QnlrlK7LR2xOhThxoILtzNK/6nKRGgDWHmybvwarP9auaryqHex1mb/e9HHtwjKKLijLdczqhUcnPimT1/s9s+jJaPsqUcJs4jhMP7nDBxyfJ7y2ySeSY6E5BRRjqtu9QhyScRktzrrIjR8DFBWnuXADalWzH3KZz+d+1/1FoQSHGHh6LECLL54pLrzoyipT0JUkSA/sPYMNVbyJeJL1WVKj2O261PEeTs/ZEL0wcuSet104REUnX/ov5X3hrJEli3pl5FFlYhLmn5ya6qWV1jX2u+gLo+0NfNt84T3gy+nJpEIRP/cs0OOHA6aFJZ8HQ9/pJkkSzos24IPrxh2031l5aS7HFxZL1u8jq/Z/Z9JXuU6/v6dikOVGPn7Fx1EQki6SnqISfQDmzFYdKhtLhkh2SUmlY4+bMgTFjYOJE+OWXuMMaoWHvrb3cfHWTn+v8zPUX11EpVJTMWdKw+j5RMvPUGEBoaCgFcudhTuMOdO3YKdnzlH87Yn70C27MCaSCmwxTWX/9Bb17Q5EicP06UeZK1l9az8yTMwmJCmFmo5n0rdLX8Ho+cTK7vsLDw8nnlIu5jb+ic8eOyZ53YXIlKjwowIu/XuPaUwZ93boFZcqAWk3UeW9Wqs8y48QMzJXmTKg7gT4V+2CmNDO8ns+ATDH1Gj+fW3KM/2UKB+5c5cbV5D26JBcJ3+4nsa9whDDPC3HTZGnOVTZ6NJw4AZMnJziskBS0d23Pz3V+BmDN2TWUXlaaTls6ccH/QtrqSoFPId9hRpKavmxsbOjTqStrLp1GExqe7Hkx3V5zKNcLrrr7E/Psw9tBmq9dr16wfDns3QtWVpgrzeNiyM5uMhs7CzsAvJ944/fUL2116EiWy3eYiUhNX1ZWVvTs0JG/rnonuXz0nkoTLnAzWzDLB9nw8m7C6dw0Xb+SJWHJEpg0CfMq1RlcfTD3ht5jWI1hjD86npJLSrLu0jpiNDFZvv8zm76Mmo8yJSrXqkmzL2oz/8h+RHRMsueVaPyOSuUCObvhKXu7am9mBuUqq1MHUnkz1RzRcK7vOZQKJdVXV2fi0Ylpry8JPoV8hxmJLvoaNHok3o/9uHz5crLnSEqJOtO8aV7WnSf/nOHFTe2akkHXbsAA7VN/PMyUZnxX6Tu6le0GwE/uP1F6ZWmmHZ9GYESKkdPSTJbId5hJ0UVf/dyGcfz+Le7eTH6KUGGmoOjMo5yyecuXbWIIe/3hoS3N12/AAJg6Ne5XazNrRtQcwf1h9+lfpT8jD42k1NJS9PqtV1z+XmPwuekrw6ZeAU4eOkyDls3xHv4LxSuUS/FcnzX5qHW8Csd7vKXpRiMEP3/9GnIkjjV75/UdojXRlHYqzcSjE3F2cKZn+Z5Yqizlb0MWIbNPjb2nRa26OIVGs2ToaCSz5L0PRWQU+yfVxiUoJ2XvqrHNZ9y+jdHE8M+1f5jmOY1nIc/Y3mU7jV0ap17wMyGr6KtW+YpUtXJk2oChSMrk3zlePNcwfWpjumRT0tzPHKWl4Z6wyREcGcxi78XMPTOXPLZ5mFJ/Cp3LdEZhivuagEwx9aordZo1oXaFSiw6sh8Rk/LTT+Xv/PEud4ubmxzYvvSZvA158gTKlYMRIyAm4dtt8RzFKe1UGtCmy5l4bCKF5hdiqsdUXoZmrukBEwkZ/tMott7wwf/e/RTPkyzMqfP9RQpEKthdTU10mG4xYfVi1CjYvh0AlUJFj/I9uD7wOstbL6dCngpohIYZnjN4EvxE/rpNGIV+fftpnXqepxxgIFduBT99fZY6AVb8Wy0s1bRcaeLiRfDwIJtFNsbXG8/9YffpWqYr/fb1o/zy8my+ttmob5ifOumSjzIlJkyaxOZr53h481aq55YfcYvQJp50GZId943PDWliQs6dg1evtGITItlcaKNrj+bBsAfMaTqH7Te34/HAA0DnTebvMeWjNAxd9dX8y3aUKOTMao//Ur05OZSIIXTQYaYEa3At7o4mCdf/NHPkCMybBz17QmzUl169eqFUKOlerjs5rXPyMvQl++/sx2WhC9/v/v5DcvI08rnlC5QTXfXV9YdvUUsSO08eS/XcgnVC8W1/hl9vWjMTgMysAAAgAElEQVT/pwB5r5+/P7RsCc2bw+nTAAzpO4QpDaZwf9h9OpbqyIB9Ayi1tBTrLq0jWm34g+Dnpq8MnXoF7WbtuhWr4IIFi4eNjsv1luz5Gg2Llheg9bnKqBcEUm2oTNOwp05pF8tz6uadJoRAIAiPDiff7/mo51yPEV+MoEHhBkiSJE+bMilZZWoMYP3iZbiNGc3lCfOwL5A31fOvXNHQeXFLZtcOodcRR3n6Ugj49VetN2y3bimcJjjx6ASzTs7iiN8RHrs9JrdtbsPrz2JkJX2N6T+Qw/sOcGTcLBR2Nqmev/s/c777pxk7p7ygzcQ8BrY2FrUahg+HGzfgwAGwsEh0SlBEEMvOLeN3r9+xNbfl59o/06diHyxUic/9HMhSU6+g3R80feYMNl07y+1r11M/X6FgSN/HROd4Q4Fh2bmxPuW4nTpTu7bOgyRo262QFNiY23Dqu1M4WTvR4u8WVF5ZOS4lk4mM5+sBfbGxsebvowd1Or98eQU7mvnQ/Zgje1vI5GgjSTB2bIqDpPY0iXrO9fi3x7/cGXKH3La5Of34NE02NOGw3+EkgyOYyFgGjfmJy88e4+2jm3d8u+aRbKh8lbqTcnP2V/1mopJFqYRFi2D//iQHSQB7S3vG1h3Lg2EPGFJ9CFOOT8FlkQsLvRYmGxTDxAeMMlAmlc8tJRq0bknDKtWZ/d/OFD1g3zN+61pKzjxBcN4ASg6zJMZLpsEylgS50NSpz+uXzVWWNe3X8HD4QzqV6kSBbAUIjw5n8rHJPA5KvKHdlI/SMPTRl5mZGUP69meFzwmi3iQfcSU+G6NmcbHWFVocciB49tO0NjNFUusfZwdnAPLb5aeYYzFab2pN9dXV2X5ju04D5meXL1BG9NFXIZcitG/YhJVexxA6bIuTJIlWAx9wyPo2hcc6cnn121TL6IQkgeUHJ7Tk+sfG3CbOS3Z83fHMOzOPwgsKM/vk7JRzYX7E56YvowyUzs7OepeZPvtXdvpe5OrFi6meO7JtZxQWSvJM8SY6z2PeNbTj0gZ5EuoCjBs3TvshKgpatNAGKtDh5pTHNg/j643H2syagJAADt47SJGFRei8tTOeDz3jbnBx9o1IetSRUeirr/6jR/ImIow9Homz1iTFyLadce3/kIjmJ7CbkJuA32R2HiNe//z3H6SwHcHZwZk/2vzBg2EPaFS4ERuvbkSSJF6EviAkKvnA28buf5O+PjD0p5Hs8b3M4zu67Y2VlBKVpnnxwCGQ7P0cuLVL/i1Ccf0TEgLhifcSW6osGVhtIHeH3uXXJr+yymcVzgucmXh0Ii9CU87elMC+kchs+jLKQGlmpn90iBoN69OmbgNmue9GRCbO/BCfnNm0gdIlSyURw6/z0OodJYeaEeMjj+CcnJy0H44ehcOH4ffftdtH9MAluwteP3hx6rtTWCgtaL+5PUGRQag1amwdbGVpZ0rE/Q2fIPrqy97Bgb7derD0nAfqJLI+fMx7fYlub/Gveolso3PzeHHqNw99cHJygrNnoUMHqFULnqU8GOe1y8vsprPZ0WUHAHNOzaHQ/EKMOzIO/3f+Sds3IiZ9faBes6aUcSnKOk/3JOMLJ0WunNkpPvMYr61DkTpm4+Fx3d/mdMHJyUk7QLZrB61awbuk7Zsrzfmu0nf4DvZlaaul7L29F+cFzgzaPwi/t8kP/J+bvowyUCaXzy01ps+dw393ruHllTifYHzWHvuw3qSwVlFkpgeKnP5ENTbnyhbD3yzjcqG1aAHbtsG+fXqtX8anRoEabPxqI0/cnuBg6cC+2/twmuXE2MNjk5yWlYvMls9NTtKir+ETx3H1+VM8z5xJ9dz3+pIUErb9nxBY6SoFRjsQtUs+T+uVK1dCiRJQvbr2ZpZbN6ed985Fvzb5lWWtl+Hu507hBYWZdnxaYvtGxKSvD0iSxNBBg9lwxYuw57ptGVt77CBKGxUFZxwm2jySwKbWPLuc+kOcrqxcuVLrDevrq/1JJdKNSqGie7nuXOx/kV1dd+H72pfii4vTbVu3JKOTfW76MniglCTJ4eNjyeVzS41y1arSq82XTDq0HXVY8qHHSuQtkLAN1ioiRlzGT0Rh082OCxsNGywT5ELr2BGqVjXIHmjXBgBaFm+JWyk3jj04RpGFRfh6+9dGcdLIbPncDOFjjaVFXwWKFKZH2/bMP3UQTXjyYccgob4khQLbwX6ElLpBWEcnjs+QZ9bC1dUVHBzg4EFtWDI9vWtVChXdynbj7A9nOdz7MHUK1QFg3aV1/Hf3P0qWNG6cYpO+EvL1gL4IpYIdnkd1Ov+9xsyzK8g59RA2qHlYw4JXt+VxrHF1dYWiReHkSe2smIuLTuUkSaJ5seYc6X0Er++9UAs11VdXp8mGJrjfc4+7V31u+ShTHChjM4N3kiSp38diij3eSQiR6M5hb5/2HJLTF8zj2gt/drkn76VY27VMomOSrYoCM44Smi2IHL3t8FqV9sGyXr16aS6bGuZKc6Z1nhY3LVuzQE0kScLriRdLzi4hKEI3h5PUMObfICdp0Vha9TVuxi+cfHQXL++UZyw+1pekUqAZdB+/XC9wnWDPsVmGD5Zx/WNpmWpIxZR47ynbsEhDAG69ukWHfzow6Pog1lxck2RmCTkw6SshlpaW9O3Riz98ThATlPo0anyNWeWRsBp3kDwxglsVzHh1N+UHOV2I6x8Xl0QhFXWlWv5qbO28lVuDb1HMsRht/9eWKiursPnaZmrVqWVwG1Mis+krtTfKsYAPcD72MwCSJFUGXIQQ25IqlFI+t9Qo4FKEEd/345djewl/k/QN6ZRv0ttIFHYqCs06SlD2N4T3t+XglrS1Q6dcaAsWwIW0BUx/b79GgRoMqTEEgOchz5l3Zh75f89P/739ufTsUppsf1xHFkBvjaVVX8VLl6Zbi9bM8/wXTUTy6+BJ6UsyU1J02hn88zyn9Dh7js007IEm1f5JwgFDF2Y1mcVjt8fUsK3B2CNjWe2zGoAodcrr/vpi0ldiho7/mTuvnnPszKlUz/1YY3YuAtXY/ygYLXGzgpLX9w17wJGzf4o5FuOPNn/wcPhDWhZryY/7f6TQb4VYcnZJig5lhpDZ9JXaQFlZCOEH+AHx03l3BQIlSdoaK7gE3Lt3D1dXV6pWrYqrqys9e/YEtBHh47v9xo++4ObmFhcx3qmEC8HRkazcs52Tvtfi1oxeBQcx9u/V3A7Qhvnqt2J+XPmxf6/mVXAQChsVx1tOZJvrQdr3sGXWeK+4+W5d61+5cmVcR3l6eiYuv28fuLkRWrNmnJOPPuXf51qLX7/HCg/OdDvDls5bOHP9DAO2DgBgz+E9LF2xVO/279mzJ/n2p/HvnzdvHrlz5+aC9gEh9d37uqG3xgzR1/jp0zji58ufe7VOMad8r+usr9cRIbhMO815+1tMnWjDng1v03x9U+yfFy+gUiX+jjflr4++clrnpEZEDRpfacx3lb4jWh1Nrqm56PK/Lpz3P5+6vg1tvw7lP0V9Kc3N6dm+A+MO7eDEFW2u3aT0BXA74EkifUXmDkQx5j8KRQimVQnnzbNI4/XPsmWM+PLLZMsn1T+KcAVh+8J4NPwRtc1qM2bPGArOL8gY9zH8MOIH3e+fcrQ/lfLJ1d+kSROqVq2qt8ZSjMwjSZK7EKJp7OetQojO8Y9LkuQCjBFC9I9XRq/IFsmx8te5jPllMufHzsbJuZDe5UV0DEs2Zif78fpUnxNM1VGJllLTTlQUfPedNhPJgAHy2Y1HjCYGlULF4AOD2XxtM99V+o7+VfpT1LGoUerTBzkjp+irMTn01aVpS949fMLmnyYnmws1JURMDIs2OjL9RF12LHxH64Eyagtg0ybo0QPKlwdv7wT749LC+4g/i7wXsdN3JzXy12BFmxWUy51yIoKMIivry/fKNcpULM/hfmOoUqtmmmy8vR9DhxW1UNhacfikFQ659NdoirzPm1q4sDaaj5VVmszEaGLYfmM7873mc97/PF3KdMHtCzeq5a8mb3uNgNyReXxi5/grA+c+Ou4CJLnTX5d8lKnx3ajhFMidh992b0F8tOn/VXDqUyOSmYrBPd7SpMgDKk+yJuqQ7u79qeZCMzfXii2Ng6QuudZUCm2GgXnN5rG45WK8nnhRfHFxfjr0k2x1ZBL01pih+pow4xcO3b3OZZ+k9+ympi9JpWJozzf8WeYqNYZkI/JgykGxkyLF/vn6a9iyReuEkcZBMr799+uY27psw2+oH3UL1cXJxgmN0LDYe3Gagvub9JU0ruXL0qZeQ5acOJRiAIKUNJa9iIodQz0p9iaGoyUEQQH6T5un2D/t22sf8idNSvMg+fLlS1QKFV3LdsXrBy9OfHuCaE00X/z5BXXX1mXHzR0GBWHPbPpKbaBcAXQBqgIrYxe/mwCzgE6x383+uJAu+dxSQ6VS8fvcefx58TTXLyZcr5u3d6tONiRzFbnHXSa03nFGTX/Nwim6RfDRKReaATFA9cm1ZqGyoHu57nh+68nlAZfpWFqbUX3WiVlM95ye5B46fevIYPTWmKH6Kl+9Gm3rNWTesf1J7tnVRV+SSkXbwX5YlL6JcgDcOqHfPstU+6dzZzBgL1ly9p0dnJnddDZ5bPPwPOQ5Ky6soOD8gny7+1suBqQe7CM1+5mQdNfX6Inj2e17ifspJHpITWOO+Sz5rY83td+pOFUSXvnrt2aZYv9kywYeHvDtt3rZTMl+zYI12dp5K/eG3qNavmr02dWH4ouLs9BroV4Rf5Kzn9FkeFD01OjUqBkv/B6we+x0lFZpe7oWag3//SfI52hFjYrlMe+fT5a2JYmfnzb4tZEDo/91+S/mnpnL9RfXaVuyLSNrjozbImBsslLQ6uTwOX2GanVqc6z/WCrWrJFmOyJKzZNT76ixqTtnD7ymdGOZAl2nE0IIjj04xiLvRey/sx+/oX4UtC+IWqNGqUi7N64hfAr6qlOhEmVUdswZ7IZkgFdz8BUFc9bW5KidOe7HzcnrnDWCmAdHBrPm4hoWei/kTfgb+lbuy5DqQ+JCM2Y0WS4oemrMW76UCwGP2H7wQJptSEoFLVpKVHihQTUwD+urhCLD7HBifHygUiUYOBCMkXMuHr0q9OJS/0uc/v40OaxyxKVlOnb/mCmnoQ5UrlWTDo2aMutw6pGgUkIyV1Kgnh0nv1uHy+Qggv54oUu0w7Sh0WgDYMhYgSRJNCrSiF3ddvF0xFMK2hfk7NOzOC9wZtrxaQS8S1vwkM+dUT+NZuNVb176GfZ2mq28hp9+Pkx28ZZxlQWPrxi+dSRFZNJWNotsDP9iOHeG3GFNuzWceXKGoouK0mlLJ44/OJ7lAvxneD7K1HAuWZyxPw5m8pHdBD3TTm/F9xbTFUmhQLSL5k6jM3T3sWZ98QhCQpLurDTnQnvxQuvo8+pVigOlXLnWJEmiev7qrG63mu8rfw/A716/47zAmQKjC7Dv9j5iNKkHmc9qyKWvX2b/irvfTc54eSU4rq++JKWSItWciFG8wvJHJ/5sGpLq/SZNGhg0SDslO358qqemxX4um1wAlHYqzeT6k9l+czuFFhSi67auRMQkvEFntnyBciKHvtp93ZVCefOx8uiBJHOh6qMx+9xW/DPIi4khEk+qmnHPO/XBMk394+0Ndetq718y2VcpVHQs3ZFT353i9PensVRZ0vSvplRcUZFVF1Ylm7kks+kr00+9AkSGh1O2aHFaFSzJLz8OQVIYNr6/2mNNnu2N2ZEjmhbXleTMLeMUk48PlC2rdfjJIC74X2CVzyr+vvo30xpOY/gXwwmPDsfKLG0L9x/zKUyNvad32y95cO0Ge8bOQGFp2LSW0GjwX16Qomcrs7ZaGD+csTEklkBidu7Ueltv3w6NGsloOGmEEHg98eLQvUNMbjCZ269v437PnV4VepHNIpvR6v1U9LVhyTKGjf6Ji2N/w9G5QOoFUiHykZp301vyJsYc28MRuDZIWwS0JBFCm2rwzBkYM0abP9VIPAt5xqoLq1h+fjkRMRF8X+l7BlYbSJHsRYxW58d8clOvABZWViya9zvLLxzn5uWrBtvL2S6MN9/+R9u3KjxdBPeuyTgPW7lyhg6SAFXyVeGPNn8QMDKA7yt9jxCCCn9UoNXfrdjlu0uWDOefClPmzMbrsR/HThi+wVlSKMj34xP86nvz3Tlr/igdnta4AUnToQM8eJAugyRoZyxqFqzJ5AaTAXgU9IjfTv9G/t/zM3D/QK4+N/z/4qfM1wP6kcMhO3+679c5WHpKWBRSYj/1APZmEUQ1tuT8TvliwyJJ2gew0aNh2rTUzzeAPLZ5mFh/Ig+HP2R56+WceXKGYouL0X5z+wRh8jITmSIfpS607N6F1rXr89OODYxZ/4fB9rI1iCZi6H7qRQnuVlLi/d8Hr7JPIdeam5sbtua22FnYIUkSWzpvoYhDEb7Z9Q3OC5xxv+du9DYYCzn15VKqJN937MrMY3tRh2qngd5vCk8LkkIi77fPedzKk763LVlbJJLXLxNPvaVZAzqGVzOGxpq4NOHe0Hts7riZf8/8S8+dPRFC8C7yneyRfzISufSlUqkY4zaC5Rc8eReQMKB+WjVmlldFjun/Ymkdil1Ha44uSzoyTpr6P29emD0bdMieIoe+zJRmdC3blZPfneR83/PksMpB2/+1pfSy0jQa0yhN3rLGItPko9SFxWtWcfmlPwUUhm3Afo9VJYFy7F7KqSJx6iKhvqMVney50IKDYdSouLBkGZGPsmKeiixtvRT/Ef7MaDSDEjlKIIRg4P6BbLuxLUvd6OTW18TZM7n+MoADx7T5Kke27WyQPUmSyNk1iBfd3PnmhRkHXDQ8vJNwrTir5vNTKpS0LtGas8PO4v2DN5IkMd9rPgXnF2TC0Qk8CnpklHrTEzn19c2wwVhbW7PWfX+CNyVDNKZyMsNp5iE0jq8pMciG3RMSv1lmNX1VyluJNe3X8GTEE/pU6MOdXHcoML8Aw/4dxu3Xt2WtKy1kmnyUulCgqAszfxrL3FMHCbj/QBabymIqbKYdIL/DM6glcfjXUHLmlDkX2jffwLx5WmcM0ifXWnJ12Jjb8G2lb3F2cCZKHYVKoaLv3r7k/z0/Iw+ONGrqL7mQW1/5CjszqMc3zDp+gJigd3H5KA0lW8sIQgbsp32EIGfPIETQh4cRWTWwYwesX5/gUHrkC7RUaR9YR9cezW9Nf+Ow32GKLCzC4AODjVq3sZFTX+bm5oweOoyl548nSMFlqMaU9mbkm+FJUIEn1J1hzd99Er5Zytr/UVGJvGGNpa+c1jkZU2cM993us679Oq6+uIrrEleab2zOLt9dGeacmKnyUerCj5PGkt3egZ83r0XEyHPRpFxmhP98llf2AThPsGLuuCWy2I1jxgxt3sGJE4H0ybWmSx0WKgsWtVxEwMgAFrVYxKXnlwiK1EYM2eW7y2gBjw3FGPr6edZ0HocEsfnQgQT5Tg3F6guBGL0XizsKAkpH4/GP1mNRNg34+kKXLlonn/Pn4w6nZ75AS5UlvSv0xusHL87+cJbWxVsDsObiGn45/gtPg58atS1yI7e+vh/lhkKlYoP7hy1ucmhMslJRYMo5npW8TYf1NqxqFhLnbC9b/796BQ0aaKdk42Fsfa1ZvYYOpTpw9JujXPnxCsUdi9N7Z28KLyjMVI+p6a4powyUac1HqQtKpZKJEyey/85VDrjLt86msDXH8ucr2H6/ltLv/PH83xNC5BonSpcGLy9tIALSJ9eaPnVYqizpXq47R3ofoWyusrwNf8vgA4PJOy8vP+z5gTOPz2SqBXZj6CtH7lyMGTiYWSf+o5CVnay2pZIqQkYdJeadmqiNT1C/DZZPA66u2lBkEydClSrxDmdMvsAq+arQsnhLAOzM7djlu4tCCwrRfnN7jt7XLVdjRiO3vqysrBgxcBCLz3kQ/kKbROHjnLppRTJTkX/MTR5Wu8g37jZMqRtCVJSM/e/lpf1ZvhzefVgzTE99lc1VliWtluA/0p/J9Sez+9ZunBc403FLR9zvuaMRxt2zDkYaKA3JR6kL3w4cwOjv+zP6338IeiFfTEDJXIX1Fzmobp+HewMcWF04mvt+Mg0Q8SL1pEeuNUPqyG6VnQfDH7C542behL+h3rp6+ARosyEERxqWFFsOjKUvt6mTkMxUXLx+TfYHA0UBM7LN+pdKpXZz68+TeO+tIl9MikmTYMqUdNWYLvY7l+mMT38fvH/wJrdNbs48PgPAuafnMnVQDGPo68effyJSaNh0+F8g6Zy6aUVSKsg38DF3vjzMXzc0NPkihDKlZYrS1aYNbNgAp0+D3YcHyIzQl625LX2r9OVCvwuc+u4U2Syy0W5zO0ouKcm80/N4HfbaaO0xykBpSD5KXfD09GTC73OwtrVl+ub1CLV8TxSSUsE5EULLVifp90bJ6jIaPI/JOy+eINeaOu2Bg3WuIw2oFCpal2jNjq478B/hT+W8lXkc9Jhcv+Xi5iv5AkqkBWPpy8rammnjJzLvjDsv7hser/hjFHZWmBd3JtBD0GeuNVNrRhAmT0L7RBg7n58+9qvmq8rKtisZX08bKGGh90KcFzjTfnN79t/eb1DwbGNgDH3Z2Noy4seBzPc+QviL18nm1E0rkkKiYIdw/h2wC/uAULYUiuLOFZnuWz17Qv78CQ5lpL4kSaJGgRqsbb+WpyOeMrDqQFb6rCT/7/npvbM3px+flv9BV1ZrsYQZ639/LL6+vlja2LDqjxWsuXiaEydOyGr/TsBTrFtGETl0N6LsZZo2U7BqqXyZ4n19fbWL4xMnQvfuINNaa6I6ZMLJxglJkiiQrQBHeh/B3sK4MwapYUx99Ro6EEcHB37bu1XWB7D3SBbmlOkQxaVCB/jxvDnNqoZjjCV9Oftfbvt/dfgL7x+8yWWdi67bujLxmHbtPrNEkTKWvoZOGEekEKw/uD8u56nc5CvlwOouXnwZKfGosgLPQ/Ldt+KTWfTlaOWIW003fAf5cqDHASJiIqi/rj4VV1Tkj/N/yLbFJEtE5kkJt5592LV/HycmzCGbU07Z7avfBrP1vxxYHWzOw87R/Py3BSqVDIYfP9ZG8AkNhePHtVExsgifSuSU5Di8fRctu3Ti1LApuFYsb5Q6hEbDmwtB9DnQGL93udj7r4qKVWR8br1/XxthZfVqbbaITEpwZDARMRHksslFw/UNyWaRDb/5flw7e+2T1Nfvk6by24L5XJgwD9s8xvNMjvGLZt/fFej3sAirl0bSs68R/EbUauQNPSUPAe8C+PPin6y8sJK3EW/pUa4H/av0p1LeSnHnZIrIPHLko0yJ+LnKZixbjLm1NZM3/inbG0D8XHHK7Nno0iqEJs6PGLzFnP8GGO7h8/LlSyhYEA4cgK1bjTJIZrZ8bnJibH1VqFebpjVq8su+LYgo49T1OuQdOapl559v/uV3szc8qA4HNstUlxBEff21Vls//yyPzY+QS1/ZLLLFxZj9relv5LbJzY2XN2SxnVaMqa8ff/4JpbkZi/duNaqDXGDOMNq5nWdOY3f+HmDJip5h8sXSV6sJGzhQOxtmpOQPhugrr11eJtSbwP1h99n01SaeBD+h6qqqVFtVjVUXVqXpLTPFgTI24WknSZL6SZKUKI27JElJJlWTIx9lSsTPVWadzY61q1ez4Yo3Rz2OyWL/41xxCnsLrMdfIKrGOVqvsyJ8zHPu3Uu7/bj2166tDUtmBDJbPrfkSIvG0kNfvy1awH/3rnPi1Cmj1PFeY9aFc9Ok9ynqWIbj3Eci2leGsGSSxJxSpbRrS7NmGW4vCYyhr/drmbUK1JLNZmbTl5W1NePdRrHQ+yjBH0XrkZN5e7eisLXmm69CWFDyFj3/tmJOlXBC5Yh69+gR0p9/amMP+/jIYDAxcuhLqVDStmRb9n29j/vD7tO6eGumHp9Kvt/z6R3EIMWpV0mSZqNNfOoAdBVCjIn3XWVgrBCi80dl0nXq9T1jvu3Lph3bOTl+Dtnz5DJKHUKjQdpvgdXOZmy31dAlQEJhJcc8bNZCzqlXfTWWnvrq36kb3qdOc3T8r6iy2Rq1LvEsEsul1TELceK/gRrqjbHF1rhVZlo+dX1FRUVRslBhepSsxE/f9UMycu5aoVYTuDof+U5XZ0mOGL70VlKkqIGTiQcPgoWFdo9lFiJGE8O/d/6lT4c+vLn5Rrap18pCCD/AD6j80XeOwJukCt28eRNXV1eqVq2Kq6srPXv2BLSv0/FjBMZPpeLm5hb3ur1y5co4rydPT8+4za0plQ+1NsfGzpaJf69m7ZF/47zKTvlej9vc+yo4KEGMxfipbsb+vTpuynXtsYNJln8d8o6xwcsJHbCHjupIruW/jNeuCNRqw9sfv/y6BQsMKm9o/cmVnzdvHrlz5+bChQsAeZEHvTWWXvp6I6J5+O4tG/bv1kkfhuhLymPB40FHOCEdpcEMGx5NfJPu/ZvR5T8XfZmbmzPhp9HMOXWQt4+1G+eNqa91nodx6PeMB+128/1rifOl4Pi+GMP6t3lzev35Z9rLG3D9DCnfolkLpvaYStTjKNBDY6m9UboLIZrGft76/slLkqQmQojDkiStEEL0/6iMR65cueo/f268aYVevXrx119/JTp+7uhxajdrzJ8dv6N96zZptt9vxXxW9k856K/mQTRWy2oT8DIXM6uomfWvGTly6GY/ufYD4O6ujbTy11/aPUxpJMU6DETmJ369NJbe+lowcSoz5s/l3Lg5OBbIn0pJ3UlOYyJajeIfB2yP1iOg3Vuu9XWkWUv9n/6N2f/Gtv+p6wugR48enDt+gi+dSzG+70AkhbxvlcnpS305huhlLXkUYcmViVF8O9WCtLzQZmV9gfzOPD6xc/yVgXPxjjeNndJoIklSv48LlSpVSucGp4XkLmC1RvWZPHg4w/du4qkBsWBTGyQBFIXNCB9/kmzFb2p3PNgAACAASURBVLPgvIqJJdRcvKib/RQFcPIkBAbC7t06tjYNdWQu9NZYeupr0MSx5MqRk193/E/W7SLJaUwyU6LpEUxw73047M9GZCuJhZNj9HbESLL/IyJgyBBtqi4DMenLMP7++2+mjB/PHxdO8NIIe3aT05eyggrzqfvInesFraaZM6t5JJFp2EFi7P7PbPpKbaBcAXQBqgIrYxfFmwghxsTO9R8WQhg/cKke/Dz3V8oVL8GPa5eiDk89E7ghKOzNUf50g6jGHix6q2BbNQ3r1xl4M50yBbZsgRUrZGljFiBTa8zM3JyFv8/nz4unuXH5SrrUKUkSUgOJqFF7qO0QRItpStyaRcWPIJY2Jk2CJUuga9dEQa4/YTKtvrr174tzvnws+HenUfbsJocijwV2U08QVeY6I93NmVM8midybOvcu1d7//oESXGgFEL4CSFWxv4ECiG2CSEOx/u+f1LljJGPMj4p5UJTqlRs+GczV175s3jLpjS5YOuTK04yUyH1DCb0u91UqHWeAf0FA/vHEJVC1qoUc7lJEnTuDArDFtvTI+elHKRFY+mtryYdv6Rt3QaM2/03mgh5NnDrojFFSXMUk93JUcSPqUdUNCoXzXUdA7ok2f/jxkGLFtqHMAMdSEz6Mgw3NzcUCgUzfpnG6osneeR7S1b7qelLYW2O/cg7vGlxjDFPVBwoqubwAd0jJCXq/ydPoGNHmDoVZAgAk9n0ZZSAA7Vq1ap/ykhu9aBdlE0tzcvWpSvoOWwwhwaOpVLVqnrZfxUclKY0OOpXb/G5rMR7WxcqjYyh5S9Jb/LVpf2GYsw6MjrgQEbo6/4NX0pXLM+qL7+hXZu2Btehj8ZEZDRhx9SMuF2ZPdddWP4H9P4m5QcpY2vMpC/DeH/9hBDUq1iFAhoVf7j9jCRLNBP99BVzWsOtPV9Q73kuJo+PYdwU81Sf05Ps/yVLICwMfvrJ4AcxY+s3UwQcMFY+yvfocgE7D+rP1y1a03fTCkLevNXLflpzxSlzZqdKDTMGF7lNi9nmvFn2jAMHEp+XJgG8ewd6bIROj5yXGUVG6KtIaVdGfNuXiYd3EfrK8ODL+mhMsjDDupkFi9scYkPFKxQbGY06IOU32/TIR/mpYmx9wYfrJ0kSc+bNY8v181zx0dHJQQf00ZeqlgLXMYfZ+NVOts0T/Fw1ijdJ7mf4QJL9P3gwjB5t8CCZrP0MJMvlowTdc6Et3rAWYWbG2HV/IPQIPm5IrjiFrRVixG1Cmh3B3eMGM8e9Qx2VMIal3rncHj2COnW0iZ91nAFIj5yXGUVG6Wvc3F9RKxUs3PEPQmPYTIy+GpMUEuYuBWjc8C7VVIGIBqFMGR2On1/S56dnPspPDWPrCxJev5pNGvJlgyZM+28HIjKFNRs90FdfyuzZaN5Uw54q3sy8aMaSwmrOnUte45+bvrJcPkrQPRearWN2/t6wgc3XzrNl7x6d7RuaK05SqdB0iqBJxXtsb7YBdbsA1k+M4H3AD71zuT17Brdvg6en1iNWB9Ij52VGkVH6srGzY/6vc1jgfYS7ui4WJkNaNaZwNSd0nCevauzjhsdz3t1I2gtDr/7fsgWC9UufZtKXYXx8/WbNn8ex+7fwOHlSFvtp0ZfC0gL7b98Q1PkALjmeUbe2YOnC6CSfzTMq32lGkSXzUeqTC61600b8NnocIw5s5tZ13WJIypErTpIkzArkxtwxJ5pbMXw5y4xRpTXs25eGXG7Vq8P+/XDmDGTPrlOR9Mh5mVFkpL46fv8Njat9wejtfxnk2GOIxhQOFlg1sGVZk90UX/Ccx18EMvJHDRHxnLx17v+5c7VesH366OUJa9KXYXx8/UpUKMf3Hbvwi/tO1KGGZy9Jq74kpQKzNmpaDTzE4pb/4v6TxPB60YmmYnXu/8ePIQ3OUZlNX1k2H6U+DJ4+meY1avHtusX/Z++sw6O4ujj8zu7GAwkSvEigkODWFooWabFS+AiuhRLcoWgFWqQUa6EFgluB4hQP7u4QgkspEiAJcdm93x8bQnSzmuzCvM+zD5uZueeenftj786Vc4gIyfiXszlzxSkLOBEz6hyKT0+wJgouNhe0b/PQkOlGLfXq6d1JguXzxWUlWa2vOQsXcPLxPTbsSmMCWk9M1ZikUmFXqiixpe+TM0BB94XQuoKaN9mJ9G7/Fi0gb17talgDkPVlGmndvx+n/cLNV8/Z5L/LZPum6kuVNxetvwhjXqkAfjmmYmoxNUeTLGbVq/1Pn4YKFcDHh2S/4vTA2vRls/koDUGhULBw7WqiJRi56I8M5yvNnStOcrJH0/0F4Z23MsIxhl4b8/PlRxqTAqtnhKXzxWUlWa2vYqW9GNOnP+P2biLYyMDW5tCYJEkoqtoRO3YXRYrcZc0diQkVNCxeDAEBerZ/iRJw9y74+hq0CEPWl2mkdf/yFf6AwT18mXhoB9EGLkBMiTn0pXB1xmnIbaKa7eHHCHhaW/DLyHjUaj3b39sbcuaEQoUgKsqguq1NXzafj9IQzvrvp2aTRvzWrD3tW7bKEh80d6OxX1CDqKB8dFBKdF+qoG1bI40JoV0Ja29vVh8zIquX71uDvmKjo6lY0otaeQoztd9QJKVFfnPqjYiJQ7EmF84Ha7NEgkNfwZzFCjJhFNHsvM/6CgsNpUSRogypWpc+nbtZPGC6vmiuxKBZ1IDwEHemlFUzdqeKgvpEdHzyBPLlM8tKWHNiFdtDMjMfpSFUbViP6aPGMWzHWq5fuZrudUnzUZobhacj/w3chWOlc+yIgTLLQxBxGsMDpcTGQo8e0KVLmnNLcj5K49Hn3tk7OvLn77NZdOEY586cyfD6lJhbY5KDHZouoYT13kRH1zC+3ypo7aXJcJm/scj6Mo307l82NzcmjBzD1OP+vHxo/FOhufWlKOeA4gd/nMtd5vcrShYUV7Nlkx5fWvnzG9VJWpu+LNJRZmY+SkPpM34czWrWoduS3wlNZz9cynyU5mbm/i3E9/6P8HbbKX3QnsgKYXxRVsPjxwYYefhQm5h3yxYICEh12lbyURqDteirbosv6dCoGcM3ryAu3LDhOktoTJIkFJ/YET12N0HZ97IjCLLPfkHwK4iPz7h8MjKYp5P1ZRq67l+PEUMolC8fU7esNTq0nSX0pcjhiN2gu4S32cbguDicW8HQtvGmh1ZMA2vT13s19PqGsJevqF6pCp5O2Vk+4nsU9pbfYJwemrvROC6uRmhkLnKcfU2cR34cHUGp1KPwjh3aYY3KKbMHWZb3eWgsJc//fYyXlxcjP/2C3h07W81QmYiLR7HFGdfd9TjlLtj6lZJJfnpGfVm9Gvr2hV274JNPLOtoGsj6gr0bNtO4jQ9HB/2Id8XyWepLWqhvR4NfbdRBeRidU9Bts5IaNbLaK/2xiqFXaydbrpxs3LCBw4/uMH3VUqPiwZoLhacj0WNOofL5i/ANu/m20ws+ry14+FCPwk2aZHonKZOcPIUKMmXs90w8vJ1Htyy4OstAJDsVmlYxhA7cTAUphD6OF4h/EsT+/XrsAjl7Vrtfd+3aTPFVJjUNWrWg8ac1+WHrakSs5YeCDUVZwhHphyOoPj3B3JcSP9YWjPpWozPGNaBdOPbll9ptIzaERTrKgDSGAs1J0oSdxlLyo8os/30OUw7vxP/A/mTnkiZEtQQp7SucHVBV80BERPHjswfMu6CmZWnBypXGJ3kwxz2yVqxNXz1HDaeSV2lGrF2MRs/IKpmhMUmSUJRzJOa7gzg4HiZw3kHmNFXzVSOBzuAzkyZpgxBMn57uJbK+TEOf+zdt9u/svx/I3oMHDLafGfpSuDgg9XhB2IC/6dd2I6sWx1CvQjxX01/+AWPHwrZtMHKkTvvWpq/3cug1KT/26s9vy5dwYNgEPEt+mNXuoHkcheOyityP9qDKc3caN1Ewbx7kzp3Vnr1FHhpLzc2Ll6n48Uf83rQDbVq2zGp3UiHUGuJuPSfbH+15EOtEB3slIxdKtG6d1Z6lRtbXWwZ37ob/7j0c/n4adtlds9qddNG8DufV1dfkXtSTeRoFqomCQSMUqaeQnj6FceNgypQs/VKTh14N5Ls5M6lZsTKd/GYQHmL5jcYZoSjoRMywq+RqvYqDfdcRezmcGqUF27bpaWDFCpg3z6I+yqSmZMXy/DhoKKP3rCfokXn34ZoDSanA3isfUaO2U6jUVTrVukLnTho6dRIEm7ZlT8aC/DD9V55FR7B02+asdkUniuyu5Po4L6LdVno7RbH5JzU1q8eTajtkvnywcKF1/fLXA50dZUJmcB9JknwlSXJPctxTkqR1kiT5p1UuK/NRGorSzo4VG9cTp1IwcN4sNHFxBuWjNIaM7EsOdtiXLUzx3GGscbrH6fB4/v5GnXFwi3PntNtFBg5k4tdfm89hC2KMxqxVX0MnTaBIwUKM/msxIl53UIus0piioDNxA+7QqcIB9n2zgS+2x9GwpGDPHsPsW1u+wPSwRn2B/vcvRx4Pfhg2gilHdxL8SP9l8VmhL0mlRGqoRD1+I3O7LSC/+jEjy2mY8rPG4FXX1qavjJ4oRwPngbMJ7xMRQrQG/CVJapCyUExMDF5eXlStWhUvLy86deoEaPfGJL0BScehhwwZkrh3xs/PLzGE0eHDhxMjyb8pP2bMGJPKp6zfPX9ePqlVk913rzNz1TIK5MiVGALq2I1riZH4X7wOTSaQpPMAo1ctTNy7tOTAbp3lh33ZOsPyxwOvoyqQh4N1N3M931aWBUnEdfiX5g3+SsyLmurzFy4MI0ZwqF07yrVooffn1/f+TZ8+nbx583Lu3DmA/JgHgzVmrfoKDgnBq2J5NgdeZOdef53tW8u7HGAZfQEM+7J1uuWXHt3PGRFJ6byxfO54m4Ov4si7IZSg50EMGjQszfs3sVs3QpcsSfz8n332Wbr3z9j7/77oC2DMmDF6l1d65MQjZ24mbFjJqJX66SMr9bX86gkeuL5kQe3drFBE8/n3go5l1Rw69Erv+2cJfQUFBdGgQQOqVq1qsMZ0zlFKkuQvhGiY8EtsnRCiYYrz3wJ+QoiQJMesaozfELYuXEqrXt+wpG1PmjdqnNXuJCLUGjimwXVjPV6onTk3QE2Tn52yzB9zziEZqjFb0NdY3z4sW7uW4+Om4p43T1a7oxNNVCzKjTlxPVCLsHKRNHyWjY2nFMmjrty/D6VLa99fvqwNe2dBZH2lZtfa9TTv2I4jA37Au1KFrHZHbzQPI5BWVsLlZikmSSCNEYz8TpE8mJharY0F6+KSaX5ZZI4yQURp5XcKSdpJvsFa8lEaSvNvujF50DB6/L2QixcvWqQOMCIXoVKBVFvF69G7yV40gMZT7An+5iX16wrOnk27jLXlc8sIQzRm7fr6buY0smXPxoTVS9ONK2xKzlN90Ne+wskeTYcwQgdvwiEolCNBGvKseMXzZ/D8ecJFRYtCy5bQqpU2dieyvkzF0PvXqK0PjT+txegtq/TKWmM1+irsAiOuEdFmK8Mdo/GZDJ291Ggf6NAGS6leHQYMSFbO2vSVUUd5PmGMvzKQLE6XJEk+Qog0P4215KM0hqG/TqJ+1U/osGgmT/61zKIMY3MRKvM6ETvwDq9bbSf7amfmXYqlYzXBqFGpg/NbWz43HRisMWvXl6OLCwvm+7H00gmOHDmS5jWm5jzNCEPsS5KEoqwjUWNOEVP3IMofXQmuGM3npQSrVydsUVq6VLtQLKGjlPVlGsbcv1nz5nLi37ts3ZNxJ2VV+rKzQ2oiETN2MwW8r7PqvoJ9HwlG9NcQEaXQjlLs3Zss16616SujjnI+0AaoCvglTIo3kCTJF+iVMBnum7KQNeWjNBSFUsnmvbspUbgoHedMJdIC8ZlMyUUo2amQmkLYyC0Uzv2Ia5IGx/lqKlcUnDjx9rpk9+jWLSwW9NN0DNaYLeirZpMv6N+uEwM2LSc06EWq8+bIeaoLY+wrnB3QdIjg9ZCNFHV6wqlwDSe6aviyKdx/nDx6lbXlC9SB1ekLjLt/xUp78W3PPozbu4mwNDSVFGvUl7KQCwy+SUTHLfRziaTvPPjm8xIcH7kFrl0D98S1VlanL50dpRDirhDCL+EVIoRYL4TYm/B3QyFE67R+kWV1vkBTOXn+HOv+2UKwOpZ+f0xHE2dooEzdmCPfpaKoM9HfXiKqiT/fxcQxhTBq1RIMGwaRkUnu0T//QKVK0KuX8dELLIgxGrMVfU2aNwd7Z2d+WLkoVcxOc+Y8TQtj7UuShMLbmaiRZ4n5fC8zFPFMPBrH596C6dPfxoy1tnyB6WGN+gLj79+oqZNQOtgzc8MahCb9/89Wqy87FVJDBbHf/0OuSudY+UrBw58/p6uPS7JgPdamr/ciH6Ux9j2KFmbrho3sux/I1OWLdIrSUMyV71JysEO0iuX18M182nAFW4cc5MjaOGb8Kt7eo9KltdH77ezIOL6UbWAr+nLOlo0lCxey4vIp9qWI/mTunKcpMdW+wskB0SaasBEbKVk4kO98zvDr5Hg++khw/7715Qs0J1mVj1IfnFxcmDllKnPOHOD2tfQ7K2vXlzKvM6LvY8L6/k3jfE9R3gnG20vDjBnaH2PWpq/3PjJPRuxc9hdf9ejCHy260rb5V1ntTrqImFhi7/6L6/pWqJRuiOUqZh5wpl8/cH1xX7sgw0zIkVMMY1R3X1ZuWMexsb+SI591r4JNCxETS9yDx4TGZiNsdRtK/iqw87yNNHoUqlXLtJvIzYisr4xpUr0mmqBg1o6agJSFSR3MgSYiith7/7H5QQWCt9bmQiGJoauUfPyx5eq0isg81pAv0Fz2G3ftwG+jv2fAluUcPnbULPYtke9ScrDHwduT6I5HUfOEh99dZ9emSGKiNYgiRc1eX1Zia/oaP2cWOdxzMGaFX+IqWEvmPDW3fcnBHvuSxcjp4UDJ/AE4dXThWfMRqPbvQfz0s9nqsRayMh+lvvw2by4HHtxk+940Y77YlL4ULk44lPHEp9JD+hS7xarb8fhVe8g33yRZeZ3FvHf5KI2x33vCdwxu34VOy+dw/fp1k+1bMt+l0tOFmGFXmPZqOOubLMN55lU2Do+iY0frEZ2p2Jq+HJydWbp0KesCzrM9YcWipXOeWsK+Mm824nr/S0iftfyZO4onNX2IaziI7f/AvXtmry7LyOp8lPrwYYVyDO32DWP3bCDiReqFeramL0mSUBXIidRuD2TzZKxzNa5fUfNZCZg9y4h8qmZGHnrVE018PJ2+aMbRs6fZ8+1PFPjgg6x2KUPUL4KxX1Ma57NVWJNLzch4FeNnSHTrZlTS8UTkoTHjGN93IH+uWMbx0VPwKFQw4wJWjCY8krh7T8m5qDt31E50j1bRcIzEt9+Ck4mxMGR96UfE69d4Fy9BR68qjOrRG0lhHblQTSImGpcRfUClIn7TVkJ6fMLzezCtEHRbDAkBe0zGKoZe30UUKhWLN62jeJGitJ09mdfBae1dti6UuXMQ3/sRoV0205owrsXF499XQ/dPrhHWpK12eaxMpjFm5q8Uypefb1cuQJh5JXVmo3B1xr5sMUJ7b6FwidscjofSv0JdL/QP4C9jEi7ZszN90hRmndzHXTOMdFkFDo5EjvqJV12HEfNfMHmOqSnZHRY/gKD60Lcp+uXqNTPvbT5KY+w7Zs/Gpp3bUdvb0fW3ScRGRhll39K54pLWIalUKOqpCBuzB6nSKVbGaph9vivZdv7N4aa/2ORCWFvVl52DA8uWL2f7ras0Gj/CInW8IbPyXaq83Aj7fDcRYw7wvzIaDj2FYy2gZVNtjl5bxFryUeqDzzdfU7fKx4xYvzxZxJ7MzqlrTkSBQvQ/vJXYgLvEBt3HYT4or0CT6jBzF6wsDlPGZe7vfHno1QgeXrlG9Tp1+KxQceYMHolCpcpql/RCaDRoLkfjuiYbiqdb+M31Fxruc6PcR4b9XpKHxkxj+shx/Dx7JoeH/UyRD4tntTsmo4mKJu7+Y1wb1cLp36rED4Nn4TBYAwv/Azf3jG0kRdaXYdy9FkDZShWZ/WUHWn9lfblQjSUm4C72JYuQvUNTJAd7ECC2QkRviAqCGa7gPR06fQ0KAx/55KHXTKBwuTJs+3s9/9y+ys+L55t1j6UlkRQKlBWdifg+kogvWzAIO8q0jCFwhoZ+/awyHsE7yeBJ46niXYa+y/9EHZVR7jTrR+HkiP3TB9i3a4HacTOq21BwEKxVg5sPXF4KGzdmtZfvLp5lvBnXbxBj9mwk+L+nWe2O2bArkp+42w+JuXpLe0AC6StwfQju0+G7eKjuC9+WgBTblM2ORTpKa80XaE77lRrUZeOipfxx6gB/rF6BIU/mls4Vl1EdCmcHaBVP6IgNRBe/zoejJPqc0C7wefUKNJp0i1oFtq4vpVJJsfJluP7qGbPWGKYdfcnsfIQOr4NQPn2M+GUqwkXARFAEAvmhbHfIM1l7XUzG8byzHGvKR6kvw6f8hEfOXExYuwyh1mR5Tl1z2Fc4O4FSSdTR82juJVmJbAd2g8D5CRQcBhP/BUV9+OpLUieKNhMW6SiLFCliCbOJvMkXmNX267dvzaoZs/lx32ZWb9U/A/mbfJSWRJ86VEVyEFnrKGHjtuE9Vjvg37UjNP5UG6fYWrF1fQFMmjqV+b/OYPKRnVxILwWMCVhaYyntxzZuScRXHQlt2pG4uwmxyIoCK0BxHmpO0I5YNKgDA9rDf/9Z1D2TsLS+wPwas3dwYO6ff7Ls8klOnzyZ6e1vKfuOkS/JPq4/ml69U1+UDZyngsNDKDkblHZQtixM6ADm3mpvkY7Szs6ykSI8PDysxv7/BvRi7rgJDNyyIt3NvynJnd3yQZf1rcOuaCFiw28RpTqOiIhgRXNYfxGWV4Jhg+D1aws7agS2rq83dfj0/obOTZrju9qP8FfBZrVvaY2lsm9vT3zL1mgiY4k+fgmRdONbRaCxdsRiWVOYvA6WFIVJ4yHKuPVwFsXS+gLLaKxW00Z0+7IlQzevJLukNLv9pGSWvkSBgiiiIuFGIOrn6QSCzwf5+2uH908shrGr4XQBmPUthIebxx+LdJTWni/Q3Pa7/zCaiX0H02P1fI6ePJHh9ZbOFWdIHZK9Hfbx4Tj27ILGtw/uPSHbnzCqOuz2By8vWLPGuuYvbV1fSev4bekihJ0d45b5pQqcbgpZkY9QkiTsCucj9tYDYq6mPXzpORZcVkCn6rBgCZQqBWtWvl/6Astp7Je5c3gWHU6P2VMtMqT/hszSl8idh/BxUwhu25eYwIwDQXzUBaQrUKoWLFgPxYvDvGmmD/nbZFD0mzdvWpV9SZIYPmsq/dt0pP3iWVzOYNzyzlPLjzsZUocyR3aUL5/B/n1oXgZBd8h9FC5cgrG9oHBHGF8eXiYfzshvbp/1xdb1lbQO15w5WLFkKSuvnGL7nl1ms29pjaVnX5HNBTQaok9dRhOZxkIlBUjtocghCLgBw7tCrS6wsDC8Sr6d5J3VF1hOY7ny52Pajz+x49ZVHgbeskgdkLn6Ep4fonDLRsy566hDMk57qCgLJfbDxUAY/wM0HAX7c8LWCZAij7reGtPZUSYkPPWRJMlXkiT3jI6/ISTEspvxLb102xj7kkLBlKV++NT7nP/Nm8rtW+mL9MiNKyZ4px+G1KEp4knEgDG86jCQqKtvv63s7KBf72jKfhPJ6EA1OetC1CJQa0fVCpjDT2M0Zuv6SllHtUYN+K73AAZtXcV/9+6bxb6lNabLvqpwfuLuPSZ2x77UGcXfoFbjqIlk4KhoXP+EljGQowpEDINo7XD/O6svsKzGOg/uj5ODA9+uW5psb6U5yWx9qfJ7EP/fc2IuBWpXG0ZGpj9un3DeLj6K3n2hwHEoVhya/QDH3OHwT5o3Kxb11pjOfZSSJP2CNvGpO9BWCDFS1/GEc/8qFIqCtWrV0tcHgzl9+jQfWzC0vCn2hUbD9UuXCQ0Px83JGSmNWHEvI8LI5ZLNVDd1YkwdQqMBSUJSKRM3JhUOD8M1Lo7HLtmxVxcgZ7QHF7lEOK/jhBD2pvppqMbeBX2lVYcQgkvnzhEbE4uLoyMSpoUjs7TGMrIv4uJQxESBUolIaz4rPg4pLAyUKkT27ABIsRKaSCWhIpg44uKFECZPFlqjvsDyGjt58iRxsbG4OTihssA+76zQl9BokBQKkESCdtLRljoe6fXrVOdFvIQ6QoGdRs0rgolH6P0dllFH6S+EaJjwi2udEKKhruMJ5y4AJYGkEy7/AeYc+M9vZntmta8ARW6FfW4nFE6Q+hsvTMRnyyapMh5DMAFT6ohDxKSliggR7xYpNO5qhEqFFB0rNK4mummwxt4RfaVZhxJJmUdh52GPwtFU45bWmJ72RSxC79hPSfVlhxQTIzQuJrpprfqCTPgOc5GUoTklu9wKC0yxZZW+BGjiEEand0mqMSVExQmhV2+v108NIUSIJEmpxiPSOi6EqKSfyzIyb9FXY7K+ZIxB1peMKWTUUZ5P+MXlCZzR47iMjKHIGpOxJLK+ZEwmo6FXT6BBwp9/J7wPAe4mPS6EsP5UGjJWiawxGUsi60vGHJg9KLqM4UiS5C7/R5WxJLLGZCzJu64vk5dDJQxfNABykuSXWXrHzWjfE/gFcE+6mMhc9pOcXyeEMDpeky77kiT5AAgh1htrX1cdCfeoclp1G1FHA+CVEOJ8RvWaE1vXlz6+WrvGZH2Z/Nnk7zAj7JtTXwn2jNaYOVZDjQbOA2cT3md03Fz2SWh8/4QbYHb7kiRVNsGuTvsJtj1N7SR11QH4oB1iuot2LsYUPNOwYa421oWt60tnHTaiMVlflqlD/g7TYR/z6gtM0Jg5OsrKQog3H6ayHsfNYj/h2BtMiSqty8+cwCsTbOuy3xYIkSRpnRnEnF4dfsCChPPn0yypP2ndB3O1sS5sXV/p1pGALWhM1pcF6pC/wzK0b059gQkaM9v+moRHCRSKTgAAIABJREFU1jSXX6d13Fz2gRBzDMmktC9JUgMhxF5T7aZnH20D+QEjgV4WqiMn2k3VbROGMSyCudrYmDpsRV9p1WFrGpP1ZZk6kL/D0rOfKfpKp+5kmCNkg6WXX6drR5Ikn4SGMoX07DeUJKkh0ECSJF8T6tF1fzwx/deerjp80P4qO4t2HN7ckZgzY4m9retLVx22ojFZX5apQ/4O023f0vrSVXcyTF71aunl1zrsewKtE977GyuC9Oy/+SUmSdJ8IYTRv5Z0+H8W8E14vzfFMIy56njTBq8S6jBlQcIvAEKIkQkT+JmyxN7W9aWrDlvRmKwvkxfzyN9hxtk3m74S6jFaY/L2EBkZGRkZGR1YJM2WjIyMjIzMu4LcUcrIyMjIyOhA7ihlZGRkZGR0IHeUMjIyMjIyOpA7ShkZGRkZGR3IHaWMjIyMjIwO5I5SRkZGRkZGB3JHKSMjIyMjowO5ozQBSZIaSJLkL0mSZ8LLN6t9knl3kPUlY2lkjemHHJnHRBLCL/kAuYQQI7PaH5l3C1lfMpZG1ljGyE+UJpIQ37AhlgvaLPMeI+tLxtLIGssYuaM0D3fNlIBZRiYtZH3JWBpZYzqQh15NJCEK/V0zJRaVkUmGrC8ZSyNrLGPkJ0rTaSgLTMaCyPqSsTSyxjJAfqKUkZGRkZHRgfxEKSMjIyMjowO5o5SRkZGRkdGB3FHKyMjIyMjoQO4oZWRkZGRkdCB3lDIyMjIyMjqQO0oZGRkZGRkdyB2ljIyMjIyMDuSOUkZGRkZGRgdyRykjIyMjI6MDuaOUkZGRkZHRgdxRysjIyMjI6EDuKNNAkqRvJUlal+Rvf0mS3A204ZuQPdwnHfsNzOGrjO2Q2bqSJOkXSZLWSZL0rWmey9galtTa+6gruaNMmxDAM4mw1gkhQvQtnCCgu0KIvcDoFOc8geJm81TGlsg0XSX87Q6MFEJMNdlzGVvDIlp7X3WlymoHrJjJgK8kSeuBs0lPSJJUGUj2RJhCNA2BN0lQX0mS5JmQRRygMnDOMi7L2ACZpatXCX/7S5I0Uk7K+15iCa29l7qSO8p0EEKslyTpHGlk/k7I3WZI/rZXAJIkNUiw62tGV2VsiMzSVcLTg58kSX8D63j7pSfznmAJrb2vupI7yhQkzPHsTfhzL/ARKcSgx68xf8ATuAvkTDLk0VqSpIZof/2HSJJ01pDhEBnbJat0JYQIkSRJTsr7HmFhrb259r3SlZy4OQWSJPkDvYQQdxPG4ysbOryQMC/gy9tfbK+ABm+EmPDL/834v8x7QGbrKuG9O9ovur3yD7L3B0tqDe3c53unK7mjlJGRkZGR0YG86lVGRkZGRkYHckcpIyMjIyOjgwwX8yRMDL9KWCX15pg72vHqnMDf78s4tYxlkDUmY0lkfcmYij6rXt9sME26wmk0MD/h+Ghg5JsTkiRdADyA2+ZzU8bKKAEECSEqmcme3hqT9fVeIOtLxtIYpDF9OspXaRyrnLCiyh3tkvSkeDjYUbC4RlnwoZMTarWabNmy4e3tTVxcHA8ePKBEiRIABAQE4O3tDcDt27cpUqQIdnZ2PHnyBGdnZ9zc3AgNDSUyMpL8+fMnlndxcSF//vxGl8+o/oCAAAoUKGB0+az2/8mTJ0RGRlK8eHGz+v/o0SMePXqEWq1Go9Hk0EM7+mKIxjyc7ClYRk3BO44uRGs0NqcvS7VP0vJPnjwhJCTEpvy3Fn0521MwvyMFNTEOPFUozK4vW22fd8H/69evEx8fT2RkpGEaE0LofAE+gE+KY/5J3q9Lce5gmaKICXPaC0tRpUoVi9l+F+xbuo46deoIIExkoB19X4ZoDDhYqxSi6kAX8TLypUU+n623j63bz2p9VSuB6DgQ8c/RxRb7jLbcPu+CfUM1ZuxinvOSJLknbFo9k/JkTgeYH7yRCYcmGGleN/fu3bOI3XfFfmbVYWHS1ZgQUErhTv3l9XkZ+dLsFb8L7WPr9jOBdPUVFqmkYVxeWu3vzdbArRap3Nbbx9btG4o+HeVHCS8kSfJJmBifD7QBqgJ+KQtExcLol8355dgvDN09FLVGrT0REwPx8SY7XaxYMZNtvMv2M6sOM2KQxl6GSzSKy4cq3onaS2vzIOTB25ORkSY78y60j63bNzMG6et1DFQvHkK9l9/h87cPyy4ue3vSDPoC228fW7dvKBnOUQohRiZ5nzS6Q6oO8g3/BUMrz0O4x65n6JVu3Au5x8qWK3H5bjwcOADLlkHp0kY77etr2VCptm4/k+r4z1yGDNVYWIwDLStfImRJIP79hvDJwk/Y1mEbVUOcoU4d+Okn6N3baH/ehfaxdftkob5ULnkomf8JZWY2peXyovhu68Hd4Lv8WOcHpObNwd0d5s4FDw+jfbL19rF1+wnorTGLxHp9FanCxT6cT3c84NTqUzT9qyl1l9Rm6/Yg8t94DKGhJtkPCAgwk6fvpv1MquOJpStIjwi1A9FxsfSOP0XTvBv5zX0YtZfUZlXsl7R88QLOns3YiA7ehfaxdftkob5i1QouP5RoW24B4T/8wZ4VH9BybUvuPrjAgrMncVQ5glptUh223j62bj8B/TWm72Smvi/gYMF8+cWstvmF5rcPxPkJz0VwVLBouLyhyDc1rzi04meTJ2KfP39uso132b6l60iYCD8ozKwdfV7AwSpVqoiZnRDPx30ijhSNF0II8fvJ34VqgkqM+bOViA8JNunz2Xr72Lr9rNbXp59+Klb1zycu/VhQhKIRQdeFCAgKEMV/Ky6qzi4v7u9aY/JntOX2eRfsG6oxi0Tm8cibl++2PCNGFYvHHn9cJTd2dtxJ98o9qH/vR6Yfn/5GlMbZN2HI432wn1l1ZBWurq7sul6QXF6nqBYXwPVlMOCTAeztvJdFEUdptLU1LyJfGG3/XWgfW7efldjZ2UGBZnh7Pua/nEFcbwVeub040/MM+XIVpvKlvuy+vdukOmy9fWzdvqFYpKOMiIxApXJhzT8NcDnajmPtI1EqlEysP5ENbTbw0+GfaL2uNcFRwW8LLV4Mz5/rZd/PL93pUbNg6/Yzq46s4smTJ3hVbMz3fxXmBLlQ9xcIDdQpWofzvc4TFRdF5fmVOfHoxNtCFy7Anj162X8X2sfW7WclT548oXLzwYz7Gx58sZ9PAyBwLeRwysGWdlsYWm0ozVY3Y/zB8W8XKqrVMHs2REfrVYett4+t2zcUi3SULi4uNKhRi4NP73Hmw5uU2R1HyB3tatfmpZpzzvcc90LuUWFeBQ7dPwT+/tCjB1SurNeqMi8vL0u4/c7Yz6w6sgpnZ2eatGzJDP+nuH2xiyLhcLyf9lyBbAU40PUAPqV9qL20NhMOTSA+Igw6doQvvoB16zK0/y60j63bz0qcnZ0pVbo0a0/lJVCzl5OF1UT1AqEBhaRgbO2x7Oiwgz/P/kndZXW1q66nT4eBA6F5c73qsPX2sXX7hmKRjtLNzY3GXzZj770bVGi/mRy/F+ZWj7dblYrnLM6JHifoWK4jDVY0YHT4ZmLr14W+fcHZOUP7tWvXtoTb74z9zKojq3Bzc6NOw/oolArCHZfxb5eZFPcThCWsYbNT2jHjixn80/4f/jzzJ3XXNOJ+p2ZQrhw0bZqh/XehfWzdflbi5uaGJEk0qleP0NhDfDD6CCVC4cSwt9c0LN6Qy70vk90hOxXmVWBNyVgoVQqGDNGrDltvH1u3bygW6ShDQ0Np3Kolj0NfcetpKC8e16BK/UFcnfs68Rp7pT2TG0zGv7M/K+9v5dM2YQR+00Iv+4cPH7aE2++M/cyqI6sIDQ3FwcGBuh9X53bEf5Sq/yMRTpGcb5z8ukYlGnGlzxVyOOekgmI+fy0frtcPsXehfWzdflYSmrAqv8n//kfrT++Qy24xZxoLPH+H0CRbdvO65mVb+238XO9nul39ma6TPiKsXk296rD19rF1+4ZikY4yMjKSfPnyUbV0WXYGXMIpf2viPB6Qd+9vxEYkX8RTt2hdLve+TPGcxam0oCozT8x8O+7/hhQLf27cuGEJt98Z+5lVR1YRmTA837T5l/y8IxjiFdh9+zM1LguupJja8HDxYGu7rUypP4Ue23vRZl0bnkfongt/F9rH1u1nJW/0Vb9pY9aeVBAfv5tqvwcR4gCXGiW/VpIk+n/cn7O+Z7nw7BLl55Vn3919GdZh6+1j6/YNRt/lsfq+gIN16tQRQggxacw4US7/B+LVrBXi2eSRQrPMTpxqdjzN5boajUasubJG5J6aW1RfWF0EBAVoT/zzjxBffilEUJC5VgbLmEhWL99/o68nT54IhaQQASNqCfUyd3GodKi45SBETFjaft8IuiFqLKohck/NLVZfWS00Go0QYWFC1K0rxL59Zr1HMsZjLfoSQoivm9YQ6hWIyO2LxfWVQsQixIWZafsdFRclRu8dLVQTVMJ3q68IjQ7VnvjpJyFGjBAiJsYs90fGdKxie0hcXBwArbt25sqTR9y5cwfHAp/y5GYjqtToRaB/6qX7kiTRtmxbrve9TmG3wlScV5EphycRP2wI/PMPrF6deG1QUJAl3H5n7GdWHVnFG33ly5ePGhUrs/i4CqERVBw+Gqd4we4OaZcrlbsUh7odYmytsXTf0p3//f0/nv4+CQ4ehKFDEzeRvwvtY+v2s5I3+gL4rFkX/K+okJ6uwMsnlmMfgTQKotJYc+iocmRS/Umc6HGC4/8ep+yfZdl9ejX8/DNMmwZn3q7TsPX2sXX7hmKRjvLBA+1AfomSJanwYSn+uXwGIQQuxdrwyjWEqztGER+TdsxXDxcP1visYXWr1cw6/TvVBjhxadTX0K9f4jWTJk2yhNvvjP3MqiOreKMvgP/9ryWbAq8T8aIprqplBE68h89OuHIl7bJKhZLB1QZzuc9lXkW9orRyHst/bIlYtQqUSuDdaB9bt5+VJNVX8/ZtmbdPg0p1lLjbgXy8A3rngx9+TL981QJVOdvzLN0qdqPZ7i70mNOQV79OgBo1Eq+x9faxdfsGo++jp74vUgxdTBg+UlQuWFS8mr1KhC7bIu7/OlVELXUQa3ptz/Dx+GXkS9F1U1ehmqASQ3YNEa+jX5vytC1jJqxpaOzRw4cCEEd6jRJxC/OJ6FU+oltXtfjMS4ioDAL0qDVqMefUHJFtUjZRd2ndt8P9MlmKNelLCCGa1qwlXs2zF1F/DRRCCHHokBB2SiFOrM34s1x4ckFUmldJeEz1ECsurdAO98tkOVYx9JqU1t06c/7xfR7euQtAjjylOLVrGS3nN+byVN2P1zmdcrK0xVL2dt7Lrtu78P7Dmw3XN7wRNISHW9p9GSun0Acf8EnZ8vxz9QJRsR1Rxfsz1fcGM+/CyQa6yyokBf0+7kdAvwA8nD0oP7c84/aPIyouSntBdLTJMT1lbJ8WrVqz9LACVcxW4p+9pHZtWNMAPuiQfBVsWlTMV5HTPU8zttZY+mzvQ/3l9Ql8Efj2gogIyzovYxYs0lEmDWjrVaYMpYsVZ+ulM4kdXMVGjhzL/ZK4BfcJu3MnQ3t1itbhYu+L9P+4P503dabQyELcvXYUSpTQjv0L48PhpUXnzp3Nai+z7WdWHVlFyoDJ/2vRkm23rxIfW4Hgm6OwC7gBv8ZR7Rwc+ytjewWzF+Tv1n+zpd0W/rryF3nG52HXrZ3Qsyc0bgwWmC+xdY29T/pq2bkDs/fG8uiRO7GBtwFoth7C7GGvHvEFVAoVg6oN4ka/G+R0ykn5eeUpP6g8Uft2g6cn7Nxp9s9g6+1vbfqySEfp7e2d7O9WX7Vg660raF5rnwAlScJ7zEli2o7i6dZ2iJiMnwztlfaMqjmKa32vUblSZcqsr8fPpZ4RfcDf7B3lihUrzGovs+1nVh1ZRUp9tf66C9efPSYw8CaqQp7E3b5PyUoH+H0gtP0WgoPTMZSCxh825lrfawyuN5jma76iNX/z76UjeodWNARb19j7pK9cuXLhWfQTpv3jTsylO2gio7F3BWkndA2ENWv0s1swe0HWt1nPprabCPMMo9yB1uzO9hyOHjX7Z7D19rc2fensKBMygPtIkuQrSZJ7kuOeaR1Pj06+PTj77z1u3byVeMw5lwah7omCYJ76dda7syuWoxhb221lddu/8WvkQekGgWwK3PJ2OFbGpjCHxop5evJJ2fKsu3gKycEe5/xHsL/Xg4Ejg8ifHya11YYf0wcnOyd+qvcTl/tc5mWtqpTqL/j55aa3w7EyNoW5vsPadWjPpsCL8PowsddOA1CqDkz+Fcb1gsdnMjCQhCYfNuFa32u0qduPLzsr+arsFW6/um3Ep5PJLDJ6ohwNnAfOJrx/gw9wN+HlmbLQ7dvJG72ktzcflynHunPHEZq331jlvJ25v2kueR0OEbJmqN5ODx06lBZeLbgx/D7dKnen40ZtKLwrz9JZ6mggQ/QMQ2Wt9jOrDjNhsMZS6gugU8eObLhxAXVwKPGurUCEIp0Yz1+zBd/5w5FO+js0ZMgQvHJ7sa/nUZa1WsnC8wsp/Wfp5PPjJmLrGnvf9NXm664ER0Ugsm+AG78h4rWr9vv3h3nZ4FU9iMs4THUiY78dy6QGk7na/zoaBGX+LMOovaMIiwkz8OOlja23v9XpS9dKH8A/4V/3N++T/H0O+DaNMgdz584tSpUqJapUqSJKlSolOnbsKH6fOFkUds8letX6XIQu2yJCl20RbT+tK4IXbhbXKuwW6sVO4tXeUUIIIebPny8OHTokhBDi0KFDYv78+UIIbY6ywYMHJ+Yq69SpkxBCiIchD0WpMaWEcrxS9NnWR/w+/SdxaP/+dMu/4U15IUQyu9OmTdNZf0blDfXf0PL61L9lyxaz+z9t2jSRJ08e4erqKoBAYZ5VhgZpLD19BQUFCTulUnzlVVGELtsiwv7wFRGLFSLm8lFxfIAQUWjEyT9DjWqfyNhIUX1kdeH8s7P4bOln4rs534mj27dbXfskLf/8+XNZX2bUlxBCfFm3nhjcwE2olzuJmIBriZ/v5U0hHkpq4V8h1uj2aTG8hfhw1oci37R8otvMbuLwtn+srn1sXV/Pnz8X9evXF1WqVDFYY3qJLOH9uiTvPQHfBKF5piiTanm1EEIEPX8u7JQqsb3L4MSO8s3r4c/bxfPyO4R6mb3QBPyeqqy+HH1wVFSZV1m4j1WKWd28RewLyyfgfR8x5/J9QzWWnr6EEKJZ7c9El4rVRciiDSJ02WYRM6+UiF1eUajDIsShMkLcVwkRfN/4z/0o9JHosKGDUP6oEH19nMWLgzuNNyaTLtaqr82r1wo3JwcRt8hNRK3pm2yrx+X5QsQgxMnRxn/u2PhYMfPETOE2Kbv4uK+dODmumxBqtfEGZdLF3NtDzieM8VcGko7C+wB/Az2BVIvwnzx5kspQbg8PvqhRi78vn04ctniD2wfx3C+THfXs1Yizw+CJ7ryB6eUqq1G4BqdrLGXGIUcm5wmkzIpqrL++3uDhsnch15q15XPTgcEaS0tfAF2+7sbWwEtEPnsBSEQpBqEkgLiDk/nkGETaQ0D1jOcr07t3hbIXYlXLlRy6WpVTOSMpcagVvx77leh4/XIQ6lOHubB1+2bEbPpq0qolSpUDpy8Xwy5mDfEPHiaeK+cLx78Cr8nw8GDGTqV1/+yUdgyuNphbhadR8VEcNRRLab++PfeC72VsUA/75sTW7RtKRh3lfKANUBXwS5j8bgCsTzjuiVZsyXBOJ0NDl6+7sSXxiyw5pRq95FBUBSIn7uHGNu80Sr9FV64yRdlyfL3iKrd8DtOhYme6be7Gp4s/5ciDIzpt6mvfHLwL+Q7NiMEaS09fX7Zrg5Akdp/RJmyWHAoSFdIGu5DpKJ6cwWUblH4CB7/S7ZDOeydJ1PjrKKcb/s3sFvOZc2YOJWeXZPml5Wj0XTGUUR1mwNbtmxGz6cvOzo42zZozxT8GScSgPjcn2fk6GyEgP4Q3hahXup3Sdf88OvZk/uB9nG+3n5C415SaU4qhu4fyMvJlRp9VL/vmwNbtG4y+j576vtAxdBEdHS3cXVzFkhbdUg2/hi7bIoIXbxZH3ELEbWW8eHn6lhC3F5r8iP0k7Ino/U9voRyvFM1XNxfXn1832eb7jrVFTklK91ZtRNNS5UXw/L9F6LItImTpJhEz70MRs7yOUEdEiVNjtYGtz0w2z72IiosSvx77VbhPcRcV5lYQe27vMY/h9xhr1tfxg4eESqEUTyd8JuKXeYi4R4+TnQ+5L8RdOyGOFBNCY6ZRU/87/qLivIrCbbKb+OXoLyIyNtI8ht9jrCIyz5t8bilxcHCgVZOmrLt+Dk1U6uEqhVLiwwmHiJU0POl1H3FmAFwal2rriCG5yvK55mNus7lc63sNJQrKzS2H7z++/Pcmy28avAu51qwtn5s5SU9fAJ17foP/7eu8ePAvAJKkIEoaxuuA+kQdPc9HPwmO14fiY+B+OtmQDLl3jipHhn86nDsD71C/WH2arW7G5ys+5+LTizrL2brG3ld9VatdiyL58rPiqBMSEcSf/SPZebcioNkI5e/BoZbp12HI/Wvg2YBzvueY02QOf5z+g1JzSrHi0gqdIxi23v7Wpi+L5aNMj6/79GbP7es8uZd27Ccnd1AO2U+eC/U4u3gj4tafcKIzqGMSrzEmV1mp3KXYeP5DDp0vz7Unl/hw9oeM2z+OkOiQVNe+C7nWrC6fmxnRpa/aDetTwCMP608dSZyblhzzo3AvSPSZS8RePkHt3XCzAMQ2hbA0pqOMuXc5nXIyPW9nbqzLi0ekRBW/KnTZ1IX7IffTvN7WNfa+6kuSJDq1bceKK1cIe9yR6DvZiH+afCqpeDO4MQ5qbIVzU9K2Y+j9U0gKOnm3JXD3hwx4WYIBOwdQxa8Ke+7sSXMNhq23v9XpS99HT31fZDB0odFohHdRTzGudhMRsmRzmkOwocu2iJOtjosYNOJE1+NCbCkuxJ5aQkS/MP5Z+8ULIfLlE0KlEppDh8TG6xuF9xxv4T7FXUw8PFGEpZfEUCYV1jw0JoQQ44eOEGXzFRIvf1uRTFPhM5qI+OWFRPzzJyL8qRA3HYU4kV8IdZyZbky3bkKAEN27i7OPz4r6y+oLuwl2ou+2vuLx68cZl5cRQli/vh7cuycUkkLs7T5MPB8xTYTtOJzmdfvrC/FKEuK+uVKdHj4shFIphIeHeHH3qhiya4iw/8le1F5SWxx5cMRMlbwfWMXQa9J8bimRJIkeXbqy6tpZ1CGv073Ou3kQB6oGMHjlR5yM3ARoYHc1eB1oXK6yXLng1ClYswapdm1aerfkSp8rzG48m0UXFuH5myczT8wkKi7qnci1Zm353MyJLn0BdB/Yj+vP/uP8pUvJjsdn74CIi0a97xucc8bjuAt2hsL4CcnLG33vFiyA6dPhzz+pUqAKe7vsZXen3Vx4eoHivxdn+J7hvIh8YVodemLr9rOSjPRVuGhRGlavwaoLJ1Hlikf16Dvi/3ua6rq6e2CPN3TtA69TfNUZdf9q1dLGhd2yhVzFyjDjixncHnCbUrlK8dmyz2i8qjFn/ztrvH0DsHX7hmLRfJTp0bV/Hx6HvuLI2VM6r6vW/xaVq1ymec8S3JFWQ+5qsKsq62b3Ns6xwoWhVavEP5UKJZ3Kd+JGvxtMrDeRGSdn8OHsD2k3rR2x6ljj6tCDdyHfYVaSkb4KFSlCoxq1WHH+WLKtSJJdNiKjB2MXv4vYfb/wQR34bDtMngKrFr4tb/S9U6m0CaAdHBIPfVbsM451P8aGNhvYf28/xX4rxvcHvueHST8YV4eevHf5As1IRvoC6NnLlw0B54mMVWLveIb4k9NTXSMpoOkpCHGCDq0h6S4io+9fw4ZQvXrinx+4fYDfl34E9Asgl1MuPln4Cf9b+z+GTRlmnH09ed/0JYk0xrdNMihJB+vUqVPn4MGDOq9r26gp8Y+esnjIGCR7u3Svi49Ts2zMpzR5lZvcZ8LJ5fo3FGgKzgXM6jdAdHw0fuf8mHRkEk52TvxQ5wc6le+ESqEye122TN26dTmkDX1RN7Pr1ldfm1etpnOP7lwfOx23IoWSnVOErMMl59/El9mEXaUm/D0Hag6ApzOh8mDL+a4RGjYGbOT7A9/zNPwpIz4dwcBPBuJi72K5Sm0QW9BXXFwcBT3y8EPNxnRrInB03YWm9nnsihZLde3jx3CkJBQoDLWuaTtQS3Ht+TW+P/g9m29spn3Z9vxY90dK5CxhuQptFEM1ZvF8lOnhO6Af229eIej+I53XqeyUtP/2FBrUHPnMgahcnbWdpEYNF0ZAuOGbcVOxfTuMHYuj0oGBnwzkzsA79Knah2F7hlH2z7KsvLySeE18xnbeB4RItrDKWmnWtjWuzi5sPpF69ZzazYeYkMoorn5N/OO7tOkPt2tDwaEQcM4CzoSGgq8viuAQfEr7cKXPFWY1msWC8wvw/N2TGSdmEGlIoFCZLMfOzo4urduw8spp4kQj0ID69OQ0F9YULAiVlkClG7C1i4UcmjEDdu2iTJ4ybGizgdPfnOZl1Eu8//Cm59aeRgUtkHmLxfNRpke9Jo0plCcva08cTFNcSXH2AIeRe/leE8PXLUPo1KEjqCPhdSDsKA93Fhufais4GDp0gEmTYONGAHr36M23Nb7l3qB7dCzXkYE7B+L9hzdLLy4lTq17/kIfbDIfpRDweBvs/gSCL5jXtoHooy+VSkXXtm1ZefUMmrDkyXElSSLGeRCaaAfEwTZoIiKodQB+bwaNW4GPT3/zOtyvn3b+skcPQDvk7z/Nn8D+gfz02U/8duo3iv1WjF+P/Up4rHmSkb9v+QLNiT76Aug5aCAnH97hxvU7REf5YB+ziribV9O8tlQbuDQX2q2FdevMfP8OH4Zhw+Crr+CR9sFj1shZ7Oy4k/1d9nM35C4l55Skx5Ye3HmVcf5ffXjv9KXvqh99X+ixauwNE0eOEaU88ot4xN0+AAAgAElEQVSXM5enu/o16evU6C0ir0OUWFY7SGjUaiE0GiFuLRBirasQh74SIuqZcUugtm8Xon9/rb00CI0OFZOPTBa5p+YWxWYVEwvOLRAx8THG1WWLhN4QYkdlIdY4CXFuqKhTq7pVr0p8w62AGwIQR3uPSVNPIfPmiNgFBUX45tVCExcnYmKE+OwzIfp/KER4kMl37S2PHgnRsKEQ9+6leTomPkYsOLdAFJtVTOSemltMPjJZvI5+bUYHbAtrX/WalFoVq4i+H9UVIYvWibhFeUX0qtZCE5f+Mur584Uoai/EJdNjqbxFoxHi22+FmD073UuOPDgiGi5vKJTjlaLrpq7i5oubZnTA9rCKVa/60mPwAO4FB2W4qOcNXl6wocl52h3OhX/TYJAkKPENNLkEMS9ge2m4s8Twp8smTWD2bK29NMjukJ1RNUdxb9A9+n7Ul7H7x/Lh7A+Zd3YeMfHWPwxpFEIDkY+1753yQ4FG8NV9qDwdFPZZ6pq+lPAqRf2PqrHk9KFU8YUBJKcPCA+fRNSZ50SduIS9PWxcA4MfwKVyYLYUlIUKwZ49ULRomqftlfZ8U/kbAvsH8mvDX1l4fiFFfyvKxMMTCY1Of/O7TNbT09eXNdfOEvH0FVFxnbHXbCL2Uvqb5X19YW51KNgT7u4wkxOSBL/8os35lQ41C9dkT+c9HPn6CM8inuH9hzedN3Um8EWgmZx4t7FIR5lWPre0yJsvH60bNWXh2aOIGP1WmZZr8YIZ+TdSd1dODnRNiH3o6gn1D0G58XB+MOz7DMLvG+l9+rnQXO1dGf7pcO4NusfQakOZcGgCxX8vzuxTsw1K7GvV+SiFBh6ug50V4UjCCmG77FBhIjjmMZ+DJqCvvgD6DRjA2mvnCPk37UDXypzuKFyckK6MIfbIfNzzgN9Xv1H8ORwrr50KtwRptY+d0o5uFbtxo/8NZn0xi+WXl1P0t6KMPzg+zcAYhto3J1aXL9CMGKKvNt27orRTseHofoRTTeIiSqC5shxNVPo/oD/fC8eyvcShOfyn3zOCwaTXPtU/qM7Ojjs53uM4wVHBlP6zNB02dOB60HWz2DcX1qYvi3SURYoU0fvaAcOHsfPWFR7cvKV3mTZjIjle5hbVlufk+IiEzlKhhJL9oGmAtuNUpR3YWB/GjBmjffPvv5DGUnFnO2cGVRvE3UF3GV1zNFOPT8Xzd0+mHZ+mV+LVRPsWxOA6NGq4vwZ2lIOTPaBgc6i73TLOmYgh+mreoS05srux5kg68eoAVcG8aGJdsHswmLhLOxn+RwciNkHFO3CgmvHT37oYM2aM1vC1a6n9UajoXKEz1/te548mf7Dm2hqKzCrCd/u/IyhCv/1lltZYZmg4qzBEXw4ODvRo35Ell06iCYskku8ID6xIzIX05zkVKqh6WcPjXBBVG15a4KEusX0CAyGN0ZSPC37Mtg7bOP3NaSLiIig3txxt17fNMPRiKvsWwtr0ZZGO0s4u/e0eKfmkTi0qlfRiydF9CI1+2RdyZ3ej0vAAThV9SJlpOTk3NUmofucCUG2x9ulHaOBgMwicAxr9F+F4eHjA8+fQoIF2k++dtCfAHVWO9Pu4H7cH3ObHOj8y9+xcCs8qnOEXmoeHh96+GIvedWji4d4q2FEWzvSGD3ygxQOo8DM45LKsk0ZiiL6USiW9unZjyaWTxOsIcBHv3oXo4Coor3TAPeQuns3hvwVQ7Szsb2IOr5Pj4eEB48ZBpUqwYUPaviuUdCjXgat9ruLXzI+tN7dSZFYRBu4cyMPQh2mWSWbfgmSGhrMKQ/QF0GfEMC49ecSZC+dROLmicHIg9twe1EGpsyS9oUARD8peg3BHeFoFdISeNgoPDw+4eBGqVYO2bSE27RG7KgWqsKXdFs72PEu8Jp4qflVosqpJhtmW3jd9mdxRSpLknvJYevnc0qNf376svHI6zfRbabHkwG4khUSl7y5wOc9zPhiZg2tLg1NfKAQUag7XfoLtZbUdgh7bPPz8/MDeXhvNJ0cO7UsHDioHelXtRWD/QOY1ncc/N/+hyKwiDNgxgAchqZ9IrSYfpUYNu6rC2f5QpL12DrL8eLDX/Xkzm5QaM1RfPYcN5l5wEIdPnUy/DoWCWNfBxL0uTOShhsQ/vErpHnBzEtTaBQfMvKzfb/58iI4GjQaUSp3XKhVK2pZty8VeF1nfZn1ipJ9um7ulO2T2vuULNAVT9VXYsxjNatdl0alDiLh4VIVy4Zp9InFHJ6Zbxs/PD+fcUPQyqNRwqyzEpP87zmD8/Py0+hJC+1Lo/qqvlL8SG9ps4Frfa+RzzUe95fWoubgm225uS3NXwvumL513LyHhqY8kSb4pxZRw3EcIkWryJL18bunRrmcPUCrYdOSAXteXzK/dQC6pFJT7+Th33ELJ3t2NW5tSuKJQQglf+PI2FO2o7RC2l4a7y3V2mF5eXuDuDrt3g78/5Mypl18qhYq2ZdtyodcFNrbdyJXnVyj+e3G6bOrC1edvl41naT5KTRw82pzwn0cJlX7VdpDlvgf7VL95LI4xGjNUX3ny5cPniyYsOqd7LlxS2hPtMJqYcHekw41RP7tHpdFwcTDUXAFHhxpUrU68vL1h2jQ4fx5atNCrjCRJNPmwCUe+PsKBrgd4EfmCsn+WpeXalpz6N/lk13uXLzAdMkNfAP2GDGbzjQs8v3cfSeVIdHgL7MMXEBt4Jc3r39w/tyKQ4xTkCoML3smj95iCl5eX9mny5ElYvVobNUqfcrm9WPzVYu4OvEvVAlVpu74tFeZV4K8rfyXbS/6+6SujJ8rRwHngbMJ7ABKyhXsKIdanVcjNzc0gJxwdHenRviOLLx5PtectLWp4lUl8r3BQUmryAZ45R6Lyyc6dHWn8LLPLpu0IvroPxbrC+SGwzQtuL0x9LVC7dm3tG1dXyGP4AhZJkmhUohEHux3kyNdHCI0Jpfzc8jRf3ZwTj068tW9BUtWhjtV+3n9KwelvIFKbhor8DcHesPYyMwZrzFB9AfQfNpSdt67w8KbuhRqSnTP2zpPRRNoh9jZE/eIxH8+EM53h45lwfLTO4npTu3Zt7WrF8uWNKl+zcE22ddjGxd4XcbZzpsbiGtRbVi8xm4SlNZYZGjYTmaKvhs2bUSR/QVYc2Y/QCOJdv0IdkwPODEfEpp72SXr/8pQHyR+KPIVTXtr/qqaSaN/LK1lIRX35wO0DZjWaxYPBD2jp1ZL+O/pTcnZJ5p6ZS3R89Hunr4w6yspCiLvAXaBykuNtgRBJktYlCC4Zly9fxsvLi6pVq+Ll5UWnTp0AbaDbpKuZkm4qDYqN4uKTh5w5f44lB3Zz7IZ2kcOxG9dYcmA3AC9ehzJ61cLEc77zZwKgclGytGpXXjpEIL50ZdbgvxLzmR0+fDjxMT4oNJYhi15oO8wSvmz+67fE+seP7JEYiHf48OFpl9fh/5AhQxLL+/n5JZaPuxdH09dNudLnCo44UmNRDSrOqsi2m9vo1LlThuWNrX/27NkAHDm0jyOLO8G2kmgujGbrjYLQ/D64fKCX/0nrnz59Onnz5uXcuXMA+TEPBmvMGH2t3bKJMsWKs/TYPpbs26VTXyfuPyRCfM+9/54QvXMRmrAI1uUawtHm0VSZAnOanTNb+5iqr5DAEOq8qMPNATcp4lKEJiuaUHVBVX5c/yMdO3fMsHxW+/+u6Gvo0KF0bt+eZZdPsnD7Jo4HBhKt7o0Kfzb94puq/OHDh5OVn7llCM9Wh1D8EewqGMrB/dbRPtfPXqfgrYI8GPyAbqW7MWLbCIrOKkqvFb1o27VthuWz2v+U5Rs0aEDVqlUN15iuTZaAf5L361IeBzyB+SnKHCxZsqRRm0Bb1Gso/t/eeYZFcbVh+J7dpRcRxIaKIirYxRJjiQ1NjBqNojGxJVEx1lhijy2xx9gSo5LkSzTRxN47do0aEbGLCvZesIDU3fl+LCAgu2yZhcXMfV1crjM77zl75tk9M2fOeZ8OlWqKT0NW6U08MPfTftlufzh3rXjU6YUYVOClGH3aiAXbT8+J4jJBFHc3F8XoP8RfF8/X/d6UFFEcNEgUT5ww6TNei7kmNpnZRHSa4iT6/egnLg5bbBHH8v8tniuK578XxXUlRXFNEe3r5FhJYku5INxYjZmjr1/mzhc9nV3E21NDDNJXzMLl4v3hs8Rnf24S1c+0ejrUThQXKERx82aTqpDO4sWLde/cvVsUf//dpLh3X9wVR+4aKTpMchBLzy0tzjs6zyIWcnrrbyb5VV8xT56ITnb24tL2n6dr6eWPTcSUJV5iyv17md6rq/2ubBbFEypRHPqJKKrVJlVDb3xRFEXx+XNR/OorUYyLMzpuQnKC+POJn8XC3xYWnac6i4O3DRavxlw1vaI6sKS+RFH6hAPhqWP8AcDxLNt9gCfZHVSsmGkXg8NGj2LDhYgch8c+a/JuttttCyopM3M7LwrdoVmgwPUIA9OBFaioTVpQoDKc/IrP3UbDP93hzo7Xx0EWL4b587XpohKNTzbg7ebNnuF7uDnkJj2q9WDivol4z/Vm4r6JPIh7YHQ8XXxW/QJcXgD+I+CDaPAfCiqrTL5ttMZM1VeXPr1BqWT1gVC970vTl8LRCVufEqijNiNuqoX64TXqr4OkWVoTmh1mLBgPDg7OfseNG9C6NXz2GRw6ZHTcos5FmR44nfsj7/PlW18y+8hsSs4pyajQUdx+ftv0CmdBZ/2tj1zTl1vBgnRv35HFJw6gealdV53k0As0saTsH51pVr+u9ivbCmzDYelOGNhfO3HfFPSen08/1T4f79fP6Lh2Kjt6BfTi7ti7/Pnhn5y4ewLf+b50Xt2Z47eP5xzAQKxNXzl1lIuBTkAtICT14XcgMA0ISt03I+tBOfm56aJBYFMC/PxZvH8Holq3Qh49152txN7ZliWDI+guxPK8tgO3jhnYWbpVgZqzod0tnlX5BcQUONge1hTSritMo1cvbW7YP/80aewftEMABR0KMqrBKK4NvsZ3zb9j7YW1lJpTiuBNwVx8ZKS7d/xduPSTNg/rI+2kjkclhkPrS1BhgFlrSnMBozVmqr7s7e3p9+nnLAo/RMpT3etdM+pL4eiAUPgt1HFJsLMJ6ruXGDwEZo6GEq0hbJ7OMHrR6bdXqhSMH6/VWb16pgUHEp4nMLjuYK4MusKiVovSLb56rO/B6funTY6bhrX5Beoh1/QFMOTrUfxzI4rwcG0+ZEHlTPzLT7FN/JOk0/+mv09f+1WuAqGh4P8bHAgwrbPUe34mT4batbU6M5HHjx7T1q8tBz47wD89/0FEpO6vdWn0eyM2Rm5EY2oPn4q16UtvRymKYrQoiiGpf09FUVwtimJo6uuZqdujsx5niJ+bLoYOGcrS08eIuan76vf7Tav0xnBwtaHvsKMoFcmca2TPtbNGJJpWqJgYcgzqL4egx1D/b/Co82r/v11haGHwiYHEbG+ocySj15qt0pYe1Xtw6otTbPp4Ezee3aDigoq0Xt6avVf3Zjs1G00yPPoXzkzSLu9YVxwuzoZiLcGxJABTvvtRO6vVyjFFY+boq9/Ir7ga84jdR3XfrWXVl8LRg5fiJNSxNrC7ISnXwhg0Hp6+A+UGw96VxtdDr9/eqFHakYscpvQbEj9tJvaxXscI7R7K04SnVF9UnRZ/tEif+GNOfGsnt/VVrmJFWjdszKJ/diOmdrga56Y8jR5M/LEb6ZMVc2q/atWg2S9Q/RSsbmZ80gu98f39tSb2Pj7GBdURv45XHVYEreDKwCvUKFqDT9Z8gv8CfxaHLTYqY5mu+NZAnvlR6kKtVuPrVZLPKtbmyx6fI+jIv2oI8fc1DP+xBvviPNm9S025Gi4mxwK0ao2cDw/2wYMDkPQEnH2hYDUoWF37V6ge2Bm2nEQXZx+cZfaR2Sw7s4zqnv6MqvkZrWv0w0ZpAweD4M5W0CRpy/JqA16twdVPZ65aqckPfoH66NWhE9Enz7B21Dco7A0fFRAT47BLmoltgWg0NVei8nuXpQMg+FetI0SbNiZXKVeJfBTJnKNzWHJqCeXcyzHs7WF8XOVjbJXWkcM3v+tr37YdNG/dipNfTaVUJe0yBzExiaTLN3Bo7I/z+y0NjnVuBbTsCy07wsKFZl075Rox8TGEnAhh/r/zSVIn0b92f/rV7kdhJ+tIgQn5yI9SF0qlki/79OWXk4dIepRNEgEjcCiiYNaI41R3v8m6evZEbjLTwkgQwO9LeGcddHgI75/VLjtx8ob7e+FID+2/AA//gdDG8E83CPtSe/cXOV+7hvPaX3B9JahTF009Pg6XFsD5mXByOJUvT+N/TleJq1ycIy6nqXJu6Ksk2UVaQuOt0PEZND8AFYdDAf9c6yTfBIaMHcO+a5GcjThl1HGCnROJ9mNIeFQdZXhbkk/8QfcFMHMm/PAhHJRo6YilqVCoAotaL+LG4BsEVQxi+K7heM/15pv933A/9n5eVy/f0+i9FlQrV56f9+9Ify4p2NliW/wFjo87kHRGd9L0rFT6CDbvg51rYE1N6dZZWpKCDgUZ2WAkV7+8yvctvmfdxXV4z/Wm18Zekgz75wV55kepj57DvuR5UiLrD+zJdn/ashBDsHex5X8DztFCmYBtW0fOrMg5F6tBXmiCAtwqQZluWkeNx31gSklwTF3/41AUir+vXcSf9Bge/6vtIM9P496uPhAxCpJTO+7Hx+HqUrizDeKug70nFG+Jqtq3KN49RvGOd5jQaAJ/nf2LIiv789nRJZx8eMn8z5BPMVdflQKq06JufRYe2pWtq4g+fQk2diQX+JK4e81RRX5G4j8rGThQZEIQ1JkO+wcbVgejz8/9+9C0KZwyrHM3JL6nkyfjG43n+uDrTG4ymdXnV1Nqbik+Xf8p4XfDzY6fXzFXX4IgMOTLwSw9fZTnd15deAju1UmO80ER0ZduH3c2OF7VqhC6DBqchn/LgSEe30afH1GEb77RplU0AEPi2ypt6V6tOxF9ItjYeSP34+5TfVF1mixpwvqL61HrcRywNn1Z3dBrGsN7fUHo1m3sGTMNpauz2fVKeZbCta+bUeiFK49/eUGNz13NjvkqeArUrAmnT2tnxA4cKF3sDIiiyN5re5l3bB6bIjfRoFQDBr01iHZ+7VApDMu8IQX5fWgMYNeGTbTu0J5TI6ZT3K+c0ceLGhHx7kHU6rI4NKyNQ/3q/NtTRY2lcKg3NJU6A9eQITB3rjb38P79FhlBEEWR/df3M+/YPDZGbqReyXoMqjOID/0/lPVlJMnJyfgU92JA9Qb07fbpqx1J93G2HUyyay9s28416tHS9T2gbAG3PKFGJNhJ+BPGmTPavMOiqL0Yq1xZwuCvuPLkCj8c+4HfIn7Dw9GDAbUH0DOgJ272uZsVLN8PvaYxeNwYzj24w8F/defnNAZVARU+00N54BZDkZ4uHJ0toc+fSgXbtmk7ST2ecOYiCAJNyzRlQ+cNXBl0hdrFa9NrYy985vkw49AMnsSbNrnov0jgB62p4F2aX/btMDgZf0YEhYDC6x0ElQ0JezegXtOE2rNvcOoLaPgz7PxY4gpPn669AFu92mLD7IIg0Lh0Y9Z9tI4rA6/wltdb9N7UmzLzyjD90HQev3xskXLfRGxsbOjfqzeLww+R/DhDhjzbIrx83g3b2IUkR2Q/YqYL76bAfij2CM74gISryaBKFfjtN+3Ddgt1kgC+7r7MazmPW0NvMaTuEBadWITXbC/6beln/Gz/XCRP/Sj14eVdik7vvc9PR/agSci8XnH0suxTz+WEwskG32n7uVX4AeWHuRI6PPssxCZ5oRUvrv0hM+BHTAqvNZ+CPnz/7vfcGnqLUQ1G8VvEb5SYXYLgTcGcuX/G6vzcpEQKfQmCwJBBX/L76SPE3s38i2OMvlTFC6NwL4r47DZsr02NIaGcGQ6N/oZtTXRP7Tf6/NjZaS/EDEypaO75L1OwDLNazOLW0FuMaTCGJaeWUGJOCXpv7C3ry0D6DB/Gw5exbDm0P9N2jWtLwq+4oTjTB/UT4y5uS9QHu2NQIBau+sATHe6EJp2fbt2gfXuD3mru+Xe1c2XQW4OIHBDJyqCVXHlyhYoLKvLun++y9fJWBg8x8BlGLpHnfpT6GDlxAjujzr826WJYm44mx1Q4KKkw9R8ulb5OvVkubOr2emeZn7zWnG2d6Ve7H+f7n2d95/XcfnGbaouqcaLSCdZfXJ8pkfGbglT66tI3GFs7O/7YvT3TMglj9aVwK0mc+C0Jj3xRHm9J1ffHcWW2hob7YGdVSMkmd2d+0ZizrTN9a/flfL/zbOi8gbuxd6m2qBphlcJyfM6UX5FKXwXd3fk0qBMLju9DE5vxwaKAu9vXCJpHpIT2R1Qb14ZFA8DzAmgUEFMZbh95/T35RV8KQUGr8q3Y2W0nZ/udxcfNh46rOrLJexM/HPvBIH/f3CDP/Sj1UaVWAK0aNGLu/m3pa5JA60dpDoKNEv/xEZytfIF3/3RhdeCLTOuUJPVCyyZ7jyW81hSCghZlW7Dlky1EDoikhlcNuq/rjs88H6YcmPJGzWaUSl+2trYM+aIfP53YT+KjV1f2puhL4eBCsutXvLjVDcWtWVQo1ZQHSx5S+wIcLAvxWa7HJNNAmo1SFqTWmCAItCjbgs2fbCZyQCQBXgFafc33YdrBaZJmlcprpNIXwFcTxhF+5zqHsli8ebiX5mVcP2yTV5F0bJfRcd3KgG80PHYDoSFc2Zh5v6TnPxf0BVDRsyILWy/k1pBb9K3Tl++PfI/XbC8GbB3AuQevG5znJhbpKI31c9PH6InjWX8xgivnXs1ES0tibQ6CUkGFYZc5U+8EH+x2ZlX1OFJStIKQzAstMhIqVdI+V8qApb3WynmUo9LNStweepuxDcey4twKSs4pycdrPubg9YMmLzK3FqTU1xcjvyI2JZnVe1+ltTNVX4JSCcXa8fz+BMSYKEorK5P813Yq3IOI0hBz69V7JdGAWq19Jp7N4mxLaiyjvkbVH8WyM8soMbsEXdZ24fCNw7K+MuDtW5aP32/D/MO7Mj1C+m3vDkSXujy9Np6XR++Tcsf4Cw3HQlDjKkSXBvd2cCbDKZfs/O/ZA++8A88yz+mwpL4KOhTE9awrUYOi+LP9n1x+cpkqC6vQ+PfGrDy3kiQp7FWMxCIdpSl+brqo17QJDavXZP6erYgp2iGKND9KcxEUAr7Bt7nY8hCtTjsyvO5z4uPU0nmhbdkCUVHaZ0sZfjxyy4/Sxc6FPrX6cOqLU+ztsReFoKDZ0mZUXVSVn47/xHMpnWJzESn15eLqSv8en/HDv3tJeaptD3P1pfCsSFzSVBIe+lEwdgLCH1coEi+yugbcTk04JYkGjh3TrkL/9lttjtgM5IZfoIudC31r9+VM3zOEdg9FrVHTeEljaiyuQciJEGKTzFy3nEdIqS/QPkLaHX2B0ycj0relaUxRvCop9x4RH/o3mjjjs9jYOEL9S3CqNnj0gR0btNslOf8aDQwdqs05/OOPmXblhr6UCiUfVPiAHV13EDkgkprFatJncx+853ozfu94bj2/lXMgibDa5SEZ2bVuI607diB8+FRK+leQLG5Grh3T0O6vxhQpJrBxpyOeXhIMv4gihIRA167gZB0JyR/EPeDX8F9ZdGIRT+Kf0K1qN/rW6kuVIlUMjvEmTN/PyKP79/Eu5U3IB91oI2F6HVGtJvnaLRAFKOnOtJ0+rDpWl82bTbahfJ2QEKhYERo0kCigedyLvccv4b+w+MRinic+p0e1HvSt1Rd/T3+DY7xp+gJo26gZqkdP+d/QMQhZhnY1L5/i6tiXZNee2LadZ3I2skXjYNAM+OknbapgSbh+XTsbdvx4q0gL9DL5JX+f/ZsFxxdw6t4p2vq1pV+tfjQt09SodrOK5SHPnkm49AIIbNeGauUqsCB0C6Jak+4lKCWl31Kwc/B2ajxI4nxpuLTftByFmRAE6NPntU4yzSvNkugqo7BTYUY3HE30oGiWt1/O1adXqbaoGu/89g5/n/07T4Y1jEVqfRUqUoSeHTsz70go6tiXkulLUCqxLeuN0sMN+5iVzGrXgJ+7D+FJ3Tj+HCTNzEqCg7PtJC2tMV3xizoX5et3vubql1f5ve3vXHh0gUo/VaLZ0masOb+GZLXpCcdzC6n1BTBy/Fg2ZHiElFFjCkc34p73xDbuJ5KP/GVyGV98C0uXQtQXsLHSMySZx+ftDRMnvtZJ5pW+HG0c+bzG54T1DuOfnv/gYutCq+Wt8F/gz7yj83ia8DTb48zFIh3ly5cGpI4wAkEQGD16FEtPH+Xh1etcumuZW+7CpR2ZOOAg7kI8j5vasXejZWZcXbxo+fVCOZWhVChpU6EN27ps4/LAy7zl9Rb9t/an5JySjN09lutPTU8MbWmk1hfA8Enjibh3iwNH/pFcX8qCrqgLdef5zS9oVnYZdWf50/HwOf7+RtJiMmFpjeUUX6VQ8aH/h+zqtosL/S9QtXBVem7sSel5pZm0b5Kkll9SYwl91WvWlPrVAvhx7zbEFPVrGhNdA4l/0gRVVH9Srp41uZzOneHjH6D+eVfWVoN4Ca73syOv9SUIAnW86vB7u9+5PfQ2PWv0ZN6xeXjN9qL3xt6cvHtS0vrki6FXAI1GQ2UfX1p5+fJ1734IFhwGUMck8cv/yvH1+cos/j6WTweZN8v2NUTRKnOzxifHs+r8KhYcX8Dx28dpWa4lwQHBtCrfKlNmljdxaAzg07btuXHmAmtHfoPCwTQLtZxQP32MbfLf2Bfex7bTLTglzGH0dF9rGNWyOHFJcenDZqfvn6Z1+db0qdmHFmVboMzgdPOm6mv7mnW069yJk8On4eVX/rX9ojoZh6SRKJzsUXxwGIUZs/uv74YuvUFTFDZsAAtMUrU6NKKGHVd2sOD4ArZe3kqt4rXoU7MPnSt3xsk286ieVQy9msR/J8sAACAASURBVOPnpguFQsGo4cP55eRhoi5GSh4/IzHKeIIHXmFWi11cGuzCX+/HGm1zo5PYWBJbt9aO+1sQU/zcHGwc6F6tO8d6HSO8TzilXEvRbV03Ss8tzYS9E7j57KYFamo8ltAXwMhvJrH/WiS7D1luWEnp5kGKe1+uRw2ljtctvqpUmai+w4h7IuFnWr2auNGWzdBuir6cbJ3oGdCTE8EnONLzCIUcCxG0Koiy88sy5cAU7r6QbrapOVhKX++2b4d/6bL8tHsrD2NeN3wQlDbEC6MQUm6RsiPY6PWVGXGs+pANx8FOCdt9IXqbOTXPwp07JHToANl8BqkwRV8KQUHLci3Z/Mlmrn55lXfLvsu4veMoPrs4/bf0Nyshu96OMtUZPEgQhGBBEF5LxicIQrbGkOb4uenjkz698Sjozhd/LETUWG4K+vebViHY2tA9KJ6Pap4iaJsTy8vHE/fCPDNSALZuxW7rVq3nYKzlZgWa6+dWvWh1FrZeyJ1hd5jYeCJbr2yl9LzStPmrDY/jpUtlZorGLKUv/2pV+LBpc4Zv/hsx0XLPagWlgu+PnMPWcTT3wkZQ7JkNp0oK3AyLB3MX8F+9Ch9/jNP06XAkm5XoEmGOvgRBoLZXbX754BfuDL3DiPojWHl+JaXmlqLDyg7ExEv3A2xN+hIEgdGjRvH7qSNMXp79hbJgX5i42EHYJK0hafdsk8uaOnUqHh6wfQv4FISCrSB8psnhMtOrF/Zr18KwYRIFfB1zf7+83bz5tum33BhygyXtlhAVE0X1RdV5+9e3+T3id6ONpXO6oxwNhANhqa/TEQQhQNdBvr6+RlXCUFQqFWNHjORyzEO9xs7mMq2LdsqYoFRSesANotvto02UHQeKq7lx1syrzU6dtHk7DxwAZ/OTvetizhzDHVb04WzrTK+AXhzvfZzjvY9T3Lk45x+elyR2KkZrzFL6Ahg35VuuP3vMqXBpn3FkZVqXXijs7SlYuxZPvOvhnqJG82E0ict94fLCVxZsxlKmDMyerf2rW1faSmdAKn0VsC9Av9r9iOgTwcHPDuJq58rZB6Y/o8sGq9JX0GfdKVm0GO5KG905hl1rEff4I9RXDpN08apJ5aSdHztXqBcNp5pAlZGwv73utIoGs3AhdOgAM2aYGUg3UulLpVDRzq8d27tuJ2pQFE1LN2VU6Cj+ufmPUXFy6igDUt2/o4GsonIHsk1UeOHCBfz8/KhVqxZ+fn507doV0N5OZ8wRmNFKZciQIem32yEhIemzng4cOJC+uPXhw4dERF/Go2BBQnZuoveiV1dco5f9wqPn2tlqv+3dkT6r7PDFc+kLyB89f5Ypj2dGOyVdx/8TeZ7tbqt5PnAzlRJFHlUV+OePeJPrP2TIEBg5EipUMP14M9rPnOP3Lt/L+l7rcXjkAFAMaTBaY5bU1+9//8UHjZoya+8Wei/8Pv14S+nr8MVzrHuwA88Zm7mX5IJm2UASDn4LG31YPq5muhWbUed34EAYMoRu3bsb/fnzSl+CIHB29UaKLFlNVQR4Q/U1bNgwvh45ip/DD9Njzqu7pqz6OHCvEi9vNWHXov+x8LvZZpX/8y8hNN4NBwfGEbBO5JAfJD434/x6e8Pq1XQbOtS0481oP3OOd05x5ti0Y3it8MLmmQ0YoTG9k3kEQdglimLz1NerRFHsmPo6UBTFUEEQFoui2CfLMfsKFy7c6P59y6VMq1erNhfOn+fkmO9wLyVN8oGMBC+eQ0if15P+ptxJ5P705hR8VoBDX7wkaKFpayO7devGH3/8YW4186wMKSdbGKux3NBXq/dasn3nDvb3HUvVt2pbpIzsNCYmJXPu+0rUvlKas11+pnq7OQgpz8C3D5T7ApxKGRzf0hqTJL5GDWmTeA5/DNf/hgIVaTzhOftP3Hpj9aVWq3F3LUCf6vUZ27sfgiL7iX1iihr1tUO4lNuPovVWlAUNS4gPus/P5XVg1wme2UORw1DYxPW8+UJfepB6Mk946hh/AHA8w/bmgiDMAAIFQQjOepC/v+GLi03hwNEjFCrozuLtmyzyrDK7ThJAVdyOYtNDeVA2mjaLHPmtzkuSTHiUZelOMrfKkAijNWZpfW3Zvo3WDRsza/cmxCTLTOzITmOCrQ2VRkZytulxyi4ZwO5eZ3lRajbc3wMby8DZKQbHt/T5Nzl+3HW4vAj2t4W1hV+Zl/t/BW2vQatz4FxWsnpihfpSKpX8MP07QsIP6X2EJKiUKEtURki+gWZHJ8SE1/NG60LX+Sn3ITifh2QbUNeA80uNrr7e+FJhbb9fOXWUi4FOQC0gJPWheKAoiiNFURwJhIqiaNnEpdmQ9qxyUfgBYm7l7noshaMt3mNPE/XOUT4+7sA6ryTuXDVzZa8owoIFcF7SZ3/5BavU2Pgpk9l06TRnT53K+c0SIigEynaJ4UGfLZR7akt0/a6cfbkH3v0XvFpp3xQbDae+hmcX9AfLyJUrcPx4zu+TGnUS3NsDJ4fDlkqwoTREzgVnH6j/NyhTl+G41wQnaVw7smCV+urSLxhPd3cW79B/sS/YexCXMApl0r8kb+1rkndqVtzLQZVbcKkylOkBh/uaHVJrXp8lp/WbhN6OUhTFaFEUQ1L/noqiuFoUxdAM+/tkd5xUfm66GDJkCF37f0Ghgu4s2r5R8rvKnPwIBaUSr88fcL/HdprGKIgur2DvFsMnX7zm5bZokTa5dYcO2bqNmEJ+8Qs0RWO5oa+aDerxfv13mBW6KZNzjVTkpLHC9TTYT9oADnEUae/AuqnloGB17c6kGHhwALZUhG014PxMbaeZ4TFKpvN/+jTUrAnt2sFjaWYs69WXJrW94u/CGg/Y3xqenYdy/eCDKGh9EWrOgWLNQSGdU0d2WKO+AL766ivGDB+hvdi/fUfvewVnX2KfDcTm5R8k75xkUPycvv82jtDoFIT1gJqLYFst4356MsUXRWjTBjp21KYGkgBr+/2yaj9KXYwZM+bVXeWJg8TckDaTiiF+hIIgULBpMorxG7hWOooWbW2ZNtaw9Zavebl17w716sGECVqDXgmwtB9dXpIb+gKYMHUKGyNPcS7C9PVXujBEYw4lbSj93U7OVbxIz7mO9GwfQ3y8qL37an5AO1RZ6iO4vkLbaW7yhbAv4e6uzOff31/rWl+3rmSJLjLF16TAg4MQMQq2VoWjn2m32xeFd9ZDh8fQeAuU76+9k7RyLK0v0LZftwF98XAryC853FUCUKA+sY8+w+bxZJIOLjQoviE0/B2u/gFLbmlNQrLk1jcsviBAUJDWvL5kScMCGBPfCrBqP0pdpHmhdRvQF093dxbtlPau0hg/QpvSNrQeHsGSths4/r0tv5ZLIOaJ/rq85uXm5KTN0N+5synVNayMN4jc0lethvVpWf8dvrfAs0pDNSY42FJjeCRreq7h2F4F64slc/Vo6qW/kzdUGgUtT0C721BxNLy8DtH/e3X+z06BG3/AX1NhxZ/g7m5+5TXJeCpvwqWf4NBHsMYT9gTCk5Pg0xOqpN71CAIUbQYqB/PLzEUsrS/QakylUjH6qxEsPHGAZ3dyTrYgurcm7sGH2FwfTHL42hzjG4p/V/jpvDZ7z2J/CDPgUfhr8T//HC5cgCZNDC7XqPh5jNX7UWZH2nRfpVLJuFGjWXjiII+vGXgpZADG+hEq7O1o1VpgZuBBPoq2ZXNJNSf/1f3Dmq2Xm8Qp7SzteZmX5Ja+AMZP/pb1FyO4cErau0pjNCYoFNSs78DWXnuomaBBqGfL1kVZ8hA7FgffXto7uPp/aT+DRq0d8rzwHRxuCqtcYFMF2PMu/NsHzk3V7gdIfgGPjmn/Hh6Bh4fhXqj2bvXST9pnokmpiQDOTkazrRZcWQy27vD2Egh6Ak13gN+X4CLpZJxcx9L6glca6zGoHwVcXPnZwImJ6oLdiH/cEDFiFsnXdQ/ZGvv9d3eHjRshsAFU+xrWt9e6bBkcXxDA1dWoMvVhbb9fVu9HmR0ZvdC69OuDV+EizNu2DlEtQeYcTPMjFJQKCneK4+WX67nqdY16DRSEzInLdig2t/wo31RyU191GjWkZf13mB66UdK7SlM05lZFief0jYRVuEjb/k6M6P2EFB3zyPz8/LRLL+ovg9YXoOMLaHEEKo0Fzwba4dJ7eyA2dUH70zOwqx7sqg+7G8HuZnCwA0SMhujfIOYUJKf6l1YYxBGvrfD+KaizEEp8ACrrsJGTAkvrC15pTKVSMWb4CBaE7Sfmlv5nlaCd7JXs2p9nkR8Su/kAKXezT/VmyvdfoYAmO+DMdzBuP7RqBY8e6a+/pbC23698kxRdH2t//4Ouwb0IGz6VEhXK5Vq5utC8iGPZ1gI83vEunv7JfHLQngKvJc8ygIcPrTKb8ZuatFoXEUeOUbP+2+wOHklAvbdzrVxdiClq9u1VM2dNK76yU1F1j0ipGrbGB9JorMJjMCv/NX2lpKRQsbQP7bz99a6rzIiYkkLy5fO4+m1B0fRXVCUrSlqnW7egcycYHAG+U6H6YBMDvSEayxd+lFnJ6lX2YY+uVC7ry6yta81KJJyGuX6EChcnunZIoEvDI3x6zo59xdT8u+3V3YhBXm4//aTNgGHiFzY3PC/zitzWV/W336JDsxZMDd0oWQ5YczQmqJQ0aW7Lbz1CqfhSQ0pNG0LHZ7aGyvH8X76sndyzfbtJdZD1ZR4Z20+lUjFx7FgWnjjAQwMfIQkqFTZlfSE+BmF/C9R3L+uMbwolSsDe3VCoBlQaAvvegZQME/tzjJ+cDGPGwEcfYYqjhLXpK1/4UWYlq1eZIAhMmTKVP04fSzdGNQcp/AgFlQrPz57wYuAaAoRE3N9X8b/PE9BoDPRyu3dPaya3a5dJ5eeG52Vekdv6Avhm5gz2XL3IYYkSjUuhMY+3RdymbuBx8du8860DK6vH8zJW+6OU4/lfv167rnLiRJN+yGR9mUfW9uvcpzdlinsxb9tag9dKCraOxCvHoY6zhz2BqB9c0xnfFGwcoPFhODMT/A/DuSJw+4iB8e/dgx9/hDVrwIS1yNamrzdi6DWNpjXrUChBw8/DxiCoVDkfkEtonsRz/4dalIn24VfvZNoesqF4iRyGV5KTtYnTmzXLnUoawX9taCyNz9q259LJ02weMxWlo32ul68LMUXN9WWF8N7bgAh7NZ4b1FRsnsMyI7Uapk3Trt91M+W5gOX4r+pr/dJlfNLrc6MfIWnin+EkjEfhpIAWe1F6Gp7q0FAenoNrTcD3EUQOh7qG5ENftUq7ZKR+fcnrYy5WMfRqKT+3NHR5lU2dOYM1F8I5Y6bzQ1pyYqlQuDtQdOxp7rbaTZebKs6V0bD91xxW99rYmNVJmuLnll/IK31NmDmdsLvX2X1wv9llSKkxQaWkdI8YXgxZSxEhkYItbPmryyP9N4pKJXz9tcmdpKwv88iu/dp2+4RKPr58b+TERIVDAeLECWhepsDOxqjvX5X8/HhWgpp34FQbCJgJe/xSeKljok86HTua3Elam74s0lFays8tDV1eZXWbNaHNO02YsmOdWc+Svt+Urc2mWQgqJQU7vSR5xBo8FQ+o0cuW+e8k8uJFzseagrl+btZMXumrdIXy9ArqzNS9m1HHmTc8ZwmNuVazoeh3W7nle4Wg5R6s80rkzmUz0yvqQNaXeWTXfoIgMGXyZP44fZRrF4wbelQ4uBOnmYQ6DghtxPxvh0tU0wxlqKDxBoj6A0pdhntecH6J5MUA1qevN2roFeBcWDhV69Ri6+fDePudhnlSh5zQxCXy+OeylDxZg7WOGkqtEqn3vvUMFefEf3VoDODejZuULVeOhW260O6DtnlSh5wQNRrub7fHaU0gLzQKboxLpMXE/LPo/7+sL4BGNWpRUq1kweBRCCqlUcdq4p9hnzyfJKdeOLXphLJQQYvUMe4BhDWDemfhcCOov1WbFi+/YBVDr3lJpVoBdHn/A6aEbkATL03eVKlRONlRaNBNnvZeT0MxkdFtFIwYGJ9zrsXTp+HgwVypo0z2FC1Vkn5dezD9wDaSn1loOMBMBIWCou8nYT95DXFF7nL9Gzs+bv2cmJgcLoqTk7XJ02XylMnTpvL3uTAiz5wx+liFQwESbEeQeCGWF+tDSbkuqQl2Ok6FodEZODUZPA9D6/pg0PybC+ZPtswLLNJRXrBwY2Q07MyOibNmcPRWNKH795oUP6PhriUIXjwHQSFg30CJ4/T1DO24kr+Xqxnik8SZMB3PJg4ehIAA6NYNYmNzLCOnNsrP5LW+Rk37lttxz1m5c5vJZeSGxmyKOeD77TH8ey3nXHgiQT5JHFysI3n/zZtafbVoAQbM+pT1ZR762q/hey0IrPM2M3asNynJhcLejgEHNqB4tBrFwQYknzcu05ghpNW/1lgodg8KVoCa1WH7Z9pcFtkyYgRUrAgbNhgc31qwSEdpaT+3nLzKfPwq8EXnrkzas5EUE676dflRSkXG+Eo3Zxq3sONA9xVMeggptQV+GpT4esaVt9+GGjW0WfoNwNr83KQkr/XlUbgwQ3v1YebhHcQ/fGJSGbmlMcFGRdUGruwavJ2vHR4R8IUdS+u9JDY2y91l0aLaheGCYFBmbFlf5pFT+02eOYP1FyOIOHHCpPg/9/sK0TOIhMdVUZ1sS3KYNK4eaWSsv7sH/P03rPwW6i6Bk0XgVnbLhEuUAJUKoqONim8N6O0oUw1PgwRBCBYEwS3Ddh9BEFYJgmDaIr9cYPysGdx48ZTlO7bkdVVyRFApca/hic2ktTiUucaP/9PwVrUETkVkuLtUqbSJ03/4AZyd866yEpNfNTZs8kTiRTW/bl2P1M/5LYFD0QIETDzClXrHCD8rUrVcAqEZreFsbLRrK8+cAStLH2YO+VVftRrWp0Ozd/lm5zo0Rhg2Z0SwsSPZdTBx995FFfk5yfssO0Gm1XCIPwZRrlCpLixenCVfbP/+cPYsWJmFliHkdEc5GggHwlJfpyOKYkdglyAIgVkPyg2/wJwoVLQIo/oNZPrB7cTez2kec2Zy8go0F13xFV6OFBt7kg19llJBdY0TAQI/fZpEUtoEXiMsuKzNz00PRmvMGvTl7OLChK9GMvvobp4akKMzK3mhMcHeljJ9HjB81BpalzrDqja2/FUjgaePUzv6MmXAwDynsr7Mw5D2mzp3NgevX2avCVlq0s6/oFSh9vic2LtdUd2eQPKWvpJkL9NV/2K1oWM0zJkHs4bD4SJwfXfqTqUSKlQwK35ekVNHGSCKYjQQDQSkbUzdlkZY1oMSExPx8/OjVq1a+Pn50bVrV0C7NiZjA2Qchx4yZEj62pmQkJD0FEYHDhxIzySfdnyaV1lOxw+eNI5kAXr/PAdRFHn0/FmmH5CMz4lGL/slfW1bcfdC6SnGDl88l+70YOjxv+3doff4NC/C7I4XbFRsfXKa7nX/opH3NXovseGngrEcP6gxqv2apNrdZNd+prb/999/T5EiRTihHQ4qhjQYrTFr0VevEUNxdHKk56/zETUao/TR0L8KYBl9gdbvUtfxqy8f4713ttO/0WHePWVDZGE1e2YnyvpKxdL6glQ/yhyO963kT6vGTRm0aRkpz2NN1tfv+3ciFm7PrWs9Sbr/CynrWiDGPbVY/X/+OQRf3wMcPAgaMRHPQJF9beDe7bzV18OHDwkMDKRWrVpGa0zv8hBBEHaJotg89fWq1CuwjPuDRVEMybItz6dXZ2TJvB8ZOHI4YSOnU7RsmbyujlGIySnEb7dFtbEF95Ns2B2URO+ldjjk8Ux/KafvG6sxa9PX2t+W0LVPMP9+NYVSfuXzujpGkxAZz92Qpvg9KsS6Ckk0222Dp1feToaX9fWKB7fv4Ovry6wWQXTuEGR2PM2T8zi7zCfReTj27/VCWcBFglrqRtTAkWFQbh7cdwT7ZeBrBauqpF4eEp46xh8AHM+4QxCEoKydZBq56ReYE90G9qNsiVJ8t3m1wdkujPWjNBZD4ws2KhzbaFBOWoOD7xX6rbZleeEU9qxPHTo5dAi++SbbY63Nz00PRmvMmvT14afdqV7ej2mbVyGmGD6kZS0as6/gQOmp+4lqvo9ml1XcLQVbxsRrs/q8fAlbt2Z7nKwv8zC0/Qp7FWdY7y+YdnAb8Y9jDI6v6/wr3CsSGz+TuBMaXqzeRXJUhMExM2Jo/QUF1JsDiovwtDCUagf7mkBiqmMbu3fD06cmx88tcuooFwOdgFpASOpD8UBBEIKBPqkPw4OzHpSbfoE5oVAo+G7mTH6POELkacPWJZniFWgMxsZXFnfCY/RZHnfZROuUFHw/VLCg5m3E5s1hwgTIJlG3tfm56cFojVmTvgRBYOas71hxLoyzJw3/0bEmjQl2tpTo+gLFxNWkFL7Hu9PsWV/kGUnlq8AHH2gnYGRB1pd5GNN+wyZPJEHU8OtmwyeO6Tv/CldX7Mp5o7l+BNXROiTv+drgROxpGHv+PcpDg2g4NQF8D8KdQnC3+UQIDIRJk8yOb2neuMw8umj5dgOUj5+zbMQEBFubvK6Oyagfv+Tp0goUj6jONWEKCQ0TqLJlDArn3EuL8V/PnJIdHzZuxstb91g5chKCnQnekFaCmJLCg+322GxohmfSUJJcD+O47X/Y1QvI+WCJkPX1OgunzGDc1MmcGPsdBUsUlySmqNYgPNqEc7HlaBzeRtHibxQuhSWJrY+4B3D8A6h/7CSC0Jj4IeNw+f4ri5ebEavIzJPbfoGG8N38uWyPOsehw4dzfK+5fpSWjK/0cMT9y+vEfrkCe/e++B74lsHVVEREZL7gsTY/NymxRn1NmzObPVcj2XfIsMxJ1qoxQaWiSOsUCsxcyyX/Htg9D2NrYDW2b8y8REHWl3kY2369RgzFo6A78zatNujuz5DzLygVUKQtz++PR3x6CTZVI+WKYUlazDn/ToWh8VG4vq4GF5xvoZn9FcvGaQ1tpIhvCd4IP0pDqFy7Fp+2bc/EnWtzTGgthVegJeMLCgU2AY4UmLybmHdDeel0ndq1REYM1KQnWbc2PzcpsUZ9+dWoRs8OHfkmdD3q2JzrZ+0aUxZ0wmfEXZ4OXsPt0pf4oL0NnwRpuHNVu1/Wl3kY2342NjZM+/YbFp04yK1LOS9fMeb8KzwrEZc4lcRHZVAea0HKnjGIGv3P26U4/77toNITF8IGwuCftD7iEfukiy8l/5mhV4C7129Qwc+Pmc078ElQx5wPyCek3H/MwdNulFnZlgtKBcoZ0L6/NtGKJZCHxrLn3s1blCtXju/f7SjJDEVrQfM8lrNnNBzd1pEPb9kR0Q1aLwY7C1lyyvrKHlEUqV+lOmWVDvz45QjJPXfFFDXCw004F1+Jxs4fRcu9KFxyJ7nJ48cwfghM+gPO+0PFNVDIggmSrGLoNa/8AnOimHcpRvUfyLf7N/P83gOd75Paj9LS8VVFPKhf6iYlhuyhQWENe0fAW28lE/baCtc3A2vVV9GSJRj+RX++3b85xyQX+UljCldn/ArH8PnQTbxsnUKhFeDvn8Lmzej3vMyn5JUfZU4IgsCsOXP46+xxIsL0p7Yz5fwLKiUUa8ezR1OIu1yR5yt2kHTlRrYnWWq/SA8PWLAU7v0MbjegbW0Nc+dq8/RbA2+UH6UhDP12InYODsxbvxJRk/233BJegZaOrypVFOXlvyjc5AvGR0N8/Anm1IH5LeDBfcmLy1OsWV9fTZmEwsaGBZtW69QX5D+N2ZQqhuZaJOUbL6bWI/AsvIcBHWCND1w+nvPx+Ym88qM0hHrNmxLU7F3GbV2FOl5HgnvMO/9KjzKInm1IvnKDhM3fkbKmHpr7mZ95WsQvUhSpXHgjle/F41Tvb6ZPh1+KwQkrsKa0SEfp6+tribDpzJljuvOCvYMDMydPZUHYfm5EXsr2PdO69DI5viFYIr4yPhbXDUtRLfmFQlFHOHu2LtMHQJ9QOFUCloy2nqszc7FmfTk6OTF14iTmHdvD7StROt+X3zSmSErAPWQatqOGYn8jkmPHWnBoA9SKAbc6sKoFPDMtP7zVYWl9gXkam/7DXI7fucbW3aE632Pu+VfY22Lr74MmpQTqh88QQmuQsvcrxBTtpC5z6q+T4GBo2xbFwh/ZufMTLkWCny9UGQvHisK1PMzK+8b5URpCh549qFOpChPX/4WYbBkH+NxGdC9EYusgYpu2JSFO+yC+5HywuQzlq8Mn0+GvIrBz+Zs5XGZNfNKvD5XLlmPyxhVGJSGwZkQXV9T+lUkuVorE46cAKPEelH4EjwdB8z1wswhsGvTmXJBZK6UrlGfwp72YsHsDCU9eX6wvFYIgoCjsT7xyEs9vdEW4+SviqvKoIzdZpsCgIChcGDw9AXAtAE2Owp2d2t3FW8C+WhCj+/rTYryRfpQ5IQgCc3/8kQ2XTvHPP/+8tj83vAItQVL7j0lq+j6JZ6/QpWMnABRlwfs4JG2CprbwVhf4xRdO5rxKxmrJF/qaN4+V58II1/GgOD9qLP6LYcT2GU7Co5fp+kIFfvPA+Q6o34EWP8BRN9gzO/9ekOW1H6UhjJk5lThNCj9vWpttEgIpz7/C3g7Bqx3PH08j4X5pFGHtCJteFM3905KVAWi9UK9ehU8/zdQ+pZvDW/fgzFQodg6EcrCvNSRY7hrhNf5Ts16zEtzhI47/c4Td42agcnbK6+pIgqhWk3ghGsemb+H8XoPMOzXwaAGIoyExDra9BS2Wg7ePcWXIsxINo8t7rbl2/iKbx05F6WChKaK5jKjWkHghKnt9AbFnIOoTqHwWdnmC5yKo2d64MmR9GcbPM2YxYtIEwkbPxNO7ZK6UKarVaO6fwrHAGmxdr5DkfxDbKtURbKSdgasLdRIcGQBl/gcicL03vP0DKIws3ipmveYXJs+bzdXnT1i21UJDCXmAoFSi8nAj6fQlUu5mmZmmgEIDwfMxMAw+OgGxvvBbB3hqeBpJGQOZNvRtlQAAEMdJREFU9sNcTt67ycZdls3rmpsISsUrfd17fWavcxWodgaebANvG6jcATaWh6g3bMKPNfDZsMGUKlqcGev/NjiPtbkISiXK4gHEK8cTc3kkL9Yd4fnyLSQf+AYx1ni7OWNR2kKDEHB/AFdaQOVFcMkVwmdatlyLdJTW4BdoCIVLePH1oCFM3r+Fp3fupW/PKz9KqVAW8WDMyt9JCD+f/RvsoMQscHkA9kHw7iaoUhbmzoVE0zxic5X8oq9S5XwZ1qsPE/ds5OWjzFci+VljOeoL8HwP/G/BvUVQ5R6MrwsDBkAu5Bs3G2vxo8wJlUrF7Fmz+C3iCBdOZR4GtbS+xq75A5VPAKqihUiOPIdw5RfYUIaUnZ8iPrtmdvyc2sfBHRpvBfUluOcPj0ZBi+Zw7JjZRWeLRTpKb29vS4RNJ80vUAoGTfyaAq4FmL1+RXpqqDS/SEth6fiCQsHQ99ohLllKytoNut9XEMquhCLPYOJ3MHsmrPeAjaOse0JGftLXyGnfkoTIoo2rMz1Lys8aExQKhr7fgeQjJ0g59XrC9FdvBO8+UCYGeu2EsDCY6Q2bG8GjGxarntlYWl8gncaatW9Ly3oNmbB5BWJiUvr23NKXwsUJW7/KvIibxvNrPRBvHIDNvqg3tURzfZfJD6rHjBmjzWl3Wv9zUPdy0PgElLsMXiUgqB78Uwwu/mVSsTqxSEdpY2PZpOOeqbOipMDWzo7ZM2eyMOwAl89o1woVci0gWfzssHR8gJI3InFZ9T+EMaNzFKvSAXr2hMhwqFQJ3p8Bn5aB5cvBSFOBXCE/6cu5QAGmjJvA7KO7uR99LX17ftdYiYc3cJs+AnHEyJzfrIQmzbQmN90GQ8AR2F0Wxo3L1mEpz7G0vkBajc36cT57r0USmuG5am7rS1nABaFka+ISJ/Ps6iCSbzxEONQSzaryqMNmGex6koanjQ1UrAgNGsCTnNcdlSkLv/0G+3YDtlD6E+jVBs7rHvQwCot0lNbkF2gIrbt0plmduny9YTliYpLVeAWaVYZGJLlUWeKr1iXlju4sRBlxKAqVj0HCKfAPhn79YERp2DPLumYw5jd9df+yPxW8SzN5/d+IKdrlSPldYysf3AeNiObeg9efhetAECBgJhR9Do4/wdq10KgUbPsAXuhPZJSrWJMfpSGUr1aFvh93Y9yutSQ91Ro95pW+FC7OKEo1JsFmJDHXpxJ/05ek46G8+GsbCeHnUV9YBgk56yVk5Urw9oZChbQzYQ2kbGOodx2u7oYnNlClCiyraf4azHyZFP3SpewTBZjD3IU/sff6Jbbu3kXUPcs+lLZ0fICLjx/yctIs4r0rknDauPZyrgpfj4foaAgqBI2Gw6GCcHROpg6zmNR1NpT8pi+FQsG8H35g+dl/OXFMO6slv2ss/GUcL2Yu4lmLziSeM+6ZnsIe2vTWjqrN7g81t8LzIhDaDuJedZhvrL5Aeo1NmjuLR4kvCdm4BlEU81xfCns7VCX8SPHoQ0L8xySevUTsmrUIYQMR1xZBs6YKmsPDEO/uhZS4146/dOkSLF0KkZFQs6bR9fNvqr0QO34Iyt+EEi3gkA9EZ/YhN1hjeifVCoLgBgQC7sBKURSf6tuexlMLj6dYYup2+WpVGPJpL8auXYOjvQMv238ieRlp7D9/ipcWnjWz//wp4pOTSXF1JDH8HBq/0qiKeGgd66OioGVLyC4DSYb99r6+VD0Etw8DA6DiUDg7ZitxzncBJDHFM0Vj+VFf9Vo04+P3WjF66wpW+VWwuAZyJX77T0iJTSD5+Bk0FbxRerjB0aNw/Di89RbUqfP6gVn2vz0Okr+Es19CmdUQ43mUOIcb8AbrC6TXmJuHB9O+Hs+QcWNp/VYD69KXiyO4OCImp3DnxhQUCZdwcInE4clm7K7NRxQ0qG3KonGuTFL5rxE8fYk4uoN4oQvii5egcgYEbazYF/DnMnB0hM/7arepE0BUv76/e3f8KgFRSiKW2aMZD57tHnChwB/EOzwEIzSmdx2lIAgz0DqEuwEfiaI4Ut/21H23FAqFV8OGDQ2tg9H8+++/1MnuS2gm6pQUjv/7L4nWPJPFekgRRdHshznGaiw/6ysxIYETYSdIVr8Z2aAsiQBqjSiavTjPGvUFltPYyeNhPH/5+h2atSIATnbg4gDO9nD1AaRooJQHlNHjIZ2cAv9c1r6u5AWFXHW/90ksnLmpfV3XF+xs4N8oSEgyXGM5dZS7RFFsnnr1tUoUxeb6tqfuOwmUBzJOA7kDSDnwX0zieOnYItjaoPB2Uigtdln5UlQXdBSUFl25mLEMFYKNqF2faxZxYkqBl6LGTY2oUkJ8sii6mBvTWI3ld33ZobBzEZTOCWg8LKkBS2ssq76Q4DF2Rn3ZICQmihqzs4BYqb7AQhpTIajcBFWBfKgvQYWgJPXWMVZMKeAsqJ4BSPHblYapGjOoNxVF8akgCK91HNltF0WxhmFVlpF5haEak/UlYwqyvmTMIaeOMjz1issHOG7AdhkZY5E1JmNJZH3JmE1OQ68+aB94A6xMff0UiM64PetkHhkZQ5E1JmNJZH3JSIHkSdFljEcQBDf5iypjSWSNyViSN11fUswqM2kJiQTxfYAZgFvGyURSxc+wf5Uoiibng9IXXxCEIABRFFebGl9fGaltFJBd2SaUEQg8EUUxPKdypSS/68uQulq7xmR9mf3Z5N8wE+JLqa/UeCZrTIqEA6OBcCAs9XVO26WKT+rJ35XaAJLHFwQhwIy4euOnxvYxt5PUVwYQhHaIKRrtsxhz8MkmhlTnWB/5XV96y8gnGpP1ZZky5N8wPfGRVl9ghsak6CgDRFFM+zABBmyXJH7qtjSyd8c1I34q7kDOiQZNi/8R8FQQhFUSiFlXGSHAz6n7w7M90nCyawepzrE+8ru+dJaRSn7QmKwvC5Qh/4blGF9KfYEZGpMshV3qLWu206+z2y5VfOCpFEMyWeMLghAoimKouXF1xUd7gkKAkUAfC5XhjnZR9UepwxgWQapzbEoZ+UVf2ZWR3zQm68syZSD/humKnyv60lF2JqSwpbb09GudcQRBCEo9UeagK35zQRCaA4GCIASbUY6+9vHB/Ks9fWUEob0qC0M7Di9ttu/cmWKf3/Wlr4z8ojFZX5YpQ/4N0x/f0vrSV3YmzJ71aunp13ri+wAdU1/vMlUEuuKnXYkJgrBYFEWTr5b01D8MCE59HZplGEaqMtLOwZPUMsyZkDADQBTFkakP8HNlin1+15e+MvKLxmR9mT2ZR/4NMy2+ZPpKLcdkjcnLQ2RkZGRkZPRgEZstGRkZGRmZNwW5o5SRkZGRkdGD3FHKyMjIyMjoQe4oZWRkZGRk9CB3lDIyMjIyMnqQO0oZGRkZGRk9yB2ljIyMjIyMHuSO0gwEQQgUBGGXIAg+qX/BeV0nmTcHWV8ylkbWmGHICQfMJDWrRBDgIYriyLyuj8ybhawvGUsjayxn5DtKM0lN29Qcy+WilPkPI+tLxtLIGssZuaOUhmiJfCVlZLJD1peMpZE1pgd56NVMUpPrRkvklyYjkwlZXzKWRtZYzsh3lObTXBaYjAWR9SVjaWSN5YB8RykjIyMjI6MH+Y5SRkZGRkZGD3JHKSMjIyMjowe5o5SRkZGRkdGD3FHKyMjIyMjoQe4oZWRkZGRk9CB3lDIyMjIyMnpQ5XUFjEUQhLlA9byuh4yMjIxMrhAhiuLgvKxAvusogeoFChRoVL263FfKyMjIvMlERETw7NmzvK5GvuwoqV69Ovv27cvrasjIyMjIWJDGjRuzf//+vK5G/uwo8xMjR46kdu3aBAUFATBz5sz0fUFBQfj4+ORV1XKFmTNn4uPjQ1BQECNHjsTDwyN933/h86cht4PcBiC3AeTPNpAn80hEePirVImhoaHpr8uWLUtAQED6/9NEEBUVhbu7e+5V0MLo+vw+Pj7pn7l58+Zv7OdPQ24HuQ1AbgN4s9pAvqM0ktWrtU40T548ASA4OJiQkBAAoqOjAdi1a1cmMWQlICCAwMBAVq5cSXBw/jIU/69//jTkdpDbAOQ2gP9GG8gdpRGknfy0E1m2bFk6depEcHAw4eHh6XeOaYIICQkhKioq/XgfH5904QDpw7H5BVM+f6dOnQgJCeHJkyf4+Pikf6kg/33+NOR2kNsA5DaA/1AbiKKYr/6AfY0aNRJzm5iYGNHHxyfTNjc3NzEmJkbnMVFRUZauVq7xX//8acjtILeBKMptIIq50waNGjUSgX1iHvc78jNKAwkNDSUwMDD9/9HR0bi7u+Pm5qbzGGt8KG0q//XPn4bcDnIbgNwG8N9qg3w/9KpWq7l//75k8YoUKYJSqcx2X0YBjBw5ksWLF0tWrjm8SHzBi6QX6f8XECjmUowUTQoP4h5keq+7gzv2Knsexj0kWZOcvt1eZY+7g/4H6fo+f9YvTV7w4oX2TxeenmBjA/fugZsb2NvDw4eQnJz5fS4u2j9dWKsOAHiR+qcAiqZuewwkGhHDHbDX/xarbgNB0P6ry2vX3P2pWHUbJL/Q/ulCUIBDqkASH4Nah0BsXLR/OrDqNpCQfGfcLAjCvkaNGjVKW0d5584dvLy8JIt/+/Ztihcvnu2+Pn360Lx58/Sx9bSOYeTIkZQtW5aoqChGjx5NdHQ00dHRPHnyhKioKDw8PHBzc7PYQ+qJ+yYyaf+k9P+72rnybNQzrjy5QrkfymV678bOG2lToQ11f6nLsdvH0rd3qtSJFUEr9Jaj6/ODtg1mzJgh0ScyjYkTYdIk3ftPnYKqVaF4cVi8GNq0gbp14dixzO+bMEEbSxe62iE8PJwVK1bQvHnzvLtomAhMAooBd1K3tQE2GxFjY+oxetDVBtHR0axevZrAwMBMs71zlVzqKPV9H0JCQqhVq1betcHpiXBWz5fBoRh8mCqQfW3gjg6BVJ4AVSfqDKNPB4sXL+ajjz4yqw1S11HuF0WxsclBJCDf31EWKVKE27dvSxpPF82bN8fNzS39gXN0dDQ+Pj7pnWRahzht2jRWrVoFwNOnTwkLC5Osftkx7O1hBNd81QkLaL/opd1Kc3to5rZJu2vc9PGm1+4oc0LX57cWhg0Dfdcinp7af8PDtXeUAJs2ZX9HqQ9d7RAQEICPj0+mqfC5zjAgmMwLv37H+DvKHNDVBml60Df8ZnFyuvg3d38qutogbQgyT/EfBr56vgxCBoG8/bv+O0o96GsDyL9DrVnJ9x2lUqnUeQcoJdHR0axYsSJdAB999FGmGVrNmzdPH3bI+CXJjR8MFzsXXOxeF7RKoaK4S/Zt4+nkaVQZOX1+ayCnIdM0ihZ99drTuGbIsR2io6Pztl1cUv8y4pHdG00npzYIDg622mn+UqGvDVavXk1UVNRra6hzlRyGTDNhZ5pA9LVBYGAggYGBhISEvBE6yPdDr9ZAWvYd0IonMDAwfQgubfqzJYderYGOHTum30X/V0lbDlS2bNk3+lzrIzQ0NP0u4k25mzCF0NBQ3N3d866jzGPSfvP0rZ00BGsZepU7ShkZGRkZq8RaOkp5eYiMjIyMjIwe5I5SRkZGRkZGD3JHKSMjIyMjo4d8Oes1IiKCxo0b53U1ZGRkZGQsSERERF5XAcifk3nmAtXzuh4yMjIyMrlChCiKg/OyAvmuo5SRkZGRkclN5GeUMjIyMjIyepA7ShkZGRkZGT3IHaWMjIyMjIwe5I5SRkZGRkZGD3JHKSMjIyMjo4f/A08pjpR+aR8JAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 468x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,200)\n",
    "\n",
    "fig=plt.figure(figsize=(6.5,4.5))\n",
    "\n",
    "ax1=fig.add_subplot(2,3,1)\n",
    "ax2=fig.add_subplot(2,3,2)\n",
    "ax3=fig.add_subplot(2,3,3)\n",
    "ax4=fig.add_subplot(2,3,4)\n",
    "ax5=fig.add_subplot(2,3,5)\n",
    "ax6=fig.add_subplot(2,3,6)\n",
    "\n",
    "#ax1.plot(g_array,GADC_CI_N01,'--k',label=r'$Q^{\\leftrightarrow,\\mathrm{LB}}_{\\mathrm{CI}}$')\n",
    "ax1.plot(g_array,GADC_RCI_N01,'-k',label=r'$Q^{\\leftrightarrow,\\mathrm{LB}}_{\\mathrm{RCI}}$')\n",
    "ax1.plot(g_array,(1./2.)*GADC_mut_inf_N01,'--g',label=r'$Q_1^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Esq_UB1_N01,'-.b',label=r'$Q_2^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Esq_UB2_N01,color='magenta',dashes=[2,2,10,2],label=r'$Q_3^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_Rmax_N01,':r',linewidth=2,label=r'$Q_4^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_REE_UB_N01,color='orange',dashes=[7,2],label=r'$Q_5^{\\leftrightarrow,\\mathrm{UB}}$')\n",
    "ax1.set_title('$N=0.1$',fontsize=9)\n",
    "ax1.set_xlim([0,1])\n",
    "ax1.set_ylim([0,1])\n",
    "ax1.xaxis.set_tick_params(labelsize=8)\n",
    "ax1.yaxis.set_tick_params(labelsize=8)\n",
    "ax1.fill_between(g_array,GADC_RCI_N01,bounds_min_N01,color='crimson',alpha=0.4)\n",
    "\n",
    "ax2.plot(g_array,GADC_Esq_UB1_N02,'-.b')\n",
    "ax2.plot(g_array,GADC_Esq_UB2_N02,color='magenta',dashes=[2,2,10,2])\n",
    "ax2.plot(g_array,GADC_Rmax_N02,':r',linewidth=2)\n",
    "ax2.plot(g_array,(1./2.)*GADC_mut_inf_N02,'--g')\n",
    "ax2.plot(g_array,GADC_RCI_N02,'-k')\n",
    "#ax2.plot(g_array,GADC_CI_N02,'--k')\n",
    "ax2.plot(g_array_alt,GADC_REE_UB_N02,color='orange',dashes=[7,2])\n",
    "ax2.set_title('$N=0.2$',fontsize=9)\n",
    "ax2.set_xlim([0,1])\n",
    "ax2.set_ylim([0,1])\n",
    "ax2.xaxis.set_tick_params(labelsize=8)\n",
    "ax2.yaxis.set_tick_params(labelsize=8)\n",
    "ax2.fill_between(g_array,GADC_RCI_N02,bounds_min_N02,color='crimson',alpha=0.4)\n",
    "\n",
    "ax3.plot(g_array,GADC_Esq_UB1_N03,'-b')\n",
    "ax3.plot(g_array,GADC_Esq_UB2_N03,color='magenta',dashes=[2,2,10,2])\n",
    "ax3.plot(g_array,GADC_Rmax_N03,':r',linewidth=2)\n",
    "ax3.plot(g_array,(1./2.)*GADC_mut_inf_N03,'-g')\n",
    "ax3.plot(g_array,GADC_RCI_N03,'-k')\n",
    "#ax3.plot(g_array,GADC_CI_N03,'--k')\n",
    "ax3.plot(g_array_alt,GADC_REE_UB_N03,color='orange',dashes=[7,2])\n",
    "ax3.set_title('$N=0.3$',fontsize=9)\n",
    "ax3.set_xlim([0,1])\n",
    "ax3.set_ylim([0,1])\n",
    "ax3.xaxis.set_tick_params(labelsize=8)\n",
    "ax3.yaxis.set_tick_params(labelsize=8)\n",
    "ax3.fill_between(g_array,GADC_RCI_N03,bounds_min_N03,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax4.plot(g_array,GADC_Esq_UB1_N04,'-b')\n",
    "ax4.plot(g_array,GADC_Esq_UB2_N04,color='magenta',dashes=[2,2,10,2])\n",
    "ax4.plot(g_array,GADC_Rmax_N04,':r',linewidth=2)\n",
    "ax4.plot(g_array,(1./2.)*GADC_mut_inf_N04,'-g')\n",
    "ax4.plot(g_array,GADC_RCI_N04,'-k')\n",
    "#ax4.plot(g_array,GADC_CI_N04,'--k')\n",
    "ax4.plot(g_array_alt,GADC_REE_UB_N04,color='orange',dashes=[7,2])\n",
    "ax4.set_title('$N=0.4$',fontsize=9)\n",
    "ax4.set_xlim([0,1])\n",
    "ax4.set_ylim([0,1])\n",
    "ax4.xaxis.set_tick_params(labelsize=8)\n",
    "ax4.yaxis.set_tick_params(labelsize=8)\n",
    "ax4.fill_between(g_array,GADC_RCI_N04,bounds_min_N04,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax5.plot(g_array,GADC_Esq_UB1_N045,'-b')\n",
    "ax5.plot(g_array,GADC_Esq_UB2_N045,color='magenta',dashes=[2,2,10,2])\n",
    "ax5.plot(g_array,GADC_Rmax_N05,':r',linewidth=2)\n",
    "ax5.plot(g_array,(1./2.)*GADC_mut_inf_N045,'-g')\n",
    "ax5.plot(g_array,GADC_RCI_N045,'-k')\n",
    "#ax5.plot(g_array,GADC_CI_N045,'--k')\n",
    "ax5.plot(g_array_alt,GADC_REE_UB_N045,color='orange',dashes=[7,2])\n",
    "ax5.set_title('$N=0.45$',fontsize=9)\n",
    "ax5.set_xlim([0,1])\n",
    "ax5.set_ylim([0,1])\n",
    "ax5.xaxis.set_tick_params(labelsize=8)\n",
    "ax5.yaxis.set_tick_params(labelsize=8)\n",
    "ax5.fill_between(g_array,GADC_RCI_N045,bounds_min_N045,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax6.plot(g_array,GADC_Esq_UB1_N05,'-b')\n",
    "ax6.plot(g_array,GADC_Esq_UB2_N05,color='magenta',dashes=[2,2,10,2])\n",
    "ax6.plot(g_array,GADC_Rmax_N05,':r',linewidth=2)\n",
    "ax6.plot(g_array,(1./2.)*GADC_mut_inf_N05,'-g')\n",
    "ax6.plot(g_array,GADC_RCI_N05,'-k')\n",
    "#ax6.plot(g_array,GADC_CI_N05,'--k')\n",
    "ax6.plot(g_array_alt,GADC_REE_UB_N05,color='orange',dashes=[7,2])\n",
    "ax6.set_title('$N=0.5$',fontsize=9)\n",
    "ax6.set_xlim([0,1])\n",
    "ax6.set_ylim([0,1])\n",
    "ax6.xaxis.set_tick_params(labelsize=8)\n",
    "ax6.yaxis.set_tick_params(labelsize=8)\n",
    "ax6.fill_between(g_array,GADC_RCI_N05,bounds_min_N05,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=7,loc='lower center',bbox_to_anchor = (0.010,-0.06,1,1),bbox_transform = plt.gcf().transFigure,fontsize=9)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_2Way_QCap_bounds_all_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "bounds_min_N01=[]\n",
    "bounds_min_N02=[]\n",
    "bounds_min_N03=[]\n",
    "bounds_min_N04=[]\n",
    "bounds_min_N045=[]\n",
    "bounds_min_N05=[]\n",
    "\n",
    "for i in range(len(g_array)):\n",
    "    bounds_min_N01.append(np.min([GADC_mut_inf_N01[i],GADC_Esq_UB1_N01[i],GADC_Esq_UB2_N01[i],GADC_Rmax_N01[i],GADC_REE_UB_N01[i]]))\n",
    "    bounds_min_N02.append(np.min([GADC_mut_inf_N02[i],GADC_Esq_UB1_N02[i],GADC_Esq_UB2_N02[i],GADC_Rmax_N02[i],GADC_REE_UB_N02[i]]))\n",
    "    bounds_min_N03.append(np.min([GADC_mut_inf_N03[i],GADC_Esq_UB1_N03[i],GADC_Esq_UB2_N03[i],GADC_Rmax_N03[i],GADC_REE_UB_N03[i]]))\n",
    "    bounds_min_N04.append(np.min([GADC_mut_inf_N04[i],GADC_Esq_UB1_N04[i],GADC_Esq_UB2_N04[i],GADC_Rmax_N04[i],GADC_REE_UB_N04[i]]))\n",
    "    bounds_min_N045.append(np.min([GADC_mut_inf_N045[i],GADC_Esq_UB1_N045[i],GADC_Esq_UB2_N045[i],GADC_Rmax_N045[i],GADC_REE_UB_N045[i]]))\n",
    "    bounds_min_N05.append(np.min([GADC_mut_inf_N05[i],GADC_Esq_UB1_N05[i],GADC_Esq_UB2_N05[i],GADC_Rmax_N05[i],GADC_REE_UB_N05[i]]))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_eps_degrade_g01=np.array([4.69964e-05,0.000510808,0.000960631,0.001398,0.00182358,0.0022378,0.00264098,0.00303336,0.00341516,0.00378653,0.00414764,0.00449861,0.00483957,0.00517063,0.00549188,0.00580342,0.00610533,0.00639769,0.00668057,0.00695404,0.00721816,0.00747299,0.0077186,0.00795502,0.00818231,0.00840053,0.0086097,0.00880987,0.00900108,0.00918337,0.00935678,0.00952132,0.00967704,0.00982396,0.0099621,0.0100915,0.0102122,0.0103241,0.0104274,0.010522,0.010608,0.0106853,0.010754,0.0108141,0.0108656,0.0109085,0.0109428,0.0109685,0.0109857,0.0109942,0.0109942,0.0109857,0.0109685,0.0109428,0.0109085,0.0108656,0.0108141,0.010754,0.0106853,0.010608,0.010522,0.0104274,0.0103241,0.0102122,0.0100915,0.0099621,0.00982396,0.00967704,0.00952132,0.00935678,0.00918337,0.00900108,0.00880987,0.0086097,0.00840053,0.00818231,0.00795502,0.0077186,0.00747299,0.00721816,0.00695404,0.00668057,0.00639769,0.00610533,0.00580342,0.00549188,0.00517063,0.00483957,0.00449861,0.00414764,0.00378653,0.00341516,0.00303336,0.00264098,0.0022378,0.00182358,0.001398,0.000960631,0.000510808,4.69964e-05])\n",
    "GADC_eps_degrade_g02=np.array([0.000230871,0.00247164,0.00460632,0.0066546,0.00862538,0.0105245,0.0123563,0.0141241,0.015831,0.0174792,0.019071,0.0206082,0.0220925,0.0235254,0.0249083,0.0262424,0.027529,0.0287691,0.0299636,0.0311135,0.0322197,0.0332828,0.0343037,0.0352831,0.0362215,0.0371196,0.0379779,0.038797,0.0395774,0.0403194,0.0410236,0.0416903,0.04232,0.0429128,0.0434692,0.0439895,0.0444739,0.0449227,0.0453362,0.0457144,0.0460577,0.0463661,0.0466399,0.0468792,0.0470841,0.0472547,0.0473911,0.0474933,0.0475614,0.0475955,0.0475955,0.0475614,0.0474933,0.0473911,0.0472547,0.0470841,0.0468792,0.0466399,0.0463661,0.0460577,0.0457144,0.0453362,0.0449227,0.0444739,0.0439895,0.0434692,0.0429128,0.04232,0.0416903,0.0410236,0.0403194,0.0395774,0.038797,0.0379779,0.0371196,0.0362215,0.0352831,0.0343037,0.0332828,0.0322197,0.0311135,0.0299636,0.0287691,0.027529,0.0262424,0.0249083,0.0235254,0.0220925,0.0206082,0.019071,0.0174792,0.015831,0.0141241,0.0123563,0.0105245,0.00862538,0.0066546,0.00460632,0.00247164,0.000230871])\n",
    "GADC_eps_degrade_g03=np.array([0.000692347,0.00719454,0.0131621,0.0187307,0.0239648,0.028907,0.0335885,0.0380339,0.0422633,0.046293,0.0501372,0.0538079,0.0573154,0.060669,0.0638767,0.0669456,0.0698822,0.0726922,0.0753807,0.0779525,0.0804118,0.0827624,0.0850079,0.0871515,0.0891961,0.0911446,0.0929992,0.0947625,0.0964364,0.0980228,0.0995237,0.100941,0.102275,0.103528,0.104702,0.105797,0.106815,0.107756,0.108621,0.109411,0.110128,0.110771,0.111341,0.111839,0.112264,0.112619,0.112902,0.113114,0.113255,0.113326,0.113326,0.113255,0.113114,0.112902,0.112619,0.112264,0.111839,0.111341,0.110771,0.110128,0.109411,0.108621,0.107756,0.106815,0.105797,0.104702,0.103528,0.102275,0.100941,0.0995237,0.0980228,0.0964364,0.0947625,0.0929992,0.0911446,0.0891961,0.0871515,0.0850079,0.0827624,0.0804118,0.0779525,0.0753807,0.0726922,0.0698822,0.0669456,0.0638767,0.060669,0.0573154,0.0538079,0.0501372,0.046293,0.0422633,0.0380339,0.0335885,0.028907,0.0239648,0.0187307,0.0131621,0.00719454,0.000692347])\n",
    "GADC_eps_degrade_g04=np.array([0.00203162,0.0193028,0.0334485,0.0456953,0.0565896,0.0664481,0.0754757,0.0838144,0.0915673,0.0988125,0.10561,0.112009,0.118048,0.123758,0.129168,0.134299,0.139171,0.143801,0.148204,0.152391,0.156375,0.160164,0.163769,0.167197,0.170455,0.173549,0.176485,0.179268,0.181904,0.184396,0.186748,0.188964,0.191047,0.193,0.194826,0.196527,0.198106,0.199564,0.200903,0.202125,0.203232,0.204224,0.205104,0.205871,0.206527,0.207072,0.207508,0.207834,0.208052,0.20816,0.20816,0.208052,0.207834,0.207508,0.207072,0.206527,0.205871,0.205104,0.204224,0.203232,0.202125,0.200903,0.199564,0.198106,0.196527,0.194826,0.193,0.191047,0.188964,0.186748,0.184396,0.181904,0.179268,0.176485,0.173549,0.170455,0.167197,0.163769,0.160164,0.156375,0.152391,0.148204,0.143801,0.139171,0.134299,0.129168,0.123758,0.118048,0.112009,0.10561,0.0988125,0.0915673,0.0838144,0.0754757,0.0664481,0.0565896,0.0456953,0.0334485,0.0193028,0.00203162])\n",
    "GADC_eps_degrade_g05=np.array([0.0212619,0.0682167,0.0928713,0.111746,0.127564,0.1414,0.153808,0.165114,0.175532,0.185209,0.194249,0.202734,0.210726,0.218273,0.225416,0.232187,0.238613,0.244718,0.250522,0.256042,0.261292,0.266287,0.271038,0.275554,0.279847,0.283923,0.287791,0.291457,0.294927,0.298208,0.301305,0.304221,0.306962,0.309531,0.311933,0.314169,0.316244,0.31816,0.31992,0.321526,0.322979,0.324282,0.325437,0.326444,0.327305,0.328021,0.328593,0.329021,0.329306,0.329448,0.329448,0.329306,0.329021,0.328593,0.328021,0.327305,0.326444,0.325437,0.324282,0.322979,0.321526,0.31992,0.31816,0.316244,0.314169,0.311933,0.309531,0.306962,0.304221,0.301305,0.298208,0.294927,0.291457,0.287791,0.283923,0.279847,0.275554,0.271038,0.266287,0.261292,0.256042,0.250522,0.244718,0.238613,0.232187,0.225416,0.218273,0.210726,0.202734,0.194249,0.185209,0.175532,0.165114,0.153808,0.1414,0.127564,0.111746,0.0928713,0.0682167,0.0212619])\n",
    "GADC_eps_degrade_g06=np.array([0.302625,0.310339,0.317511,0.324189,0.330075,0.335149,0.339598,0.343545,0.347112,0.350394,0.35352,0.356619,0.359704,0.36282,0.366052,0.369547,0.373565,0.378568,0.384153,0.389713,0.395193,0.400553,0.405765,0.410808,0.415668,0.420337,0.424809,0.429079,0.433147,0.437012,0.440673,0.444134,0.447394,0.450457,0.453324,0.455998,0.458482,0.460776,0.462885,0.46481,0.466552,0.468115,0.469499,0.470707,0.47174,0.472598,0.473284,0.473798,0.47414,0.47431,0.47431,0.47414,0.473798,0.473284,0.472598,0.47174,0.470707,0.469499,0.468115,0.466552,0.46481,0.462885,0.460776,0.458482,0.455998,0.453324,0.450457,0.447394,0.444134,0.440673,0.437012,0.433147,0.429079,0.424809,0.420337,0.415668,0.410808,0.405765,0.400553,0.395193,0.389713,0.384153,0.378568,0.373565,0.369547,0.366052,0.36282,0.359704,0.356619,0.35352,0.350394,0.347112,0.343545,0.339598,0.335149,0.330075,0.324189,0.317511,0.310339,0.302625])\n",
    "GADC_eps_degrade_g07=np.array([0.58455,0.585383,0.58622,0.58706,0.587905,0.588754,0.589605,0.590458,0.591312,0.592112,0.592707,0.593111,0.593345,0.593424,0.593362,0.593173,0.592926,0.592659,0.592376,0.592089,0.591842,0.591771,0.591903,0.592257,0.592863,0.59376,0.595001,0.596654,0.598807,0.601576,0.605049,0.608629,0.612089,0.615397,0.618528,0.62147,0.624214,0.626756,0.629095,0.631231,0.633165,0.634898,0.636432,0.63777,0.638913,0.639863,0.640621,0.641189,0.641567,0.641756,0.641756,0.641567,0.641189,0.640621,0.639863,0.638913,0.63777,0.636432,0.634898,0.633165,0.631231,0.629095,0.626756,0.624214,0.62147,0.618528,0.615397,0.612089,0.608629,0.605049,0.601576,0.598807,0.596654,0.595001,0.59376,0.592863,0.592257,0.591903,0.591771,0.591842,0.592089,0.592376,0.592659,0.592926,0.593173,0.593362,0.593424,0.593345,0.593111,0.592707,0.592112,0.591312,0.590458,0.589605,0.588754,0.587905,0.58706,0.58622,0.585383,0.58455])\n",
    "GADC_eps_degrade_g08=np.array([0.854559,0.853598,0.852612,0.8516,0.850562,0.849511,0.848456,0.847403,0.846358,0.845328,0.844316,0.843328,0.842367,0.841438,0.840542,0.839604,0.838568,0.837437,0.836213,0.8349,0.8335,0.832015,0.830448,0.828806,0.827149,0.825504,0.823889,0.822328,0.820855,0.81951,0.818395,0.817578,0.81708,0.816925,0.817139,0.817754,0.8188,0.820314,0.822334,0.824472,0.826399,0.828119,0.829636,0.830955,0.832079,0.833012,0.833755,0.834311,0.834681,0.834865,0.834865,0.834681,0.834311,0.833755,0.833012,0.832079,0.830955,0.829636,0.828119,0.826399,0.824472,0.822334,0.820314,0.8188,0.817754,0.817139,0.816925,0.81708,0.817578,0.818395,0.81951,0.820855,0.822328,0.823889,0.825504,0.827149,0.828806,0.830448,0.832015,0.8335,0.8349,0.836213,0.837437,0.838568,0.839604,0.840542,0.841438,0.842367,0.843328,0.844316,0.845328,0.846358,0.847403,0.848456,0.849511,0.850562,0.8516,0.852612,0.853598,0.854559])\n",
    "GADC_eps_degrade_g09=np.array([1.12397,1.12285,1.1217,1.12054,1.11935,1.11814,1.11691,1.11566,1.11438,1.11308,1.11176,1.11041,1.10903,1.10763,1.1062,1.10474,1.10325,1.10174,1.10019,1.09864,1.09712,1.09561,1.09408,1.09252,1.09093,1.08929,1.08761,1.08587,1.08409,1.08224,1.08034,1.07838,1.07637,1.07434,1.07234,1.07042,1.06863,1.06703,1.06569,1.06468,1.06406,1.06384,1.06404,1.06466,1.0654,1.06608,1.06664,1.06706,1.06734,1.06748,1.06748,1.06734,1.06706,1.06664,1.06608,1.0654,1.06466,1.06404,1.06384,1.06406,1.06468,1.06569,1.06703,1.06863,1.07042,1.07234,1.07434,1.07637,1.07838,1.08034,1.08224,1.08409,1.08587,1.08761,1.08929,1.09093,1.09252,1.09408,1.09561,1.09712,1.09864,1.10019,1.10174,1.10325,1.10474,1.1062,1.10763,1.10903,1.11041,1.11176,1.11308,1.11438,1.11566,1.11691,1.11814,1.11935,1.12054,1.1217,1.12285,1.12397])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,3))\n",
    "\n",
    "N_array=np.linspace(0,1,100)\n",
    "\n",
    "plt.plot(N_array,GADC_eps_degrade_g01,'-b',label=r'$\\gamma=0.1$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g02,'-k',label=r'$\\gamma=0.2$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g03,'-r',label=r'$\\gamma=0.3$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g04,'-g',label=r'$\\gamma=0.4$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g05,'-y',label=r'$\\gamma=0.5$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g06,'-c',label=r'$\\gamma=0.6$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g07,'-m',label=r'$\\gamma=0.7$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g08,linestyle='-',color='orange',label=r'$\\gamma=0.8$')\n",
    "plt.plot(N_array,GADC_eps_degrade_g09,linestyle='-',color='brown',label=r'$\\gamma=0.9$')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.axis([0,0.5,-0.05,1.2])\n",
    "\n",
    "plt.xticks(fontsize=10)\n",
    "plt.yticks(fontsize=10)\n",
    "\n",
    "\n",
    "plt.xlabel(r'$N$',fontsize=12)\n",
    "plt.ylabel(r'$\\varepsilon_{\\mathcal{A}_{\\gamma,N}}$',fontsize=12)\n",
    "\n",
    "fig.legend(ncol=3,loc='lower center',bbox_to_anchor = (0.015,-0.28,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.savefig('GADC_eps_degrade.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Python/plots_classical_capacity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "#from matplotlib import cm\n",
    "#from matplotlib.ticker import LinearLocator,FormatStrFormatter\n",
    "import numpy as np\n",
    "from bounds import *\n",
    "import dill\n",
    "from scipy.io import loadmat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='plots4.pkl'\n",
    "dill.dump_session(filename)\n",
    "#dill.load_session(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:7: RuntimeWarning: invalid value encountered in sqrt\n",
      "  import sys\n",
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:8: RuntimeWarning: invalid value encountered in sqrt\n",
      "  \n",
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:13: RuntimeWarning: invalid value encountered in less_equal\n",
      "  del sys.path[0]\n",
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:14: RuntimeWarning: invalid value encountered in greater_equal\n",
      "  \n"
     ]
    }
   ],
   "source": [
    "x=np.linspace(0.001,0.999,5000)\n",
    "\n",
    "\n",
    "g,N=np.meshgrid(x,x)\n",
    "\n",
    "\n",
    "Ineq1=N-(1./2.)*(1+np.sqrt((g**2+4*g-4)/g**2))\n",
    "Ineq2=N-(1./2.)*(1-np.sqrt((g**2+4*g-4)/g**2))\n",
    "\n",
    "\n",
    "cond1=(g<=1)*1\n",
    "cond2=(g>=2*(np.sqrt(2)-1))*1\n",
    "cond3=(Ineq1<=0)*1\n",
    "cond4=(Ineq2>=0)*1\n",
    "\n",
    "\n",
    "cond=cond1*cond2*cond3*cond4\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/matplotlib/font_manager.py:1241: UserWarning: findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 180x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(2.5,2.5))\n",
    "\n",
    "\n",
    "plt.contourf(g,N,cond,levels=[0.5,1],colors=['blue'])\n",
    "\n",
    "plt.axis([0,1,0,1])\n",
    "\n",
    "plt.xlabel(r'$\\gamma$',fontsize=10)\n",
    "plt.ylabel(r'$N$',fontsize=10)\n",
    "\n",
    "plt.xticks(fontsize=8)\n",
    "plt.yticks(fontsize=8)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('GADC_ent_break_region.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:132: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return np.sqrt((1-g-((q-g*(1-2*N))**2/(1-g))+q**2))\n",
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:128: RuntimeWarning: invalid value encountered in log2\n",
      "  return np.log2((1+x)/(1-x))\n"
     ]
    }
   ],
   "source": [
    "GADC_Hol_inf_g01=[]\n",
    "GADC_Hol_inf_g02=[]\n",
    "GADC_Hol_inf_g03=[]\n",
    "GADC_Hol_inf_g04=[]\n",
    "GADC_Hol_inf_g05=[]\n",
    "GADC_Hol_inf_g06=[]\n",
    "GADC_Hol_inf_g07=[]\n",
    "GADC_Hol_inf_g08=[]\n",
    "GADC_Hol_inf_g09=[]\n",
    "\n",
    "\n",
    "N_array=np.linspace(0.001,0.499,500)\n",
    "\n",
    "for N in N_array:\n",
    "    GADC_Hol_inf_g01.append(GADC_Hol_inf(0.1,N))\n",
    "    GADC_Hol_inf_g02.append(GADC_Hol_inf(0.2,N))\n",
    "    GADC_Hol_inf_g03.append(GADC_Hol_inf(0.3,N))\n",
    "    GADC_Hol_inf_g04.append(GADC_Hol_inf(0.4,N))\n",
    "    GADC_Hol_inf_g05.append(GADC_Hol_inf(0.5,N))\n",
    "    GADC_Hol_inf_g06.append(GADC_Hol_inf(0.6,N))\n",
    "    GADC_Hol_inf_g07.append(GADC_Hol_inf(0.7,N))\n",
    "    GADC_Hol_inf_g08.append(GADC_Hol_inf(0.8,N))\n",
    "    GADC_Hol_inf_g09.append(GADC_Hol_inf(0.9,N))\n",
    "    \n",
    "    \n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,150)\n",
    "g_array_alt=np.linspace(0.0001,0.9999,150)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:233: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return np.sqrt((1-g-((q-g*(1-2*N))**2/(1-g))+q**2))\n",
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:229: RuntimeWarning: invalid value encountered in log2\n",
      "  return np.log2((1+x)/(1-x))\n"
     ]
    },
    {
     "ename": "IndexError",
     "evalue": "list index out of range",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-13-388257ac4c61>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0mGADC_Hol_inf_N03\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mGADC_Hol_inf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mg\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m     \u001b[0mGADC_Hol_inf_N04\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mGADC_Hol_inf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mg\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m     \u001b[0mGADC_Hol_inf_N045\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mGADC_Hol_inf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mg\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.45\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     14\u001b[0m     \u001b[0mGADC_Hol_inf_N05\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mGADC_Hol_inf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mg\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     15\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Dropbox/Research/GADC/Plots/bounds.py\u001b[0m in \u001b[0;36mGADC_Hol_inf\u001b[0;34m(g, N)\u001b[0m\n\u001b[1;32m    260\u001b[0m             \u001b[0mans\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1.\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2.\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mq_sol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlog2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mq_sol\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mq_sol\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mfp\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mq_sol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    261\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 262\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mans\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    263\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    264\u001b[0m         \u001b[0;31m#return (1./2.)*(f(r(q_sol))-np.log2(1-q_sol**2)-q_sol*fp(q_sol))\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: list index out of range"
     ]
    }
   ],
   "source": [
    "GADC_Hol_inf_N01=[]\n",
    "GADC_Hol_inf_N02=[]\n",
    "GADC_Hol_inf_N03=[]\n",
    "GADC_Hol_inf_N04=[]\n",
    "GADC_Hol_inf_N045=[]\n",
    "GADC_Hol_inf_N05=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Hol_inf_N01.append(GADC_Hol_inf(g,0.1))\n",
    "    GADC_Hol_inf_N02.append(GADC_Hol_inf(g,0.2))\n",
    "    GADC_Hol_inf_N03.append(GADC_Hol_inf(g,0.3))\n",
    "    GADC_Hol_inf_N04.append(GADC_Hol_inf(g,0.4))\n",
    "    GADC_Hol_inf_N045.append(GADC_Hol_inf(g,0.45))\n",
    "    GADC_Hol_inf_N05.append(GADC_Hol_inf(g,0.5))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_Cbeta_N01=[]\n",
    "GADC_Cbeta_N02=[]\n",
    "GADC_Cbeta_N03=[]\n",
    "GADC_Cbeta_N04=[]\n",
    "GADC_Cbeta_N045=[]\n",
    "GADC_Cbeta_N05=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_Cbeta_N01.append(GADC_C_beta(g,0.1))\n",
    "    GADC_Cbeta_N02.append(GADC_C_beta(g,0.2))\n",
    "    GADC_Cbeta_N03.append(GADC_C_beta(g,0.3))\n",
    "    GADC_Cbeta_N04.append(GADC_C_beta(g,0.4))\n",
    "    GADC_Cbeta_N045.append(GADC_C_beta(g,0.45))\n",
    "    GADC_Cbeta_N05.append(GADC_C_beta(g,0.5))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_eps_cov_UB_N01=[]\n",
    "GADC_eps_cov_UB_N02=[]\n",
    "GADC_eps_cov_UB_N03=[]\n",
    "GADC_eps_cov_UB_N04=[]\n",
    "GADC_eps_cov_UB_N045=[]\n",
    "GADC_eps_cov_UB_N05=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_eps_cov_UB_N01.append(GADC_eps_cov_UB(g,0.1))\n",
    "    GADC_eps_cov_UB_N02.append(GADC_eps_cov_UB(g,0.2))\n",
    "    GADC_eps_cov_UB_N03.append(GADC_eps_cov_UB(g,0.3))\n",
    "    GADC_eps_cov_UB_N04.append(GADC_eps_cov_UB(g,0.4))\n",
    "    GADC_eps_cov_UB_N045.append(GADC_eps_cov_UB(g,0.45))\n",
    "    GADC_eps_cov_UB_N05.append(GADC_eps_cov_UB(g,0.5))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "x=loadmat('GADC_ent_break_data2.mat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_eps_EB_N01=np.array([x['e_N01'][0][i][0][0] for i in range(len(x['e_N01'][0]))])\n",
    "GADC_eps_EB_N02=np.array([x['e_N02'][0][i][0][0] for i in range(len(x['e_N02'][0]))])\n",
    "GADC_eps_EB_N03=np.array([x['e_N03'][0][i][0][0] for i in range(len(x['e_N03'][0]))])\n",
    "GADC_eps_EB_N04=np.array([x['e_N04'][0][i][0][0] for i in range(len(x['e_N04'][0]))])\n",
    "GADC_eps_EB_N045=np.array([x['e_N045'][0][i][0][0] for i in range(len(x['e_N045'][0]))])\n",
    "GADC_eps_EB_N05=np.array([x['e_N05'][0][i][0][0] for i in range(len(x['e_N05'][0]))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_eps_EB_Choi_N01=[np.matrix(x['P_N01'][0][i]) for i in range(len(x['P_N01'][0]))]\n",
    "GADC_eps_EB_Choi_N02=[np.matrix(x['P_N02'][0][i]) for i in range(len(x['P_N02'][0]))]\n",
    "GADC_eps_EB_Choi_N03=[np.matrix(x['P_N03'][0][i]) for i in range(len(x['P_N03'][0]))]\n",
    "GADC_eps_EB_Choi_N04=[np.matrix(x['P_N04'][0][i]) for i in range(len(x['P_N04'][0]))]\n",
    "GADC_eps_EB_Choi_N045=[np.matrix(x['P_N045'][0][i]) for i in range(len(x['P_N045'][0]))]\n",
    "GADC_eps_EB_Choi_N05=[np.matrix(x['P_N05'][0][i]) for i in range(len(x['P_N05'][0]))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_eps_EB_Kraus_N01=[Kraus_representation(GADC_eps_EB_Choi_N01[i],2,2) for i in range(len(GADC_eps_EB_Choi_N01))]\n",
    "GADC_eps_EB_Kraus_N02=[Kraus_representation(GADC_eps_EB_Choi_N02[i],2,2) for i in range(len(GADC_eps_EB_Choi_N02))]\n",
    "GADC_eps_EB_Kraus_N03=[Kraus_representation(GADC_eps_EB_Choi_N03[i],2,2) for i in range(len(GADC_eps_EB_Choi_N03))]\n",
    "GADC_eps_EB_Kraus_N04=[Kraus_representation(GADC_eps_EB_Choi_N04[i],2,2) for i in range(len(GADC_eps_EB_Choi_N04))]\n",
    "GADC_eps_EB_Kraus_N045=[Kraus_representation(GADC_eps_EB_Choi_N045[i],2,2) for i in range(len(GADC_eps_EB_Choi_N045))]\n",
    "GADC_eps_EB_Kraus_N05=[Kraus_representation(GADC_eps_EB_Choi_N05[i],2,2) for i in range(len(GADC_eps_EB_Choi_N05))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "21\n",
      "22\n",
      "23\n",
      "24\n",
      "25\n",
      "26\n",
      "27\n",
      "28\n",
      "29\n",
      "30\n",
      "31\n",
      "32\n",
      "33\n",
      "34\n",
      "35\n",
      "36\n",
      "37\n",
      "38\n",
      "39\n",
      "40\n",
      "41\n",
      "42\n",
      "43\n",
      "44\n",
      "45\n",
      "46\n",
      "47\n",
      "48\n",
      "49\n",
      "50\n",
      "51\n",
      "52\n",
      "53\n",
      "54\n",
      "55\n",
      "56\n",
      "57\n",
      "58\n",
      "59\n",
      "60\n",
      "61\n",
      "62\n",
      "63\n",
      "64\n",
      "65\n",
      "66\n",
      "67\n",
      "68\n",
      "69\n",
      "70\n",
      "71\n",
      "72\n",
      "73\n",
      "74\n",
      "75\n",
      "76\n",
      "77\n",
      "78\n",
      "79\n",
      "80\n",
      "81\n",
      "82\n",
      "83\n",
      "84\n",
      "85\n",
      "86\n",
      "87\n",
      "88\n",
      "89\n",
      "90\n",
      "91\n",
      "92\n",
      "93\n",
      "94\n",
      "95\n",
      "96\n",
      "97\n",
      "98\n",
      "99\n",
      "100\n",
      "101\n",
      "102\n",
      "103\n",
      "104\n",
      "105\n",
      "106\n",
      "107\n",
      "108\n",
      "109\n",
      "110\n",
      "111\n",
      "112\n",
      "113\n",
      "114\n",
      "115\n",
      "116\n",
      "117\n",
      "118\n",
      "119\n",
      "120\n",
      "121\n",
      "122\n",
      "123\n",
      "124\n",
      "125\n",
      "126\n",
      "127\n",
      "128\n",
      "129\n",
      "130\n",
      "131\n",
      "132\n",
      "133\n",
      "134\n",
      "135\n",
      "136\n",
      "137\n",
      "138\n",
      "139\n",
      "140\n",
      "141\n",
      "142\n",
      "143\n",
      "144\n",
      "145\n",
      "146\n",
      "147\n",
      "148\n",
      "149\n"
     ]
    }
   ],
   "source": [
    "GADC_eps_EB_UB_N01=[]\n",
    "GADC_eps_EB_UB_N02=[]\n",
    "GADC_eps_EB_UB_N03=[]\n",
    "GADC_eps_EB_UB_N04=[]\n",
    "GADC_eps_EB_UB_N045=[]\n",
    "GADC_eps_EB_UB_N05=[]\n",
    "\n",
    "for i in range(len(g_array)):\n",
    "    print(str(i))\n",
    "    e=GADC_eps_EB_N01[i]\n",
    "    GADC_eps_EB_UB_N01.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N01[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n",
    "    e=GADC_eps_EB_N02[i]\n",
    "    GADC_eps_EB_UB_N02.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N02[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n",
    "    e=GADC_eps_EB_N03[i]\n",
    "    GADC_eps_EB_UB_N03.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N03[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n",
    "    e=GADC_eps_EB_N04[i]\n",
    "    GADC_eps_EB_UB_N04.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N04[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n",
    "    e=GADC_eps_EB_N045[i]\n",
    "    GADC_eps_EB_UB_N045.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N045[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n",
    "    e=GADC_eps_EB_N05[i]\n",
    "    GADC_eps_EB_UB_N05.append(Holevo_inf_channel(GADC_eps_EB_Kraus_N05[i],2,display=False)+2*e+(1+e)*BinEntropy(e/(1+e)))\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_mut_inf_N01=[]\n",
    "GADC_mut_inf_N02=[]\n",
    "GADC_mut_inf_N03=[]\n",
    "GADC_mut_inf_N04=[]\n",
    "GADC_mut_inf_N045=[]\n",
    "GADC_mut_inf_N05=[]\n",
    "\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_mut_inf_N01.append(GADC_mut_inf(g,0.1))\n",
    "    GADC_mut_inf_N02.append(GADC_mut_inf(g,0.2))\n",
    "    GADC_mut_inf_N03.append(GADC_mut_inf(g,0.3))\n",
    "    GADC_mut_inf_N04.append(GADC_mut_inf(g,0.4))\n",
    "    GADC_mut_inf_N045.append(GADC_mut_inf(g,0.45))\n",
    "    GADC_mut_inf_N05.append(GADC_mut_inf(g,0.5))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GADC_CCap_LB_Fil(0.2,0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_CCap_UB_Fil_N01=[]\n",
    "GADC_CCap_UB_Fil_N02=[]\n",
    "GADC_CCap_UB_Fil_N03=[]\n",
    "GADC_CCap_UB_Fil_N04=[]\n",
    "GADC_CCap_UB_Fil_N045=[]\n",
    "GADC_CCap_UB_Fil_N05=[]\n",
    "\n",
    "GADC_CCap_LB_Fil_N01=[]\n",
    "GADC_CCap_LB_Fil_N02=[]\n",
    "GADC_CCap_LB_Fil_N03=[]\n",
    "GADC_CCap_LB_Fil_N04=[]\n",
    "GADC_CCap_LB_Fil_N045=[]\n",
    "GADC_CCap_LB_Fil_N05=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_CCap_UB_Fil_N01.append(GADC_CCap_UB_Fil(g,0.1))\n",
    "    GADC_CCap_UB_Fil_N02.append(GADC_CCap_UB_Fil(g,0.2))\n",
    "    GADC_CCap_UB_Fil_N03.append(GADC_CCap_UB_Fil(g,0.3))\n",
    "    GADC_CCap_UB_Fil_N04.append(GADC_CCap_UB_Fil(g,0.4))\n",
    "    GADC_CCap_UB_Fil_N045.append(GADC_CCap_UB_Fil(g,0.45))\n",
    "    GADC_CCap_UB_Fil_N05.append(GADC_CCap_UB_Fil(g,0.5))\n",
    "    \n",
    "    GADC_CCap_LB_Fil_N01.append(GADC_CCap_LB_Fil(g,0.1))\n",
    "    GADC_CCap_LB_Fil_N02.append(GADC_CCap_LB_Fil(g,0.2))\n",
    "    GADC_CCap_LB_Fil_N03.append(GADC_CCap_LB_Fil(g,0.3))\n",
    "    GADC_CCap_LB_Fil_N04.append(GADC_CCap_LB_Fil(g,0.4))\n",
    "    GADC_CCap_LB_Fil_N045.append(GADC_CCap_LB_Fil(g,0.45))\n",
    "    GADC_CCap_LB_Fil_N05.append(GADC_CCap_LB_Fil(g,0.5))\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x1368 with 8 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "N_array=np.linspace(0.001,0.499,500)\n",
    "\n",
    "fig=plt.figure(figsize=(5,19))\n",
    "\n",
    "ax1=fig.add_subplot(8,2,1)\n",
    "ax2=fig.add_subplot(8,2,2)\n",
    "ax3=fig.add_subplot(8,2,3)\n",
    "ax4=fig.add_subplot(8,2,4)\n",
    "ax5=fig.add_subplot(8,2,5)\n",
    "ax6=fig.add_subplot(8,2,6)\n",
    "ax7=fig.add_subplot(8,2,7)\n",
    "ax8=fig.add_subplot(8,2,8)\n",
    "\n",
    "ax1.plot(N_array,GADC_Hol_inf_g02,'-b',label=r'$\\chi(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.set_title('$\\gamma=0.2$')\n",
    "ax1.set_xlim([0,0.5])\n",
    "ax1.set_ylim([0,1])\n",
    "\n",
    "ax2.plot(N_array,GADC_Hol_inf_g03,'-b')\n",
    "ax2.set_title('$\\gamma=0.3$')\n",
    "ax2.set_xlim([0,0.5])\n",
    "ax2.set_ylim([0,1])\n",
    "\n",
    "ax3.plot(N_array,GADC_Hol_inf_g04,'-b')\n",
    "ax3.set_title('$\\gamma=0.4$')\n",
    "ax3.set_xlim([0,0.5])\n",
    "ax3.set_ylim([0,1])\n",
    "\n",
    "ax4.plot(N_array,GADC_Hol_inf_g05,'-b')\n",
    "ax4.set_title('$\\gamma=0.5$')\n",
    "ax4.set_xlim([0,0.5])\n",
    "ax4.set_ylim([0,1])\n",
    "\n",
    "ax5.plot(N_array,GADC_Hol_inf_g06,'-b')\n",
    "ax5.set_title('$\\gamma=0.6$')\n",
    "ax5.set_xlim([0,0.5])\n",
    "ax5.set_ylim([0,1])\n",
    "\n",
    "ax6.plot(N_array,GADC_Hol_inf_g07,'-b')\n",
    "ax6.set_title('$\\gamma=0.7$')\n",
    "ax6.set_xlim([0,0.5])\n",
    "ax6.set_ylim([0,1])\n",
    "\n",
    "ax7.plot(N_array,GADC_Hol_inf_g08,'-b')\n",
    "ax7.set_title('$\\gamma=0.8$')\n",
    "ax7.set_xlim([0,0.5])\n",
    "ax7.set_ylim([0,1])\n",
    "\n",
    "ax8.plot(N_array,GADC_Hol_inf_g09,'-b')\n",
    "ax8.set_title('$\\gamma=0.9$')\n",
    "ax8.set_xlim([0,0.5])\n",
    "ax8.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$N$')\n",
    "ax2.set_xlabel(r'$N$')\n",
    "ax3.set_xlabel(r'$N$')\n",
    "ax4.set_xlabel(r'$N$')\n",
    "ax5.set_xlabel(r'$N$')\n",
    "ax6.set_xlabel(r'$N$')\n",
    "ax7.set_xlabel(r'$N$')\n",
    "ax8.set_xlabel(r'$N$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=2,loc='lower center',bbox_to_anchor = (0.03,0.455,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_CCap_bounds_all.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,3))\n",
    "\n",
    "plt.plot(g_array[0:499],GADC_Hol_inf_N05,'-b')\n",
    "\n",
    "plt.xlabel(r'$\\gamma$')\n",
    "plt.ylabel(r'$\\chi(\\mathcal{A}_{\\gamma,\\frac{1}{2}})$')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x518.4 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(5,7.2))\n",
    "\n",
    "ax1=fig.add_subplot(3,2,1)\n",
    "ax2=fig.add_subplot(3,2,2)\n",
    "ax3=fig.add_subplot(3,2,3)\n",
    "ax4=fig.add_subplot(3,2,4)\n",
    "ax5=fig.add_subplot(3,2,5)\n",
    "ax6=fig.add_subplot(3,2,6)\n",
    "\n",
    "\n",
    "ax1.plot(g_array[0:149],GADC_Hol_inf_N01[0:149],'-b',label=r'$\\chi(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.plot(g_array,GADC_CCap_LB_Fil_N01,'-k',label=r'$C_{\\mathrm{Fil}}^{\\mathrm{LB}}$')\n",
    "ax1.plot(g_array_alt,GADC_Cbeta_N01,'--r',label=r'$C_{\\beta}(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.plot(g_array,GADC_eps_cov_UB_N01,'-.g',label=r'$C_{\\mathrm{cov}}^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_eps_EB_UB_N01,':m',label=r'$C_{\\mathrm{EB}}^{\\mathrm{UB}}$',linewidth=2)\n",
    "ax1.plot(g_array,GADC_CCap_UB_Fil_N01,'--k',label=r'$C_{\\mathrm{Fil}}^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_mut_inf_N01,'--y',label=r'$C_{E}(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.set_title(r'$N=0.1$')\n",
    "ax1.set_xlim([0,1])\n",
    "ax1.set_ylim([0,1])\n",
    "\n",
    "ax2.plot(g_array[0:149],GADC_Hol_inf_N02[0:149],'-b')\n",
    "ax2.plot(g_array,GADC_CCap_LB_Fil_N02,'-k')\n",
    "ax2.plot(g_array_alt,GADC_Cbeta_N02,'--r')\n",
    "ax2.plot(g_array,GADC_eps_cov_UB_N02,'-.g')\n",
    "ax2.plot(g_array_alt,GADC_eps_EB_UB_N02,':m',linewidth=2)\n",
    "ax2.plot(g_array,GADC_CCap_UB_Fil_N02,'--k')\n",
    "ax2.plot(g_array,GADC_mut_inf_N02,'--y')\n",
    "ax2.set_title(r'$N=0.2$')\n",
    "ax2.set_xlim([0,1])\n",
    "ax2.set_ylim([0,1])\n",
    "\n",
    "ax3.plot(g_array[0:149],GADC_Hol_inf_N03[0:149],'-b')\n",
    "ax3.plot(g_array,GADC_CCap_LB_Fil_N03,'-k')\n",
    "ax3.plot(g_array_alt,GADC_Cbeta_N03,'--r')\n",
    "ax3.plot(g_array,GADC_eps_cov_UB_N03,'-.g')\n",
    "ax3.plot(g_array_alt,GADC_eps_EB_UB_N03,':m',linewidth=2)\n",
    "ax3.plot(g_array,GADC_CCap_UB_Fil_N03,'--k')\n",
    "ax3.plot(g_array,GADC_mut_inf_N03,'--y')\n",
    "ax3.set_title(r'$N=0.3$')\n",
    "ax3.set_xlim([0,1])\n",
    "ax3.set_ylim([0,1])\n",
    "\n",
    "ax4.plot(g_array[0:149],GADC_Hol_inf_N04[0:149],'-b')\n",
    "ax4.plot(g_array,GADC_CCap_LB_Fil_N04,'-k')\n",
    "ax4.plot(g_array_alt,GADC_Cbeta_N04,'--r')\n",
    "ax4.plot(g_array,GADC_eps_cov_UB_N04,'-.g')\n",
    "ax4.plot(g_array_alt,GADC_eps_EB_UB_N04,':m',linewidth=2)\n",
    "ax4.plot(g_array,GADC_CCap_UB_Fil_N04,'--k')\n",
    "ax4.plot(g_array,GADC_mut_inf_N04,'--y')\n",
    "ax4.set_title(r'$N=0.4$')\n",
    "ax4.set_xlim([0,1])\n",
    "ax4.set_ylim([0,1])\n",
    "\n",
    "ax5.plot(g_array[0:149],GADC_Hol_inf_N045[0:149],'-b')\n",
    "ax5.plot(g_array,GADC_CCap_LB_Fil_N045,'-k')\n",
    "ax5.plot(g_array_alt,GADC_Cbeta_N045,'--r')\n",
    "ax5.plot(g_array,GADC_eps_cov_UB_N045,'-.g')\n",
    "ax5.plot(g_array_alt,GADC_eps_EB_UB_N045,':m',linewidth=2)\n",
    "ax5.plot(g_array,GADC_CCap_UB_Fil_N045,'--k')\n",
    "ax5.plot(g_array,GADC_mut_inf_N045,'--y')\n",
    "ax5.set_title(r'$N=0.45$')\n",
    "ax5.set_xlim([0,1])\n",
    "ax5.set_ylim([0,1])\n",
    "\n",
    "ax6.plot(g_array[0:149],GADC_Hol_inf_N05[0:149],'-b')\n",
    "ax6.plot(g_array,GADC_CCap_LB_Fil_N05,'-k')\n",
    "ax6.plot(g_array_alt,GADC_Cbeta_N05,'--r')\n",
    "ax6.plot(g_array,GADC_eps_cov_UB_N05,'-.g')\n",
    "ax6.plot(g_array_alt,GADC_eps_EB_UB_N05,':m',linewidth=2)\n",
    "ax6.plot(g_array,GADC_CCap_UB_Fil_N05,'--k')\n",
    "ax6.plot(g_array,GADC_mut_inf_N05,'--y')\n",
    "ax6.set_title(r'$N=0.5$')\n",
    "ax6.set_xlim([0,1])\n",
    "ax6.set_ylim([0,1])\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "fig.legend(ncol=4,loc='lower center',bbox_to_anchor = (0.010,-0.08,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_CCap_bounds_all_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(6.5,4.5))\n",
    "\n",
    "ax1=fig.add_subplot(2,3,1)\n",
    "ax2=fig.add_subplot(2,3,2)\n",
    "ax3=fig.add_subplot(2,3,3)\n",
    "ax4=fig.add_subplot(2,3,4)\n",
    "ax5=fig.add_subplot(2,3,5)\n",
    "ax6=fig.add_subplot(2,3,6)\n",
    "\n",
    "\n",
    "ax1.plot(g_array[0:149],GADC_Hol_inf_N01[0:149],'-b',label=r'$\\chi(\\mathcal{A}_{\\gamma,N})$')\n",
    "#ax1.plot(g_array,GADC_CCap_LB_Fil_N01,'-k',label=r'$C_{\\mathrm{Fil}}^{\\mathrm{LB}}$')\n",
    "ax1.plot(g_array_alt,GADC_Cbeta_N01,'--r',label=r'$C_{\\beta}(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.plot(g_array,GADC_eps_cov_UB_N01,'-.g',label=r'$C_{\\mathrm{cov}}^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_eps_EB_UB_N01,':m',label=r'$C_{\\mathrm{EB}}^{\\mathrm{UB}}$',linewidth=2)\n",
    "ax1.plot(g_array,GADC_CCap_UB_Fil_N01,'--k',label=r'$C_{\\mathrm{Fil}}^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_mut_inf_N01,'--y',label=r'$C_{E}(\\mathcal{A}_{\\gamma,N})$')\n",
    "ax1.set_title(r'$N=0.1$',fontsize=9)\n",
    "ax1.set_xlim([0,1])\n",
    "ax1.set_ylim([0,1])\n",
    "ax1.xaxis.set_tick_params(labelsize=8)\n",
    "ax1.yaxis.set_tick_params(labelsize=8)\n",
    "ax1.fill_between(g_array[0:149],GADC_Hol_inf_N01[0:149],bounds_min_N01,color='crimson',alpha=0.4)\n",
    "\n",
    "ax2.plot(g_array[0:149],GADC_Hol_inf_N02[0:149],'-b')\n",
    "#ax2.plot(g_array,GADC_CCap_LB_Fil_N02,'-k')\n",
    "ax2.plot(g_array_alt,GADC_Cbeta_N02,'--r')\n",
    "ax2.plot(g_array,GADC_eps_cov_UB_N02,'-.g')\n",
    "ax2.plot(g_array_alt,GADC_eps_EB_UB_N02,':m',linewidth=2)\n",
    "ax2.plot(g_array,GADC_CCap_UB_Fil_N02,'--k')\n",
    "ax2.plot(g_array,GADC_mut_inf_N02,'--y')\n",
    "ax2.set_title(r'$N=0.2$',fontsize=9)\n",
    "ax2.set_xlim([0,1])\n",
    "ax2.set_ylim([0,1])\n",
    "ax2.xaxis.set_tick_params(labelsize=8)\n",
    "ax2.yaxis.set_tick_params(labelsize=8)\n",
    "ax2.fill_between(g_array[0:149],GADC_Hol_inf_N02[0:149],bounds_min_N02,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax3.plot(g_array[0:149],GADC_Hol_inf_N03[0:149],'-b')\n",
    "#ax3.plot(g_array,GADC_CCap_LB_Fil_N03,'-k')\n",
    "ax3.plot(g_array_alt,GADC_Cbeta_N03,'--r')\n",
    "ax3.plot(g_array,GADC_eps_cov_UB_N03,'-.g')\n",
    "ax3.plot(g_array_alt,GADC_eps_EB_UB_N03,':m',linewidth=2)\n",
    "ax3.plot(g_array,GADC_CCap_UB_Fil_N03,'--k')\n",
    "ax3.plot(g_array,GADC_mut_inf_N03,'--y')\n",
    "ax3.set_title(r'$N=0.3$',fontsize=9)\n",
    "ax3.set_xlim([0,1])\n",
    "ax3.set_ylim([0,1])\n",
    "ax3.xaxis.set_tick_params(labelsize=8)\n",
    "ax3.yaxis.set_tick_params(labelsize=8)\n",
    "ax3.fill_between(g_array[0:149],GADC_Hol_inf_N03[0:149],bounds_min_N03,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax4.plot(g_array[0:149],GADC_Hol_inf_N04[0:149],'-b')\n",
    "#ax4.plot(g_array,GADC_CCap_LB_Fil_N04,'-k')\n",
    "ax4.plot(g_array_alt,GADC_Cbeta_N04,'--r')\n",
    "ax4.plot(g_array,GADC_eps_cov_UB_N04,'-.g')\n",
    "ax4.plot(g_array_alt,GADC_eps_EB_UB_N04,':m',linewidth=2)\n",
    "ax4.plot(g_array,GADC_CCap_UB_Fil_N04,'--k')\n",
    "ax4.plot(g_array,GADC_mut_inf_N04,'--y')\n",
    "ax4.set_title(r'$N=0.4$',fontsize=9)\n",
    "ax4.set_xlim([0,1])\n",
    "ax4.set_ylim([0,1])\n",
    "ax4.xaxis.set_tick_params(labelsize=8)\n",
    "ax4.yaxis.set_tick_params(labelsize=8)\n",
    "ax4.fill_between(g_array[0:149],GADC_Hol_inf_N04[0:149],bounds_min_N04,color='crimson',alpha=0.4)\n",
    "\n",
    "ax5.plot(g_array[0:149],GADC_Hol_inf_N045[0:149],'-b')\n",
    "#ax5.plot(g_array,GADC_CCap_LB_Fil_N045,'-k')\n",
    "ax5.plot(g_array_alt,GADC_Cbeta_N045,'--r')\n",
    "ax5.plot(g_array,GADC_eps_cov_UB_N045,'-.g')\n",
    "ax5.plot(g_array_alt,GADC_eps_EB_UB_N045,':m',linewidth=2)\n",
    "ax5.plot(g_array,GADC_CCap_UB_Fil_N045,'--k')\n",
    "ax5.plot(g_array,GADC_mut_inf_N045,'--y')\n",
    "ax5.set_title(r'$N=0.45$',fontsize=9)\n",
    "ax5.set_xlim([0,1])\n",
    "ax5.set_ylim([0,1])\n",
    "ax5.xaxis.set_tick_params(labelsize=8)\n",
    "ax5.yaxis.set_tick_params(labelsize=8)\n",
    "ax5.fill_between(g_array[0:149],GADC_Hol_inf_N045[0:149],bounds_min_N045,color='crimson',alpha=0.4)\n",
    "\n",
    "ax6.plot(g_array[0:149],GADC_Hol_inf_N05[0:149],'-b')\n",
    "#ax6.plot(g_array,GADC_CCap_LB_Fil_N05,'-k')\n",
    "ax6.plot(g_array_alt,GADC_Cbeta_N05,'--r')\n",
    "ax6.plot(g_array,GADC_eps_cov_UB_N05,'-.g')\n",
    "ax6.plot(g_array_alt,GADC_eps_EB_UB_N05,':m',linewidth=2)\n",
    "ax6.plot(g_array,GADC_CCap_UB_Fil_N05,'--k')\n",
    "ax6.plot(g_array,GADC_mut_inf_N05,'--y')\n",
    "ax6.set_title(r'$N=0.5$',fontsize=9)\n",
    "ax6.set_xlim([0,1])\n",
    "ax6.set_ylim([0,1])\n",
    "ax6.xaxis.set_tick_params(labelsize=8)\n",
    "ax6.yaxis.set_tick_params(labelsize=8)\n",
    "#ax6.fill_between(g_array[0:149],GADC_Hol_inf_N05[0:149],bounds_min_N05,color='crimson',alpha=0.4)\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "fig.legend(ncol=7,loc='lower center',bbox_to_anchor = (0.010,-0.06,1,1),bbox_transform = plt.gcf().transFigure,fontsize=9)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_CCap_bounds_all_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "bounds_min_N01=[]\n",
    "bounds_min_N02=[]\n",
    "bounds_min_N03=[]\n",
    "bounds_min_N04=[]\n",
    "bounds_min_N045=[]\n",
    "bounds_min_N05=[]\n",
    "\n",
    "for i in range(149):\n",
    "    bounds_min_N01.append(np.min([GADC_Cbeta_N01[i],GADC_eps_cov_UB_N01[i],GADC_eps_EB_UB_N01[i],GADC_CCap_UB_Fil_N01[i],GADC_mut_inf_N01[i]]))\n",
    "    bounds_min_N02.append(np.min([GADC_Cbeta_N02[i],GADC_eps_cov_UB_N02[i],GADC_eps_EB_UB_N02[i],GADC_CCap_UB_Fil_N02[i],GADC_mut_inf_N02[i]]))\n",
    "    bounds_min_N03.append(np.min([GADC_Cbeta_N03[i],GADC_eps_cov_UB_N03[i],GADC_eps_EB_UB_N03[i],GADC_CCap_UB_Fil_N03[i],GADC_mut_inf_N03[i]]))\n",
    "    bounds_min_N04.append(np.min([GADC_Cbeta_N04[i],GADC_eps_cov_UB_N04[i],GADC_eps_EB_UB_N04[i],GADC_CCap_UB_Fil_N04[i],GADC_mut_inf_N04[i]]))\n",
    "    bounds_min_N045.append(np.min([GADC_Cbeta_N045[i],GADC_eps_cov_UB_N045[i],GADC_eps_EB_UB_N045[i],GADC_CCap_UB_Fil_N045[i],GADC_mut_inf_N045[i]]))\n",
    "    bounds_min_N05.append(np.min([GADC_Cbeta_N05[i],GADC_eps_EB_UB_N05[i],GADC_mut_inf_N05[i]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Python/plots_comp_with_RMG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from bounds import *\n",
    "import dill"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='plots_comp_with_RMG.pkl'\n",
    "dill.dump_session(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,499)\n",
    "g_array_alt=np.linspace(0,1,499)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB5_Deg_N01=np.array([9.881189e-01,\n",
    "     9.782628e-01,\n",
    "     9.691791e-01,\n",
    "     9.606017e-01,\n",
    "     9.524008e-01,\n",
    "     9.445026e-01,\n",
    "     9.368568e-01,\n",
    "     9.294288e-01,\n",
    "     9.221915e-01,\n",
    "     9.151246e-01,\n",
    "     9.082118e-01,\n",
    "     9.014396e-01,\n",
    "     8.947969e-01,\n",
    "     8.882743e-01,\n",
    "     8.818636e-01,\n",
    "     8.755577e-01,\n",
    "     8.693509e-01,\n",
    "     8.632378e-01,\n",
    "     8.572134e-01,\n",
    "     8.512732e-01,\n",
    "     8.454137e-01,\n",
    "     8.396321e-01,\n",
    "     8.339240e-01,\n",
    "     8.282876e-01,\n",
    "     8.227194e-01,\n",
    "     8.172174e-01,\n",
    "     8.117795e-01,\n",
    "     8.064036e-01,\n",
    "     8.010877e-01,\n",
    "     7.958303e-01,\n",
    "     7.906296e-01,\n",
    "     7.854842e-01,\n",
    "     7.803926e-01,\n",
    "     7.753535e-01,\n",
    "     7.703656e-01,\n",
    "     7.654279e-01,\n",
    "     7.605394e-01,\n",
    "     7.556987e-01,\n",
    "     7.509051e-01,\n",
    "     7.461576e-01,\n",
    "     7.414555e-01,\n",
    "     7.367977e-01,\n",
    "     7.321838e-01,\n",
    "     7.276126e-01,\n",
    "     7.230838e-01,\n",
    "     7.185967e-01,\n",
    "     7.141505e-01,\n",
    "     7.097448e-01,\n",
    "     7.053791e-01,\n",
    "     7.010527e-01,\n",
    "     6.967651e-01,\n",
    "     6.925158e-01,\n",
    "     6.883040e-01,\n",
    "     6.841303e-01,\n",
    "     6.799933e-01,\n",
    "     6.758932e-01,\n",
    "     6.718297e-01,\n",
    "     6.678019e-01,\n",
    "     6.638097e-01,\n",
    "     6.598527e-01,\n",
    "     6.559308e-01,\n",
    "     6.520432e-01,\n",
    "     6.481904e-01,\n",
    "     6.443717e-01,\n",
    "     6.405869e-01,\n",
    "     6.368358e-01,\n",
    "     6.331181e-01,\n",
    "     6.294335e-01,\n",
    "     6.257820e-01,\n",
    "     6.221640e-01,\n",
    "     6.185780e-01,\n",
    "     6.150246e-01,\n",
    "     6.115034e-01,\n",
    "     6.080145e-01,\n",
    "     6.045577e-01,\n",
    "     6.011328e-01,\n",
    "     5.977397e-01,\n",
    "     5.943785e-01,\n",
    "     5.910484e-01,\n",
    "     5.877497e-01,\n",
    "     5.844827e-01,\n",
    "     5.812469e-01,\n",
    "     5.780423e-01,\n",
    "     5.748688e-01,\n",
    "     5.717265e-01,\n",
    "     5.686151e-01,\n",
    "     5.655347e-01,\n",
    "     5.624852e-01,\n",
    "     5.594666e-01,\n",
    "     5.564789e-01,\n",
    "     5.535220e-01,\n",
    "     5.505964e-01,\n",
    "     5.477007e-01,\n",
    "     5.448362e-01,\n",
    "     5.420025e-01,\n",
    "     5.391994e-01,\n",
    "     5.364274e-01,\n",
    "     5.336865e-01,\n",
    "     5.309763e-01,\n",
    "     5.282974e-01,\n",
    "     5.256491e-01,\n",
    "     5.230318e-01,\n",
    "     5.204456e-01,\n",
    "     5.178907e-01,\n",
    "     5.153644e-01,\n",
    "     5.128729e-01,\n",
    "     5.104112e-01,\n",
    "     5.079809e-01,\n",
    "     5.055819e-01,\n",
    "     5.032145e-01,\n",
    "     5.008787e-01,\n",
    "     4.985746e-01,\n",
    "     4.963023e-01,\n",
    "     4.940619e-01,\n",
    "     4.918536e-01,\n",
    "     4.896774e-01,\n",
    "     4.875335e-01,\n",
    "     4.854204e-01,\n",
    "     4.833415e-01,\n",
    "     4.812952e-01,\n",
    "     4.792818e-01,\n",
    "     4.773015e-01,\n",
    "     4.753543e-01,\n",
    "     4.734403e-01,\n",
    "     4.715599e-01,\n",
    "     4.697131e-01,\n",
    "     4.679002e-01,\n",
    "     4.661214e-01,\n",
    "     4.643768e-01,\n",
    "     4.626667e-01,\n",
    "     4.609914e-01,\n",
    "     4.593483e-01,\n",
    "     4.577430e-01,\n",
    "     4.561731e-01,\n",
    "     4.546388e-01,\n",
    "     4.531405e-01,\n",
    "     4.516811e-01,\n",
    "     4.502554e-01,\n",
    "     4.488654e-01,\n",
    "     4.475133e-01,\n",
    "     4.461986e-01,\n",
    "     4.449215e-01,\n",
    "     4.436823e-01,\n",
    "     4.424814e-01,\n",
    "     4.413191e-01,\n",
    "     4.401948e-01,\n",
    "     4.391105e-01,\n",
    "     4.380659e-01,\n",
    "     4.370613e-01,\n",
    "     4.360972e-01,\n",
    "     4.351739e-01,\n",
    "     4.342918e-01,\n",
    "     4.334514e-01,\n",
    "     4.326522e-01,\n",
    "     4.318971e-01,\n",
    "     4.311834e-01,\n",
    "     4.305131e-01,\n",
    "     4.298876e-01,\n",
    "     4.293061e-01,\n",
    "     4.287696e-01,\n",
    "     4.282785e-01,\n",
    "     4.278335e-01,\n",
    "     4.274352e-01,\n",
    "     4.270841e-01,\n",
    "     4.267811e-01,\n",
    "     4.265262e-01,\n",
    "     4.263204e-01,\n",
    "     4.261643e-01,\n",
    "     4.260585e-01,\n",
    "     4.259990e-01,\n",
    "     4.259973e-01,\n",
    "     4.260467e-01,\n",
    "     4.261493e-01,\n",
    "     4.263055e-01,\n",
    "     4.265168e-01,\n",
    "     4.267839e-01,\n",
    "     4.271074e-01,\n",
    "     4.274882e-01,\n",
    "     4.279274e-01,\n",
    "     4.284258e-01,\n",
    "     4.289843e-01,\n",
    "     4.296040e-01,\n",
    "     4.302859e-01,\n",
    "     4.310311e-01,\n",
    "     4.318405e-01,\n",
    "     4.327189e-01,\n",
    "     4.336607e-01,\n",
    "     4.346700e-01,\n",
    "     4.357469e-01,\n",
    "     4.368949e-01,\n",
    "     4.381144e-01,\n",
    "     4.394066e-01,\n",
    "     4.407723e-01,\n",
    "     4.422139e-01,\n",
    "     4.437317e-01,\n",
    "     4.453271e-01,\n",
    "     4.470023e-01,\n",
    "     4.487587e-01,\n",
    "     4.505981e-01,\n",
    "     4.525218e-01,\n",
    "     4.545316e-01,\n",
    "     4.566291e-01,\n",
    "     4.588161e-01,\n",
    "     4.610941e-01,\n",
    "     4.634651e-01,\n",
    "     4.659309e-01,\n",
    "     4.684933e-01,\n",
    "     4.711544e-01,\n",
    "     4.739161e-01,\n",
    "     4.767818e-01,\n",
    "     4.797470e-01,\n",
    "     4.828230e-01,\n",
    "     4.860079e-01,\n",
    "     4.893040e-01,\n",
    "     4.927135e-01,\n",
    "     4.962389e-01,\n",
    "     4.998824e-01,\n",
    "     5.036430e-01,\n",
    "     5.075302e-01,\n",
    "     5.115429e-01,\n",
    "     5.156838e-01,\n",
    "     5.199558e-01,\n",
    "     5.243617e-01,\n",
    "     5.289044e-01,\n",
    "     5.335855e-01,\n",
    "     5.384086e-01,\n",
    "     5.433789e-01,\n",
    "     5.484941e-01,\n",
    "     5.537633e-01,\n",
    "     5.591875e-01,\n",
    "     5.647701e-01,\n",
    "     5.705131e-01,\n",
    "     5.764238e-01,\n",
    "     5.825041e-01,\n",
    "     5.887568e-01,\n",
    "     5.951863e-01,\n",
    "     6.017970e-01,\n",
    "     6.085932e-01,\n",
    "     6.155792e-01,\n",
    "     6.227596e-01,\n",
    "     6.301392e-01,\n",
    "     6.377230e-01,\n",
    "     6.455162e-01,\n",
    "     6.535241e-01,\n",
    "     6.617470e-01,\n",
    "     6.702049e-01,\n",
    "     6.788925e-01,\n",
    "     6.878187e-01,\n",
    "     6.969901e-01,\n",
    "     7.064154e-01,\n",
    "     7.161128e-01,\n",
    "     7.260651e-01,\n",
    "     7.362934e-01,\n",
    "     7.468062e-01,\n",
    "     7.576127e-01,\n",
    "     7.687125e-01,\n",
    "     7.801376e-01,\n",
    "     7.918868e-01,\n",
    "     8.039719e-01,\n",
    "     8.164042e-01,\n",
    "     8.292033e-01,\n",
    "     8.423603e-01,\n",
    "     8.559150e-01,\n",
    "     8.698885e-01,\n",
    "     8.842708e-01,\n",
    "     8.990926e-01,\n",
    "     9.143750e-01,\n",
    "     9.301417e-01,\n",
    "     9.464201e-01,\n",
    "     9.632571e-01,\n",
    "     9.806689e-01,\n",
    "     9.987256e-01,\n",
    "     1.017506e+00,\n",
    "     1.037113e+00,\n",
    "     1.057740e+00,\n",
    "     1.079655e+00,\n",
    "     1.103968e+00,\n",
    "     1.120351e+00,\n",
    "     1.132314e+00,\n",
    "     1.144879e+00,\n",
    "     1.157873e+00,\n",
    "     1.171188e+00,\n",
    "     1.184751e+00,\n",
    "     1.198513e+00,\n",
    "     1.212439e+00,\n",
    "     1.226505e+00,\n",
    "     1.240693e+00,\n",
    "     1.254986e+00,\n",
    "     1.269374e+00,\n",
    "     1.283851e+00,\n",
    "     1.298413e+00,\n",
    "     1.313049e+00,\n",
    "     1.327755e+00,\n",
    "     1.342530e+00,\n",
    "     1.357372e+00,\n",
    "     1.372279e+00,\n",
    "     1.387240e+00,\n",
    "     1.402264e+00,\n",
    "     1.417346e+00,\n",
    "     1.432490e+00,\n",
    "     1.447678e+00,\n",
    "     1.462922e+00,\n",
    "     1.477031e+00,\n",
    "     1.474757e+00,\n",
    "     1.473608e+00,\n",
    "     1.473593e+00,\n",
    "     1.474352e+00,\n",
    "     1.475235e+00,\n",
    "     1.476316e+00,\n",
    "     1.477490e+00,\n",
    "     1.478910e+00,\n",
    "     1.480435e+00,\n",
    "     1.481946e+00,\n",
    "     1.483561e+00,\n",
    "     1.485149e+00,\n",
    "     1.486967e+00,\n",
    "     1.490915e+00,\n",
    "     1.499037e+00,\n",
    "     1.507300e+00,\n",
    "     1.515498e+00,\n",
    "     1.523672e+00,\n",
    "     1.531842e+00,\n",
    "     1.539995e+00,\n",
    "     1.548128e+00,\n",
    "     1.556243e+00,\n",
    "     1.564333e+00,\n",
    "     1.572403e+00,\n",
    "     1.580447e+00,\n",
    "     1.588464e+00,\n",
    "     1.596453e+00,\n",
    "     1.604414e+00,\n",
    "     1.612345e+00,\n",
    "     1.620245e+00,\n",
    "     1.628114e+00,\n",
    "     1.635951e+00,\n",
    "     1.643755e+00,\n",
    "     1.651527e+00,\n",
    "     1.659264e+00,\n",
    "     1.666967e+00,\n",
    "     1.674635e+00,\n",
    "     1.682268e+00,\n",
    "     1.689865e+00,\n",
    "     1.697424e+00,\n",
    "     1.704948e+00,\n",
    "     1.712435e+00,\n",
    "     1.719884e+00,\n",
    "     1.727297e+00,\n",
    "     1.734718e+00,\n",
    "     1.742058e+00,\n",
    "     1.749361e+00,\n",
    "     1.756622e+00,\n",
    "     1.763858e+00,\n",
    "     1.771062e+00,\n",
    "     1.778213e+00,\n",
    "     1.785268e+00,\n",
    "     1.792351e+00,\n",
    "     1.799391e+00,\n",
    "     1.806401e+00,\n",
    "     1.813356e+00,\n",
    "     1.820256e+00,\n",
    "     1.827108e+00,\n",
    "     1.834050e+00,\n",
    "     1.844355e+00,\n",
    "     1.856792e+00,\n",
    "     1.869196e+00,\n",
    "     1.881571e+00,\n",
    "     1.893914e+00,\n",
    "     1.906226e+00,\n",
    "     1.918503e+00,\n",
    "     1.930748e+00,\n",
    "     1.942959e+00,\n",
    "     1.955135e+00,\n",
    "     1.967277e+00,\n",
    "     1.979384e+00,\n",
    "     1.991458e+00,\n",
    "     2.003495e+00,\n",
    "     2.015498e+00,\n",
    "     2.027465e+00,\n",
    "     2.039396e+00,\n",
    "     2.051291e+00,\n",
    "     2.063158e+00,\n",
    "     2.074982e+00,\n",
    "     2.086769e+00,\n",
    "     2.098520e+00,\n",
    "     2.110235e+00,\n",
    "     2.121910e+00,\n",
    "     2.133546e+00,\n",
    "     2.145145e+00,\n",
    "     2.156706e+00,\n",
    "     2.168232e+00,\n",
    "     2.179714e+00,\n",
    "     2.191166e+00,\n",
    "     2.202582e+00,\n",
    "     2.213959e+00,\n",
    "     2.225301e+00,\n",
    "     2.236604e+00,\n",
    "     2.247869e+00,\n",
    "     2.259101e+00,\n",
    "     2.270292e+00,\n",
    "     2.281445e+00,\n",
    "     2.292560e+00,\n",
    "     2.303638e+00,\n",
    "     2.314679e+00,\n",
    "     2.325683e+00,\n",
    "     2.336651e+00,\n",
    "     2.347583e+00,\n",
    "     2.358475e+00,\n",
    "     2.369330e+00,\n",
    "     2.380152e+00,\n",
    "     2.390936e+00,\n",
    "     2.401683e+00,\n",
    "     2.412397e+00,\n",
    "     2.423064e+00,\n",
    "     2.433699e+00,\n",
    "     2.444297e+00,\n",
    "     2.454868e+00,\n",
    "     2.465394e+00,\n",
    "     2.475892e+00,\n",
    "     2.486382e+00,\n",
    "     2.499703e+00,\n",
    "     2.513993e+00,\n",
    "     2.527869e+00,\n",
    "     2.542109e+00,\n",
    "     2.555239e+00,\n",
    "     2.568396e+00,\n",
    "     2.581054e+00,\n",
    "     2.593676e+00,\n",
    "     2.605868e+00,\n",
    "     2.617632e+00,\n",
    "     2.629265e+00,\n",
    "     2.641123e+00,\n",
    "     2.652170e+00,\n",
    "     2.662969e+00,\n",
    "     2.673549e+00,\n",
    "     2.683935e+00,\n",
    "     2.694129e+00,\n",
    "     2.704149e+00,\n",
    "     2.714009e+00,\n",
    "     2.723720e+00,\n",
    "     2.733270e+00,\n",
    "     2.742654e+00,\n",
    "     2.751913e+00,\n",
    "     2.761061e+00,\n",
    "     2.770354e+00,\n",
    "     2.779361e+00,\n",
    "     2.788095e+00,\n",
    "     2.796500e+00,\n",
    "     2.805082e+00,\n",
    "     2.813577e+00,\n",
    "     2.821939e+00,\n",
    "     2.830153e+00,\n",
    "     2.838292e+00,\n",
    "     2.846357e+00,\n",
    "     2.854290e+00,\n",
    "     2.862160e+00,\n",
    "     2.870005e+00,\n",
    "     2.877913e+00,\n",
    "     2.885820e+00,\n",
    "     2.894022e+00,\n",
    "     2.901877e+00,\n",
    "     2.909699e+00,\n",
    "     2.917447e+00,\n",
    "     2.925497e+00,\n",
    "     2.933595e+00,\n",
    "     2.941668e+00,\n",
    "     2.949797e+00,\n",
    "     2.957608e+00,\n",
    "     2.965415e+00,\n",
    "     2.973570e+00,\n",
    "     2.981382e+00,\n",
    "     2.989608e+00,\n",
    "     2.997106e+00,\n",
    "     3.004998e+00,\n",
    "     3.012889e+00,\n",
    "     3.020790e+00,\n",
    "     3.028700e+00,\n",
    "     3.036629e+00,\n",
    "     3.044473e+00,\n",
    "     3.052457e+00,\n",
    "     3.060553e+00,\n",
    "     3.068700e+00,\n",
    "     3.077355e+00,\n",
    "     3.085438e+00,\n",
    "     3.093595e+00,\n",
    "     3.101872e+00,\n",
    "     3.110254e+00,\n",
    "     3.118679e+00,\n",
    "     3.127392e+00,\n",
    "     3.136317e+00,\n",
    "     3.145469e+00,\n",
    "     3.155238e+00,\n",
    "     3.165033e+00,\n",
    "     3.175997e+00,\n",
    "     3.187513e+00,\n",
    "     3.200543e+00,\n",
    "     3.215873e+00,\n",
    "     3.234837e+00,\n",
    "     3.259854e+00,\n",
    "     3.259854e+00])\n",
    "\n",
    "\n",
    "GADC_QCap_UB5_Deg_N001=np.array([9.885054e-01,\n",
    "     9.790297e-01,\n",
    "     9.703162e-01,\n",
    "     9.620972e-01,\n",
    "     9.542460e-01,\n",
    "     9.466864e-01,\n",
    "     9.393691e-01,\n",
    "     9.322595e-01,\n",
    "     9.253292e-01,\n",
    "     9.185583e-01,\n",
    "     9.119305e-01,\n",
    "     9.054331e-01,\n",
    "     8.990534e-01,\n",
    "     8.927826e-01,\n",
    "     8.866130e-01,\n",
    "     8.805371e-01,\n",
    "     8.745488e-01,\n",
    "     8.686428e-01,\n",
    "     8.628136e-01,\n",
    "     8.570584e-01,\n",
    "     8.513723e-01,\n",
    "     8.457515e-01,\n",
    "     8.401932e-01,\n",
    "     8.346945e-01,\n",
    "     8.292528e-01,\n",
    "     8.238656e-01,\n",
    "     8.185307e-01,\n",
    "     8.132460e-01,\n",
    "     8.080095e-01,\n",
    "     8.028191e-01,\n",
    "     7.976738e-01,\n",
    "     7.925718e-01,\n",
    "     7.875116e-01,\n",
    "     7.824917e-01,\n",
    "     7.775110e-01,\n",
    "     7.725681e-01,\n",
    "     7.676619e-01,\n",
    "     7.627914e-01,\n",
    "     7.579555e-01,\n",
    "     7.531533e-01,\n",
    "     7.483838e-01,\n",
    "     7.436463e-01,\n",
    "     7.389402e-01,\n",
    "     7.342638e-01,\n",
    "     7.296169e-01,\n",
    "     7.249987e-01,\n",
    "     7.204081e-01,\n",
    "     7.158455e-01,\n",
    "     7.113097e-01,\n",
    "     7.068001e-01,\n",
    "     7.023161e-01,\n",
    "     6.978571e-01,\n",
    "     6.934227e-01,\n",
    "     6.890122e-01,\n",
    "     6.846253e-01,\n",
    "     6.802614e-01,\n",
    "     6.759202e-01,\n",
    "     6.716017e-01,\n",
    "     6.673044e-01,\n",
    "     6.630285e-01,\n",
    "     6.587739e-01,\n",
    "     6.545396e-01,\n",
    "     6.503255e-01,\n",
    "     6.461313e-01,\n",
    "     6.419567e-01,\n",
    "     6.378013e-01,\n",
    "     6.336648e-01,\n",
    "     6.295470e-01,\n",
    "     6.254474e-01,\n",
    "     6.213658e-01,\n",
    "     6.173020e-01,\n",
    "     6.132556e-01,\n",
    "     6.092265e-01,\n",
    "     6.052146e-01,\n",
    "     6.012192e-01,\n",
    "     5.972402e-01,\n",
    "     5.932775e-01,\n",
    "     5.893308e-01,\n",
    "     5.854000e-01,\n",
    "     5.814848e-01,\n",
    "     5.775850e-01,\n",
    "     5.737005e-01,\n",
    "     5.698309e-01,\n",
    "     5.659762e-01,\n",
    "     5.621362e-01,\n",
    "     5.583107e-01,\n",
    "     5.544994e-01,\n",
    "     5.507016e-01,\n",
    "     5.469185e-01,\n",
    "     5.431502e-01,\n",
    "     5.393947e-01,\n",
    "     5.356528e-01,\n",
    "     5.319243e-01,\n",
    "     5.282091e-01,\n",
    "     5.245071e-01,\n",
    "     5.208180e-01,\n",
    "     5.171419e-01,\n",
    "     5.134785e-01,\n",
    "     5.098278e-01,\n",
    "     5.061896e-01,\n",
    "     5.025639e-01,\n",
    "     4.989505e-01,\n",
    "     4.953493e-01,\n",
    "     4.917602e-01,\n",
    "     4.881832e-01,\n",
    "     4.846186e-01,\n",
    "     4.810648e-01,\n",
    "     4.775234e-01,\n",
    "     4.739937e-01,\n",
    "     4.704756e-01,\n",
    "     4.669690e-01,\n",
    "     4.634739e-01,\n",
    "     4.599902e-01,\n",
    "     4.565179e-01,\n",
    "     4.530568e-01,\n",
    "     4.496069e-01,\n",
    "     4.461684e-01,\n",
    "     4.427408e-01,\n",
    "     4.393243e-01,\n",
    "     4.359186e-01,\n",
    "     4.325239e-01,\n",
    "     4.291401e-01,\n",
    "     4.257672e-01,\n",
    "     4.224050e-01,\n",
    "     4.190537e-01,\n",
    "     4.157131e-01,\n",
    "     4.123833e-01,\n",
    "     4.090641e-01,\n",
    "     4.057557e-01,\n",
    "     4.024578e-01,\n",
    "     3.991707e-01,\n",
    "     3.958941e-01,\n",
    "     3.926282e-01,\n",
    "     3.893729e-01,\n",
    "     3.861283e-01,\n",
    "     3.828940e-01,\n",
    "     3.796707e-01,\n",
    "     3.764579e-01,\n",
    "     3.732558e-01,\n",
    "     3.700643e-01,\n",
    "     3.668836e-01,\n",
    "     3.637135e-01,\n",
    "     3.605542e-01,\n",
    "     3.574057e-01,\n",
    "     3.542680e-01,\n",
    "     3.511411e-01,\n",
    "     3.480251e-01,\n",
    "     3.449201e-01,\n",
    "     3.418261e-01,\n",
    "     3.387431e-01,\n",
    "     3.356713e-01,\n",
    "     3.326107e-01,\n",
    "     3.295613e-01,\n",
    "     3.265234e-01,\n",
    "     3.234970e-01,\n",
    "     3.204821e-01,\n",
    "     3.174787e-01,\n",
    "     3.144873e-01,\n",
    "     3.115077e-01,\n",
    "     3.085401e-01,\n",
    "     3.055849e-01,\n",
    "     3.026419e-01,\n",
    "     2.997114e-01,\n",
    "     2.967935e-01,\n",
    "     2.938885e-01,\n",
    "     2.909964e-01,\n",
    "     2.881175e-01,\n",
    "     2.852520e-01,\n",
    "     2.824002e-01,\n",
    "     2.795622e-01,\n",
    "     2.767384e-01,\n",
    "     2.739289e-01,\n",
    "     2.711341e-01,\n",
    "     2.683543e-01,\n",
    "     2.655899e-01,\n",
    "     2.628411e-01,\n",
    "     2.601082e-01,\n",
    "     2.573918e-01,\n",
    "     2.546922e-01,\n",
    "     2.520097e-01,\n",
    "     2.493450e-01,\n",
    "     2.466984e-01,\n",
    "     2.440706e-01,\n",
    "     2.414619e-01,\n",
    "     2.388732e-01,\n",
    "     2.363050e-01,\n",
    "     2.337575e-01,\n",
    "     2.312323e-01,\n",
    "     2.287298e-01,\n",
    "     2.262503e-01,\n",
    "     2.237956e-01,\n",
    "     2.213664e-01,\n",
    "     2.189636e-01,\n",
    "     2.165883e-01,\n",
    "     2.142418e-01,\n",
    "     2.119249e-01,\n",
    "     2.096403e-01,\n",
    "     2.073879e-01,\n",
    "     2.051699e-01,\n",
    "     2.029881e-01,\n",
    "     2.008440e-01,\n",
    "     1.987410e-01,\n",
    "     1.966794e-01,\n",
    "     1.946627e-01,\n",
    "     1.926929e-01,\n",
    "     1.907739e-01,\n",
    "     1.889082e-01,\n",
    "     1.870993e-01,\n",
    "     1.853508e-01,\n",
    "     1.836668e-01,\n",
    "     1.820521e-01,\n",
    "     1.805100e-01,\n",
    "     1.790473e-01,\n",
    "     1.776698e-01,\n",
    "     1.763827e-01,\n",
    "     1.751930e-01,\n",
    "     1.741082e-01,\n",
    "     1.731369e-01,\n",
    "     1.722875e-01,\n",
    "     1.715706e-01,\n",
    "     1.709951e-01,\n",
    "     1.705747e-01,\n",
    "     1.703198e-01,\n",
    "     1.702429e-01,\n",
    "     1.703593e-01,\n",
    "     1.706843e-01,\n",
    "     1.712334e-01,\n",
    "     1.720272e-01,\n",
    "     1.730836e-01,\n",
    "     1.744226e-01,\n",
    "     1.760673e-01,\n",
    "     1.780419e-01,\n",
    "     1.803690e-01,\n",
    "     1.830792e-01,\n",
    "     1.862013e-01,\n",
    "     1.897682e-01,\n",
    "     1.938176e-01,\n",
    "     1.983824e-01,\n",
    "     2.035134e-01,\n",
    "     2.092565e-01,\n",
    "     2.156667e-01,\n",
    "     2.228061e-01,\n",
    "     2.307456e-01,\n",
    "     2.395646e-01,\n",
    "     2.493533e-01,\n",
    "     2.602087e-01,\n",
    "     2.722350e-01,\n",
    "     2.855364e-01,\n",
    "     3.001903e-01,\n",
    "     3.163264e-01,\n",
    "     3.342937e-01,\n",
    "     3.552136e-01,\n",
    "     3.791408e-01,\n",
    "     3.939412e-01,\n",
    "     4.099389e-01,\n",
    "     4.266764e-01,\n",
    "     4.439867e-01,\n",
    "     4.617919e-01,\n",
    "     4.800489e-01,\n",
    "     4.986220e-01,\n",
    "     5.174085e-01,\n",
    "     5.253040e-01,\n",
    "     5.322445e-01,\n",
    "     5.402842e-01,\n",
    "     5.491166e-01,\n",
    "     5.585297e-01,\n",
    "     5.682720e-01,\n",
    "     5.783471e-01,\n",
    "     5.886490e-01,\n",
    "     5.991289e-01,\n",
    "     6.097360e-01,\n",
    "     6.204455e-01,\n",
    "     6.312385e-01,\n",
    "     6.420836e-01,\n",
    "     6.530025e-01,\n",
    "     6.699146e-01,\n",
    "     6.906307e-01,\n",
    "     7.113354e-01,\n",
    "     7.320003e-01,\n",
    "     7.526320e-01,\n",
    "     7.732216e-01,\n",
    "     7.937354e-01,\n",
    "     8.141930e-01,\n",
    "     8.345782e-01,\n",
    "     8.548882e-01,\n",
    "     8.751139e-01,\n",
    "     8.952552e-01,\n",
    "     9.153090e-01,\n",
    "     9.352741e-01,\n",
    "     9.551447e-01,\n",
    "     9.749095e-01,\n",
    "     9.945919e-01,\n",
    "     1.014178e+00,\n",
    "     1.033666e+00,\n",
    "     1.053055e+00,\n",
    "     1.072345e+00,\n",
    "     1.091536e+00,\n",
    "     1.110629e+00,\n",
    "     1.129622e+00,\n",
    "     1.148511e+00,\n",
    "     1.167303e+00,\n",
    "     1.185995e+00,\n",
    "     1.204588e+00,\n",
    "     1.223083e+00,\n",
    "     1.241479e+00,\n",
    "     1.259777e+00,\n",
    "     1.277978e+00,\n",
    "     1.296086e+00,\n",
    "     1.314095e+00,\n",
    "     1.332006e+00,\n",
    "     1.349824e+00,\n",
    "     1.367547e+00,\n",
    "     1.385175e+00,\n",
    "     1.402711e+00,\n",
    "     1.420153e+00,\n",
    "     1.437504e+00,\n",
    "     1.454765e+00,\n",
    "     1.471935e+00,\n",
    "     1.489012e+00,\n",
    "     1.506000e+00,\n",
    "     1.522904e+00,\n",
    "     1.539715e+00,\n",
    "     1.556445e+00,\n",
    "     1.573072e+00,\n",
    "     1.589628e+00,\n",
    "     1.606083e+00,\n",
    "     1.622468e+00,\n",
    "     1.638764e+00,\n",
    "     1.654964e+00,\n",
    "     1.671090e+00,\n",
    "     1.687133e+00,\n",
    "     1.703094e+00,\n",
    "     1.718974e+00,\n",
    "     1.734772e+00,\n",
    "     1.750490e+00,\n",
    "     1.766126e+00,\n",
    "     1.781684e+00,\n",
    "     1.797170e+00,\n",
    "     1.812560e+00,\n",
    "     1.827883e+00,\n",
    "     1.843128e+00,\n",
    "     1.858296e+00,\n",
    "     1.873386e+00,\n",
    "     1.888402e+00,\n",
    "     1.903340e+00,\n",
    "     1.918205e+00,\n",
    "     1.932991e+00,\n",
    "     1.947715e+00,\n",
    "     1.962354e+00,\n",
    "     1.976919e+00,\n",
    "     1.991416e+00,\n",
    "     2.005839e+00,\n",
    "     2.020190e+00,\n",
    "     2.034469e+00,\n",
    "     2.048677e+00,\n",
    "     2.062814e+00,\n",
    "     2.076883e+00,\n",
    "     2.090878e+00,\n",
    "     2.104808e+00,\n",
    "     2.118666e+00,\n",
    "     2.132457e+00,\n",
    "     2.146179e+00,\n",
    "     2.159832e+00,\n",
    "     2.173410e+00,\n",
    "     2.186929e+00,\n",
    "     2.200386e+00,\n",
    "     2.213770e+00,\n",
    "     2.227088e+00,\n",
    "     2.240338e+00,\n",
    "     2.253524e+00,\n",
    "     2.266639e+00,\n",
    "     2.279686e+00,\n",
    "     2.292678e+00,\n",
    "     2.305618e+00,\n",
    "     2.318478e+00,\n",
    "     2.331275e+00,\n",
    "     2.344010e+00,\n",
    "     2.356682e+00,\n",
    "     2.369289e+00,\n",
    "     2.381839e+00,\n",
    "     2.394323e+00,\n",
    "     2.406740e+00,\n",
    "     2.419100e+00,\n",
    "     2.431395e+00,\n",
    "     2.443634e+00,\n",
    "     2.455824e+00,\n",
    "     2.467934e+00,\n",
    "     2.479988e+00,\n",
    "     2.491982e+00,\n",
    "     2.503921e+00,\n",
    "     2.515829e+00,\n",
    "     2.527931e+00,\n",
    "     2.539975e+00,\n",
    "     2.551873e+00,\n",
    "     2.563676e+00,\n",
    "     2.575376e+00,\n",
    "     2.586991e+00,\n",
    "     2.598525e+00,\n",
    "     2.609944e+00,\n",
    "     2.621362e+00,\n",
    "     2.632596e+00,\n",
    "     2.643983e+00,\n",
    "     2.655154e+00,\n",
    "     2.666245e+00,\n",
    "     2.677282e+00,\n",
    "     2.688258e+00,\n",
    "     2.699168e+00,\n",
    "     2.710282e+00,\n",
    "     2.720932e+00,\n",
    "     2.731600e+00,\n",
    "     2.742209e+00,\n",
    "     2.752990e+00,\n",
    "     2.763391e+00,\n",
    "     2.773730e+00,\n",
    "     2.784032e+00,\n",
    "     2.794278e+00,\n",
    "     2.804451e+00,\n",
    "     2.814568e+00,\n",
    "     2.824637e+00,\n",
    "     2.834640e+00,\n",
    "     2.844586e+00,\n",
    "     2.854475e+00,\n",
    "     2.864537e+00,\n",
    "     2.874349e+00,\n",
    "     2.884102e+00,\n",
    "     2.893809e+00,\n",
    "     2.903472e+00,\n",
    "     2.912563e+00,\n",
    "     2.922033e+00,\n",
    "     2.931440e+00,\n",
    "     2.940792e+00,\n",
    "     2.950087e+00,\n",
    "     2.959332e+00,\n",
    "     2.968519e+00,\n",
    "     2.977658e+00,\n",
    "     2.987075e+00,\n",
    "     2.996013e+00,\n",
    "     3.004952e+00,\n",
    "     3.013938e+00,\n",
    "     3.022675e+00,\n",
    "     3.031540e+00,\n",
    "     3.040193e+00,\n",
    "     3.048879e+00,\n",
    "     3.057776e+00,\n",
    "     3.066309e+00,\n",
    "     3.074770e+00,\n",
    "     3.083266e+00,\n",
    "     3.091752e+00,\n",
    "     3.100139e+00,\n",
    "     3.108524e+00,\n",
    "     3.116850e+00,\n",
    "     3.124579e+00,\n",
    "     3.132789e+00,\n",
    "     3.140982e+00,\n",
    "     3.149158e+00,\n",
    "     3.157232e+00,\n",
    "     3.165355e+00,\n",
    "     3.173373e+00,\n",
    "     3.181302e+00,\n",
    "     3.189186e+00,\n",
    "     3.197600e+00,\n",
    "     3.205537e+00,\n",
    "     3.213302e+00,\n",
    "     3.220947e+00,\n",
    "     3.229219e+00,\n",
    "     3.237046e+00,\n",
    "     3.244316e+00,\n",
    "     3.251724e+00,\n",
    "     3.258600e+00,\n",
    "     3.266191e+00,\n",
    "     3.273679e+00,\n",
    "     3.281521e+00,\n",
    "     3.288811e+00,\n",
    "     3.296140e+00,\n",
    "     3.303594e+00,\n",
    "     3.311091e+00,\n",
    "     3.318715e+00,\n",
    "     3.326208e+00,\n",
    "     3.333797e+00,\n",
    "     3.341366e+00,\n",
    "     3.349024e+00,\n",
    "     3.356752e+00,\n",
    "     3.364506e+00,\n",
    "     3.372442e+00,\n",
    "     3.380445e+00,\n",
    "     3.388835e+00,\n",
    "     3.396915e+00,\n",
    "     3.405240e+00,\n",
    "     3.413910e+00,\n",
    "     3.422801e+00,\n",
    "     3.432217e+00,\n",
    "     3.442883e+00,\n",
    "     3.453790e+00,\n",
    "     3.464073e+00,\n",
    "     3.478564e+00,\n",
    "     3.493630e+00,\n",
    "     3.510135e+00,\n",
    "     3.532858e+00,\n",
    "     3.532858e+00])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0]]\n",
      "[[1]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:137: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  Ent_out=(np.log(N*n*p - (n*p)/2 - (N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (N*n)/2 + 1./2.)*((N*n)/2 + (n*p)/2 + (N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - N*n*p - 1./2.))/np.log(2) - (np.log((N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1./2.)*((N**2*n**2 + 16*N**2*n*p**2 - 16*N**2*n*p - 16*N**2*p**2 + 16*N**2*p - 2*N*n**2*p - 16*N*n*p**2 + 20*N*n*p - 2*N*n + 16*N*p**2 - 16*N*p + n**2*p**2 - 2*n*p + 1)**(1./2.)/2 - (n*p)/2 - (N*n)/2 + N*n*p + 1./2.))/np.log(2) - (np.log(N*n - N*n*p)*(N*n - N*n*p))/np.log(2) - (np.log(n*p - N*n*p)*(n*p - N*n*p))/np.log(2)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[2]]\n",
      "[[3]]\n",
      "[[4]]\n",
      "[[5]]\n",
      "[[6]]\n",
      "[[7]]\n",
      "[[8]]\n",
      "[[9]]\n",
      "[[10]]\n",
      "[[11]]\n",
      "[[12]]\n",
      "[[13]]\n",
      "[[14]]\n",
      "[[15]]\n",
      "[[16]]\n",
      "[[17]]\n",
      "[[18]]\n",
      "[[19]]\n",
      "[[20]]\n",
      "[[21]]\n",
      "[[22]]\n",
      "[[23]]\n",
      "[[24]]\n",
      "[[25]]\n",
      "[[26]]\n",
      "[[27]]\n",
      "[[28]]\n",
      "[[29]]\n",
      "[[30]]\n",
      "[[31]]\n",
      "[[32]]\n",
      "[[33]]\n",
      "[[34]]\n",
      "[[35]]\n",
      "[[36]]\n",
      "[[37]]\n",
      "[[38]]\n",
      "[[39]]\n",
      "[[40]]\n",
      "[[41]]\n",
      "[[42]]\n",
      "[[43]]\n",
      "[[44]]\n",
      "[[45]]\n",
      "[[46]]\n",
      "[[47]]\n",
      "[[48]]\n",
      "[[49]]\n",
      "[[50]]\n",
      "[[51]]\n",
      "[[52]]\n",
      "[[53]]\n",
      "[[54]]\n",
      "[[55]]\n",
      "[[56]]\n",
      "[[57]]\n",
      "[[58]]\n",
      "[[59]]\n",
      "[[60]]\n",
      "[[61]]\n",
      "[[62]]\n",
      "[[63]]\n",
      "[[64]]\n",
      "[[65]]\n",
      "[[66]]\n",
      "[[67]]\n",
      "[[68]]\n",
      "[[69]]\n",
      "[[70]]\n",
      "[[71]]\n",
      "[[72]]\n",
      "[[73]]\n",
      "[[74]]\n",
      "[[75]]\n",
      "[[76]]\n",
      "[[77]]\n",
      "[[78]]\n",
      "[[79]]\n",
      "[[80]]\n",
      "[[81]]\n",
      "[[82]]\n",
      "[[83]]\n",
      "[[84]]\n",
      "[[85]]\n",
      "[[86]]\n",
      "[[87]]\n",
      "[[88]]\n",
      "[[89]]\n",
      "[[90]]\n",
      "[[91]]\n",
      "[[92]]\n",
      "[[93]]\n",
      "[[94]]\n",
      "[[95]]\n",
      "[[96]]\n",
      "[[97]]\n",
      "[[98]]\n",
      "[[99]]\n",
      "[[100]]\n",
      "[[101]]\n",
      "[[102]]\n",
      "[[103]]\n",
      "[[104]]\n",
      "[[105]]\n",
      "[[106]]\n",
      "[[107]]\n",
      "[[108]]\n",
      "[[109]]\n",
      "[[110]]\n",
      "[[111]]\n",
      "[[112]]\n",
      "[[113]]\n",
      "[[114]]\n",
      "[[115]]\n",
      "[[116]]\n",
      "[[117]]\n",
      "[[118]]\n",
      "[[119]]\n",
      "[[120]]\n",
      "[[121]]\n",
      "[[122]]\n",
      "[[123]]\n",
      "[[124]]\n",
      "[[125]]\n",
      "[[126]]\n",
      "[[127]]\n",
      "[[128]]\n",
      "[[129]]\n",
      "[[130]]\n",
      "[[131]]\n",
      "[[132]]\n",
      "[[133]]\n",
      "[[134]]\n",
      "[[135]]\n",
      "[[136]]\n",
      "[[137]]\n",
      "[[138]]\n",
      "[[139]]\n",
      "[[140]]\n",
      "[[141]]\n",
      "[[142]]\n",
      "[[143]]\n",
      "[[144]]\n",
      "[[145]]\n",
      "[[146]]\n",
      "[[147]]\n",
      "[[148]]\n",
      "[[149]]\n",
      "[[150]]\n",
      "[[151]]\n",
      "[[152]]\n",
      "[[153]]\n",
      "[[154]]\n",
      "[[155]]\n",
      "[[156]]\n",
      "[[157]]\n",
      "[[158]]\n",
      "[[159]]\n",
      "[[160]]\n",
      "[[161]]\n",
      "[[162]]\n",
      "[[163]]\n",
      "[[164]]\n",
      "[[165]]\n",
      "[[166]]\n",
      "[[167]]\n",
      "[[168]]\n",
      "[[169]]\n",
      "[[170]]\n",
      "[[171]]\n",
      "[[172]]\n",
      "[[173]]\n",
      "[[174]]\n",
      "[[175]]\n",
      "[[176]]\n",
      "[[177]]\n",
      "[[178]]\n",
      "[[179]]\n",
      "[[180]]\n",
      "[[181]]\n",
      "[[182]]\n",
      "[[183]]\n",
      "[[184]]\n",
      "[[185]]\n",
      "[[186]]\n",
      "[[187]]\n",
      "[[188]]\n",
      "[[189]]\n",
      "[[190]]\n",
      "[[191]]\n",
      "[[192]]\n",
      "[[193]]\n",
      "[[194]]\n",
      "[[195]]\n",
      "[[196]]\n",
      "[[197]]\n",
      "[[198]]\n",
      "[[199]]\n",
      "[[200]]\n",
      "[[201]]\n",
      "[[202]]\n",
      "[[203]]\n",
      "[[204]]\n",
      "[[205]]\n",
      "[[206]]\n",
      "[[207]]\n",
      "[[208]]\n",
      "[[209]]\n",
      "[[210]]\n",
      "[[211]]\n",
      "[[212]]\n",
      "[[213]]\n",
      "[[214]]\n",
      "[[215]]\n",
      "[[216]]\n",
      "[[217]]\n",
      "[[218]]\n",
      "[[219]]\n",
      "[[220]]\n",
      "[[221]]\n",
      "[[222]]\n",
      "[[223]]\n",
      "[[224]]\n",
      "[[225]]\n",
      "[[226]]\n",
      "[[227]]\n",
      "[[228]]\n",
      "[[229]]\n",
      "[[230]]\n",
      "[[231]]\n",
      "[[232]]\n",
      "[[233]]\n",
      "[[234]]\n",
      "[[235]]\n",
      "[[236]]\n",
      "[[237]]\n",
      "[[238]]\n",
      "[[239]]\n",
      "[[240]]\n",
      "[[241]]\n",
      "[[242]]\n",
      "[[243]]\n",
      "[[244]]\n",
      "[[245]]\n",
      "[[246]]\n",
      "[[247]]\n",
      "[[248]]\n",
      "[[249]]\n",
      "[[250]]\n",
      "[[251]]\n",
      "[[252]]\n",
      "[[253]]\n",
      "[[254]]\n",
      "[[255]]\n",
      "[[256]]\n",
      "[[257]]\n",
      "[[258]]\n",
      "[[259]]\n",
      "[[260]]\n",
      "[[261]]\n",
      "[[262]]\n",
      "[[263]]\n",
      "[[264]]\n",
      "[[265]]\n",
      "[[266]]\n",
      "[[267]]\n",
      "[[268]]\n",
      "[[269]]\n",
      "[[270]]\n",
      "[[271]]\n",
      "[[272]]\n",
      "[[273]]\n",
      "[[274]]\n",
      "[[275]]\n",
      "[[276]]\n",
      "[[277]]\n",
      "[[278]]\n",
      "[[279]]\n",
      "[[280]]\n",
      "[[281]]\n",
      "[[282]]\n",
      "[[283]]\n",
      "[[284]]\n",
      "[[285]]\n",
      "[[286]]\n",
      "[[287]]\n",
      "[[288]]\n",
      "[[289]]\n",
      "[[290]]\n",
      "[[291]]\n",
      "[[292]]\n",
      "[[293]]\n",
      "[[294]]\n",
      "[[295]]\n",
      "[[296]]\n",
      "[[297]]\n",
      "[[298]]\n",
      "[[299]]\n",
      "[[300]]\n",
      "[[301]]\n",
      "[[302]]\n",
      "[[303]]\n",
      "[[304]]\n",
      "[[305]]\n",
      "[[306]]\n",
      "[[307]]\n",
      "[[308]]\n",
      "[[309]]\n",
      "[[310]]\n",
      "[[311]]\n",
      "[[312]]\n",
      "[[313]]\n",
      "[[314]]\n",
      "[[315]]\n",
      "[[316]]\n",
      "[[317]]\n",
      "[[318]]\n",
      "[[319]]\n",
      "[[320]]\n",
      "[[321]]\n",
      "[[322]]\n",
      "[[323]]\n",
      "[[324]]\n",
      "[[325]]\n",
      "[[326]]\n",
      "[[327]]\n",
      "[[328]]\n",
      "[[329]]\n",
      "[[330]]\n",
      "[[331]]\n",
      "[[332]]\n",
      "[[333]]\n",
      "[[334]]\n",
      "[[335]]\n",
      "[[336]]\n",
      "[[337]]\n",
      "[[338]]\n",
      "[[339]]\n",
      "[[340]]\n",
      "[[341]]\n",
      "[[342]]\n",
      "[[343]]\n",
      "[[344]]\n",
      "[[345]]\n",
      "[[346]]\n",
      "[[347]]\n",
      "[[348]]\n",
      "[[349]]\n",
      "[[350]]\n",
      "[[351]]\n",
      "[[352]]\n",
      "[[353]]\n",
      "[[354]]\n",
      "[[355]]\n",
      "[[356]]\n",
      "[[357]]\n",
      "[[358]]\n",
      "[[359]]\n",
      "[[360]]\n",
      "[[361]]\n",
      "[[362]]\n",
      "[[363]]\n",
      "[[364]]\n",
      "[[365]]\n",
      "[[366]]\n",
      "[[367]]\n",
      "[[368]]\n",
      "[[369]]\n",
      "[[370]]\n",
      "[[371]]\n",
      "[[372]]\n",
      "[[373]]\n",
      "[[374]]\n",
      "[[375]]\n",
      "[[376]]\n",
      "[[377]]\n",
      "[[378]]\n",
      "[[379]]\n",
      "[[380]]\n",
      "[[381]]\n",
      "[[382]]\n",
      "[[383]]\n",
      "[[384]]\n",
      "[[385]]\n",
      "[[386]]\n",
      "[[387]]\n",
      "[[388]]\n",
      "[[389]]\n",
      "[[390]]\n",
      "[[391]]\n",
      "[[392]]\n",
      "[[393]]\n",
      "[[394]]\n",
      "[[395]]\n",
      "[[396]]\n",
      "[[397]]\n",
      "[[398]]\n",
      "[[399]]\n",
      "[[400]]\n",
      "[[401]]\n",
      "[[402]]\n",
      "[[403]]\n",
      "[[404]]\n",
      "[[405]]\n",
      "[[406]]\n",
      "[[407]]\n",
      "[[408]]\n",
      "[[409]]\n",
      "[[410]]\n",
      "[[411]]\n",
      "[[412]]\n",
      "[[413]]\n",
      "[[414]]\n",
      "[[415]]\n",
      "[[416]]\n",
      "[[417]]\n",
      "[[418]]\n",
      "[[419]]\n",
      "[[420]]\n",
      "[[421]]\n",
      "[[422]]\n",
      "[[423]]\n",
      "[[424]]\n",
      "[[425]]\n",
      "[[426]]\n",
      "[[427]]\n",
      "[[428]]\n",
      "[[429]]\n",
      "[[430]]\n",
      "[[431]]\n",
      "[[432]]\n",
      "[[433]]\n",
      "[[434]]\n",
      "[[435]]\n",
      "[[436]]\n",
      "[[437]]\n",
      "[[438]]\n",
      "[[439]]\n",
      "[[440]]\n",
      "[[441]]\n",
      "[[442]]\n",
      "[[443]]\n",
      "[[444]]\n",
      "[[445]]\n",
      "[[446]]\n",
      "[[447]]\n",
      "[[448]]\n",
      "[[449]]\n",
      "[[450]]\n",
      "[[451]]\n",
      "[[452]]\n",
      "[[453]]\n",
      "[[454]]\n",
      "[[455]]\n",
      "[[456]]\n",
      "[[457]]\n",
      "[[458]]\n",
      "[[459]]\n",
      "[[460]]\n",
      "[[461]]\n",
      "[[462]]\n",
      "[[463]]\n",
      "[[464]]\n",
      "[[465]]\n",
      "[[466]]\n",
      "[[467]]\n",
      "[[468]]\n",
      "[[469]]\n",
      "[[470]]\n",
      "[[471]]\n",
      "[[472]]\n",
      "[[473]]\n",
      "[[474]]\n",
      "[[475]]\n",
      "[[476]]\n",
      "[[477]]\n",
      "[[478]]\n",
      "[[479]]\n",
      "[[480]]\n",
      "[[481]]\n",
      "[[482]]\n",
      "[[483]]\n",
      "[[484]]\n",
      "[[485]]\n",
      "[[486]]\n",
      "[[487]]\n",
      "[[488]]\n",
      "[[489]]\n",
      "[[490]]\n",
      "[[491]]\n",
      "[[492]]\n",
      "[[493]]\n",
      "[[494]]\n",
      "[[495]]\n",
      "[[496]]\n",
      "[[497]]\n",
      "[[498]]\n"
     ]
    }
   ],
   "source": [
    "GADC_QCap_LB1_N01=[]\n",
    "GADC_QCap_UB1_N01=[]\n",
    "GADC_QCap_UB2_N01=[]\n",
    "GADC_QCap_UB3_N01=[]\n",
    "GADC_QCap_UB4_N01=[]\n",
    "QTN_QCap_UB_N01=[]\n",
    "\n",
    "GADC_QCap_LB1_N001=[]\n",
    "GADC_QCap_UB1_N001=[]\n",
    "GADC_QCap_UB2_N001=[]\n",
    "GADC_QCap_UB3_N001=[]\n",
    "GADC_QCap_UB4_N001=[]\n",
    "QTN_QCap_UB_N001=[]\n",
    "\n",
    "GADC_QCap_LB1_N02=[]\n",
    "GADC_QCap_UB1_N02=[]\n",
    "GADC_QCap_UB2_N02=[]\n",
    "GADC_QCap_UB3_N02=[]\n",
    "GADC_QCap_UB4_N02=[]\n",
    "QTN_QCap_UB_N02=[]\n",
    "\n",
    "GADC_QCap_LB1_N03=[]\n",
    "GADC_QCap_UB1_N03=[]\n",
    "GADC_QCap_UB2_N03=[]\n",
    "GADC_QCap_UB3_N03=[]\n",
    "GADC_QCap_UB4_N03=[]\n",
    "QTN_QCap_UB_N03=[]\n",
    "\n",
    "GADC_QCap_LB1_N04=[]\n",
    "GADC_QCap_UB1_N04=[]\n",
    "GADC_QCap_UB2_N04=[]\n",
    "GADC_QCap_UB3_N04=[]\n",
    "GADC_QCap_UB4_N04=[]\n",
    "QTN_QCap_UB_N04=[]\n",
    "\n",
    "GADC_QCap_LB1_N05=[]\n",
    "GADC_QCap_UB1_N05=[]\n",
    "GADC_QCap_UB2_N05=[]\n",
    "GADC_QCap_UB3_N05=[]\n",
    "GADC_QCap_UB4_N05=[]\n",
    "QTN_QCap_UB_N05=[]\n",
    "\n",
    "'''\n",
    "GADC_QCap_LB1_N06=[]\n",
    "GADC_QCap_UB1_N06=[]\n",
    "GADC_QCap_UB2_N06=[]\n",
    "GADC_QCap_UB3_N06=[]\n",
    "GADC_QCap_UB4_N06=[]\n",
    "QTN_QCap_UB_N06=[]\n",
    "\n",
    "GADC_QCap_LB1_N07=[]\n",
    "GADC_QCap_UB1_N07=[]\n",
    "GADC_QCap_UB2_N07=[]\n",
    "GADC_QCap_UB3_N07=[]\n",
    "GADC_QCap_UB4_N07=[]\n",
    "QTN_QCap_UB_N07=[]\n",
    "\n",
    "GADC_QCap_LB1_N08=[]\n",
    "GADC_QCap_UB1_N08=[]\n",
    "GADC_QCap_UB2_N08=[]\n",
    "GADC_QCap_UB3_N08=[]\n",
    "GADC_QCap_UB4_N08=[]\n",
    "QTN_QCap_UB_N08=[]\n",
    "\n",
    "GADC_QCap_LB1_N09=[]\n",
    "GADC_QCap_UB1_N09=[]\n",
    "GADC_QCap_UB2_N09=[]\n",
    "GADC_QCap_UB3_N09=[]\n",
    "GADC_QCap_UB4_N09=[]\n",
    "QTN_QCap_UB_N09=[]\n",
    "'''\n",
    "\n",
    "\n",
    "\n",
    "for g in g_array:\n",
    "    print(np.argwhere(g_array==g))\n",
    "    GADC_QCap_LB1_N01.append(GADC_coh_inf(g,0.1))\n",
    "    GADC_QCap_UB1_N01.append(GADC_QCap_UB1(g,0.1))\n",
    "    GADC_QCap_UB2_N01.append(GADC_QCap_UB2(g,0.1))\n",
    "    GADC_QCap_UB3_N01.append(GADC_QCap_UB3(g,0.1))\n",
    "    GADC_QCap_UB4_N01.append(GADC_QCap_UB4(g,0.1))\n",
    "    QTN_QCap_UB_N01.append(QTN_ext_QCap(g,0.1))\n",
    "    \n",
    "    GADC_QCap_LB1_N001.append(GADC_coh_inf(g,0.01))\n",
    "    GADC_QCap_UB1_N001.append(GADC_QCap_UB1(g,0.01))\n",
    "    GADC_QCap_UB2_N001.append(GADC_QCap_UB2(g,0.01))\n",
    "    GADC_QCap_UB3_N001.append(GADC_QCap_UB3(g,0.01))\n",
    "    GADC_QCap_UB4_N001.append(GADC_QCap_UB4(g,0.01))\n",
    "    QTN_QCap_UB_N001.append(QTN_ext_QCap(g,0.01))\n",
    "    \n",
    "    GADC_QCap_LB1_N02.append(GADC_coh_inf(g,0.2))\n",
    "    GADC_QCap_UB1_N02.append(GADC_QCap_UB1(g,0.2))\n",
    "    GADC_QCap_UB2_N02.append(GADC_QCap_UB2(g,0.2))\n",
    "    GADC_QCap_UB3_N02.append(GADC_QCap_UB3(g,0.2))\n",
    "    GADC_QCap_UB4_N02.append(GADC_QCap_UB4(g,0.2))\n",
    "    QTN_QCap_UB_N02.append(QTN_ext_QCap(g,0.2))\n",
    "    \n",
    "    GADC_QCap_LB1_N03.append(GADC_coh_inf(g,0.3))\n",
    "    GADC_QCap_UB1_N03.append(GADC_QCap_UB1(g,0.3))\n",
    "    GADC_QCap_UB2_N03.append(GADC_QCap_UB2(g,0.3))\n",
    "    GADC_QCap_UB3_N03.append(GADC_QCap_UB3(g,0.3))\n",
    "    GADC_QCap_UB4_N03.append(GADC_QCap_UB4(g,0.3))\n",
    "    QTN_QCap_UB_N03.append(QTN_ext_QCap(g,0.3))\n",
    "    \n",
    "    GADC_QCap_LB1_N04.append(GADC_coh_inf(g,0.4))\n",
    "    GADC_QCap_UB1_N04.append(GADC_QCap_UB1(g,0.4))\n",
    "    GADC_QCap_UB2_N04.append(GADC_QCap_UB2(g,0.4))\n",
    "    GADC_QCap_UB3_N04.append(GADC_QCap_UB3(g,0.4))\n",
    "    GADC_QCap_UB4_N04.append(GADC_QCap_UB4(g,0.4))\n",
    "    QTN_QCap_UB_N04.append(QTN_ext_QCap(g,0.4))\n",
    "    \n",
    "    GADC_QCap_LB1_N05.append(GADC_coh_inf(g,0.5))\n",
    "    GADC_QCap_UB1_N05.append(GADC_QCap_UB1(g,0.5))\n",
    "    GADC_QCap_UB2_N05.append(GADC_QCap_UB2(g,0.5))\n",
    "    GADC_QCap_UB3_N05.append(GADC_QCap_UB3(g,0.5))\n",
    "    GADC_QCap_UB4_N05.append(GADC_QCap_UB4(g,0.5))\n",
    "    QTN_QCap_UB_N05.append(QTN_ext_QCap(g,0.5))\n",
    "    \n",
    "    '''\n",
    "    GADC_QCap_LB1_N06.append(GADC_coh_inf(g,0.6))\n",
    "    GADC_QCap_UB1_N06.append(GADC_QCap_UB1(g,0.6))\n",
    "    GADC_QCap_UB2_N06.append(GADC_QCap_UB2(g,0.6))\n",
    "    GADC_QCap_UB3_N06.append(GADC_QCap_UB3(g,0.6))\n",
    "    GADC_QCap_UB4_N06.append(GADC_QCap_UB4(g,0.6))\n",
    "    QTN_QCap_UB_N06.append(QTN_ext_QCap(g,0.6))\n",
    "    \n",
    "    GADC_QCap_LB1_N07.append(GADC_coh_inf(g,0.7))\n",
    "    GADC_QCap_UB1_N07.append(GADC_QCap_UB1(g,0.7))\n",
    "    GADC_QCap_UB2_N07.append(GADC_QCap_UB2(g,0.7))\n",
    "    GADC_QCap_UB3_N07.append(GADC_QCap_UB3(g,0.7))\n",
    "    GADC_QCap_UB4_N07.append(GADC_QCap_UB4(g,0.7))\n",
    "    QTN_QCap_UB_N07.append(QTN_ext_QCap(g,0.7))\n",
    "    \n",
    "    GADC_QCap_LB1_N08.append(GADC_coh_inf(g,0.8))\n",
    "    GADC_QCap_UB1_N08.append(GADC_QCap_UB1(g,0.8))\n",
    "    GADC_QCap_UB2_N08.append(GADC_QCap_UB2(g,0.8))\n",
    "    GADC_QCap_UB3_N08.append(GADC_QCap_UB3(g,0.8))\n",
    "    GADC_QCap_UB4_N08.append(GADC_QCap_UB4(g,0.8))\n",
    "    QTN_QCap_UB_N08.append(QTN_ext_QCap(g,0.8))\n",
    "    \n",
    "    GADC_QCap_LB1_N09.append(GADC_coh_inf(g,0.9))\n",
    "    GADC_QCap_UB1_N09.append(GADC_QCap_UB1(g,0.9))\n",
    "    GADC_QCap_UB2_N09.append(GADC_QCap_UB2(g,0.9))\n",
    "    GADC_QCap_UB3_N09.append(GADC_QCap_UB3(g,0.9))\n",
    "    GADC_QCap_UB4_N09.append(GADC_QCap_UB4(g,0.9))\n",
    "    QTN_QCap_UB_N09.append(QTN_ext_QCap(g,0.9))\n",
    "    '''\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "bounds_min_1=[]\n",
    "bounds_min_2=[]\n",
    "\n",
    "for i in range(len(g_array)):\n",
    "    bounds_min_1.append(np.min([GADC_QCap_UB1_N01[i],GADC_QCap_UB2_N01[i],GADC_QCap_UB5_Deg_N01[i]]))\n",
    "    bounds_min_2.append(np.min([GADC_QCap_UB1_N001[i],GADC_QCap_UB2_N001[i],GADC_QCap_UB5_Deg_N001[i]]))\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4,3))\n",
    "\n",
    "plt.semilogy(1-g_array,GADC_QCap_LB1_N01,'-g',label=r'$Q_{\\mathrm{CI}}^{\\mathrm{LB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB1_N01,'--b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB2_N01,'--m',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "#plt.semilogy(1-g_array,GADC_QCap_UB3_N01,'--g',label=r'$Q_3^{\\mathrm{UB}}$')\n",
    "#plt.semilogy(1-g_array,GADC_QCap_UB4_N01,'--m',label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB5_Deg_N01,'--y',label=r'$Q_5^{\\mathrm{UB}}$')\n",
    "plt.semilogy(g_array,QTN_QCap_UB_N01,'-r',label=r'$Q_{\\mathrm{RMG}}^{\\mathrm{UB}}$')\n",
    "\n",
    "plt.fill_between(1-g_array,GADC_QCap_LB1_N01,bounds_min_1,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "plt.xlabel(r'$\\eta$')\n",
    "\n",
    "plt.title(r'$N=0.1$')\n",
    "\n",
    "plt.axis([0.5,1,0.01,1])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('QTN_QCap_N01_compRMG.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7188317269076305"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1-g_array[140]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.4259973"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GADC_QCap_UB5_Deg_N01[170]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.4461986"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GADC_QCap_UB5_Deg_N01[140]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.10788493203937433"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bounds_min_1[140]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4,3))\n",
    "\n",
    "plt.semilogy(1-g_array,GADC_QCap_LB1_N001,'-g',label=r'$Q_{\\mathrm{CI}}^{\\mathrm{LB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB1_N001,'--b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB2_N001,'--m',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "#plt.semilogy(1-g_array,GADC_QCap_UB3_N001,'--g',label=r'$Q_3^{\\mathrm{UB}}$')\n",
    "#plt.semilogy(1-g_array,GADC_QCap_UB4_N001,'--m',label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "plt.semilogy(1-g_array,GADC_QCap_UB5_Deg_N001,'--y',label=r'$Q_5^{\\mathrm{UB}}$')\n",
    "plt.semilogy(g_array,QTN_QCap_UB_N001,'-r',label=r'$Q_{\\mathrm{RMG}}^{\\mathrm{UB}}$')\n",
    "\n",
    "plt.fill_between(1-g_array,GADC_QCap_LB1_N001,bounds_min_2,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "\n",
    "plt.xlabel(r'$\\eta$')\n",
    "\n",
    "plt.title(r'$N=0.01$')\n",
    "\n",
    "plt.axis([0.5,1,0.01,1])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('QTN_QCap_N001_compRMG.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "bounds_min_N02=[]\n",
    "bounds_min_N03=[]\n",
    "bounds_min_N04=[]\n",
    "bounds_min_N05=[]\n",
    "\n",
    "for i in range(len(g_array)):\n",
    "    bounds_min_N02.append(np.min([GADC_QCap_UB1_N02[i],GADC_QCap_UB2_N02[i]]))\n",
    "    bounds_min_N03.append(np.min([GADC_QCap_UB1_N03[i],GADC_QCap_UB2_N03[i]]))\n",
    "    bounds_min_N04.append(np.min([GADC_QCap_UB1_N04[i],GADC_QCap_UB2_N04[i]]))\n",
    "    bounds_min_N05.append(np.min([GADC_QCap_UB1_N05[i],GADC_QCap_UB2_N05[i]]))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x684 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(5,9.5))\n",
    "\n",
    "ax1=fig.add_subplot(4,2,1)\n",
    "ax2=fig.add_subplot(4,2,2)\n",
    "ax3=fig.add_subplot(4,2,3)\n",
    "ax4=fig.add_subplot(4,2,4)\n",
    "#ax5=fig.add_subplot(8,2,5)\n",
    "#ax6=fig.add_subplot(8,2,6)\n",
    "#ax7=fig.add_subplot(8,2,7)\n",
    "#ax8=fig.add_subplot(8,2,8)\n",
    "\n",
    "\n",
    "ax1.semilogy(1-g_array,GADC_QCap_LB1_N02,'-g',label=r'$Q_{\\mathrm{CI}}^{\\mathrm{LB}}$')\n",
    "ax1.semilogy(1-g_array,GADC_QCap_UB1_N02,'--b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "ax1.semilogy(1-g_array,GADC_QCap_UB2_N02,'--m',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "#ax1.semilogy(1-g_array,GADC_QCap_UB3_N02,'--y',label=r'$Q_3^{\\mathrm{UB}}$')\n",
    "#ax1.semilogy(1-g_array,GADC_QCap_UB4_N02,'--c',label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "ax1.semilogy(g_array,QTN_QCap_UB_N02,'-r',label=r'$Q_{\\mathrm{RMG}}^{\\mathrm{UB}}$')\n",
    "ax1.fill_between(1-g_array,GADC_QCap_LB1_N02,bounds_min_N02,color='crimson',alpha=0.4)\n",
    "\n",
    "ax2.semilogy(1-g_array,GADC_QCap_LB1_N03,'-g')\n",
    "ax2.semilogy(1-g_array,GADC_QCap_UB1_N03,'--b')\n",
    "ax2.semilogy(1-g_array,GADC_QCap_UB2_N03,'--m')\n",
    "#ax2.semilogy(1-g_array,GADC_QCap_UB3_N03,'--y')\n",
    "#ax2.semilogy(1-g_array,GADC_QCap_UB4_N03,'--c')\n",
    "ax2.semilogy(g_array,QTN_QCap_UB_N03,'-r')\n",
    "ax2.fill_between(1-g_array,GADC_QCap_LB1_N03,bounds_min_N03,color='crimson',alpha=0.4)\n",
    "\n",
    "ax3.semilogy(1-g_array,GADC_QCap_LB1_N04,'-g')\n",
    "ax3.semilogy(1-g_array,GADC_QCap_UB1_N04,'--b')\n",
    "ax3.semilogy(1-g_array,GADC_QCap_UB2_N04,'--m')\n",
    "#ax3.semilogy(1-g_array,GADC_QCap_UB3_N04,'--y')\n",
    "#ax3.semilogy(1-g_array,GADC_QCap_UB4_N04,'--c')\n",
    "ax3.semilogy(g_array,QTN_QCap_UB_N04,'-r')\n",
    "ax3.fill_between(1-g_array,GADC_QCap_LB1_N04,bounds_min_N04,color='crimson',alpha=0.4)\n",
    "\n",
    "ax4.semilogy(1-g_array,GADC_QCap_LB1_N05,'-g')\n",
    "ax4.semilogy(1-g_array,GADC_QCap_UB1_N05,'--b')\n",
    "ax4.semilogy(1-g_array,GADC_QCap_UB2_N05,'--m')\n",
    "#ax4.semilogy(1-g_array,GADC_QCap_UB3_N05,'--y')\n",
    "#ax4.semilogy(1-g_array,GADC_QCap_UB4_N05,'--c')\n",
    "ax4.semilogy(g_array,QTN_QCap_UB_N05,'-r')\n",
    "ax4.fill_between(1-g_array,GADC_QCap_LB1_N05,bounds_min_N05,color='crimson',alpha=0.4)\n",
    "\n",
    "'''\n",
    "ax5.semilogy(1-g_array,GADC_QCap_LB1_N06,'-g')\n",
    "ax5.semilogy(1-g_array,GADC_QCap_UB1_N06,'--b')\n",
    "ax5.semilogy(1-g_array,GADC_QCap_UB2_N06,'--m')\n",
    "ax5.semilogy(1-g_array,GADC_QCap_UB3_N06,'--y')\n",
    "ax5.semilogy(1-g_array,GADC_QCap_UB4_N06,'--c')\n",
    "ax5.semilogy(g_array,QTN_QCap_UB_N06,'-r')\n",
    "\n",
    "ax6.semilogy(1-g_array,GADC_QCap_LB1_N07,'-g')\n",
    "ax6.semilogy(1-g_array,GADC_QCap_UB1_N07,'--b')\n",
    "ax6.semilogy(1-g_array,GADC_QCap_UB2_N07,'--m')\n",
    "ax6.semilogy(1-g_array,GADC_QCap_UB3_N07,'--y')\n",
    "ax6.semilogy(1-g_array,GADC_QCap_UB4_N07,'--c')\n",
    "ax6.semilogy(g_array,QTN_QCap_UB_N07,'-r')\n",
    "\n",
    "ax7.semilogy(1-g_array,GADC_QCap_LB1_N08,'-g')\n",
    "ax7.semilogy(1-g_array,GADC_QCap_UB1_N08,'--b')\n",
    "ax7.semilogy(1-g_array,GADC_QCap_UB2_N08,'--m')\n",
    "ax7.semilogy(1-g_array,GADC_QCap_UB3_N08,'--y')\n",
    "ax7.semilogy(1-g_array,GADC_QCap_UB4_N08,'--c')\n",
    "ax7.semilogy(g_array,QTN_QCap_UB_N08,'-r')\n",
    "\n",
    "ax8.semilogy(1-g_array,GADC_QCap_LB1_N09,'-g')\n",
    "ax8.semilogy(1-g_array,GADC_QCap_UB1_N09,'--b')\n",
    "ax8.semilogy(1-g_array,GADC_QCap_UB2_N09,'--m')\n",
    "ax8.semilogy(1-g_array,GADC_QCap_UB3_N09,'--y')\n",
    "ax8.semilogy(1-g_array,GADC_QCap_UB4_N09,'--c')\n",
    "ax8.semilogy(g_array,QTN_QCap_UB_N09,'-r')\n",
    "'''\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$\\eta$')\n",
    "ax2.set_xlabel(r'$\\eta$')\n",
    "ax3.set_xlabel(r'$\\eta$')\n",
    "ax4.set_xlabel(r'$\\eta$')\n",
    "#ax5.set_xlabel(r'$\\eta$')\n",
    "#ax6.set_xlabel(r'$\\eta$')\n",
    "#ax7.set_xlabel(r'$\\eta$')\n",
    "#ax8.set_xlabel(r'$\\eta$')\n",
    "\n",
    "ax1.set_title(r'$N=0.2$')\n",
    "ax2.set_title(r'$N=0.3$')\n",
    "ax3.set_title(r'$N=0.4$')\n",
    "ax4.set_title(r'$N=0.5$')\n",
    "#ax5.set_title(r'$N=0.6$')\n",
    "#ax6.set_title(r'$N=0.7$')\n",
    "#ax7.set_title(r'$N=0.8$')\n",
    "#ax8.set_title(r'$N=0.9$')\n",
    "\n",
    "ax1.axis([0.5,1,0.01,1])\n",
    "ax2.axis([0.5,1,0.01,1])\n",
    "ax3.axis([0.5,1,0.01,1])\n",
    "ax4.axis([0.5,1,0.01,1])\n",
    "#ax5.axis([0.5,1,0.01,1])\n",
    "#ax6.axis([0.5,1,0.01,1])\n",
    "#ax7.axis([0.5,1,0.01,1])\n",
    "#ax8.axis([0.5,1,0.01,1])\n",
    "\n",
    "fig.legend(ncol=6,loc='lower center',bbox_to_anchor = (0.017,0.430,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('QTN_QCap_compRMG_all.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Python/plots_quantum_capacity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from quantum import *\n",
    "from bounds import *\n",
    "import matplotlib.pyplot as plt\n",
    "import dill"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='plots2.pkl'\n",
    "dill.load_session(filename)\n",
    "#dill.dump_session(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6557442744323659"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GADC_coh_inf(0.1,0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "AD_QCap(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:18: RuntimeWarning: divide by zero encountered in log2\n",
      "  Ent_comp_out=N*g*np.log2(-N*g*(p - 1))*(p - 1) - ((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - 1)*(N - 1) - N*((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - g + 1) + g*p*np.log2(-g*p*(N - 1))*(N - 1) + (N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.) - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.))*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + (2*N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)/2 - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)/2)*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)\n",
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:18: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  Ent_comp_out=N*g*np.log2(-N*g*(p - 1))*(p - 1) - ((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - 1)*(N - 1) - N*((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - g + 1) + g*p*np.log2(-g*p*(N - 1))*(N - 1) + (N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.) - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.))*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + (2*N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)/2 - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)/2)*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)\n"
     ]
    }
   ],
   "source": [
    "N_array=np.linspace(0,0.5,200)\n",
    "\n",
    "GADC_QCap_LB1_g01=[]\n",
    "GADC_QCap_UB1_g01=[]\n",
    "GADC_QCap_UB2_g01=[]\n",
    "GADC_QCap_UB3_g01=[]\n",
    "GADC_QCap_UB4_g01=[]\n",
    "\n",
    "GADC_QCap_LB1_g02=[]\n",
    "GADC_QCap_UB1_g02=[]\n",
    "GADC_QCap_UB2_g02=[]\n",
    "GADC_QCap_UB3_g02=[]\n",
    "GADC_QCap_UB4_g02=[]\n",
    "\n",
    "GADC_QCap_LB1_g03=[]\n",
    "GADC_QCap_UB1_g03=[]\n",
    "GADC_QCap_UB2_g03=[]\n",
    "GADC_QCap_UB3_g03=[]\n",
    "GADC_QCap_UB4_g03=[]\n",
    "\n",
    "GADC_QCap_LB1_g04=[]\n",
    "GADC_QCap_UB1_g04=[]\n",
    "GADC_QCap_UB2_g04=[]\n",
    "GADC_QCap_UB3_g04=[]\n",
    "GADC_QCap_UB4_g04=[]\n",
    "\n",
    "for N in N_array:\n",
    "    GADC_QCap_LB1_g01.append(GADC_coh_inf(0.1,N))\n",
    "    GADC_QCap_UB1_g01.append(GADC_QCap_UB1(0.1,N))\n",
    "    GADC_QCap_UB2_g01.append(GADC_QCap_UB2(0.1,N))\n",
    "    GADC_QCap_UB3_g01.append(GADC_QCap_UB3(0.1,N))\n",
    "    GADC_QCap_UB4_g01.append(GADC_QCap_UB4(0.1,N))\n",
    "    \n",
    "    GADC_QCap_LB1_g02.append(GADC_coh_inf(0.2,N))\n",
    "    GADC_QCap_UB1_g02.append(GADC_QCap_UB1(0.2,N))\n",
    "    GADC_QCap_UB2_g02.append(GADC_QCap_UB2(0.2,N))\n",
    "    GADC_QCap_UB3_g02.append(GADC_QCap_UB3(0.2,N))\n",
    "    GADC_QCap_UB4_g02.append(GADC_QCap_UB4(0.2,N))\n",
    "    \n",
    "    GADC_QCap_LB1_g03.append(GADC_coh_inf(0.3,N))\n",
    "    GADC_QCap_UB1_g03.append(GADC_QCap_UB1(0.3,N))\n",
    "    GADC_QCap_UB2_g03.append(GADC_QCap_UB2(0.3,N))\n",
    "    GADC_QCap_UB3_g03.append(GADC_QCap_UB3(0.3,N))\n",
    "    GADC_QCap_UB4_g03.append(GADC_QCap_UB4(0.3,N))\n",
    "    \n",
    "    GADC_QCap_LB1_g04.append(GADC_coh_inf(0.4,N))\n",
    "    GADC_QCap_UB1_g04.append(GADC_QCap_UB1(0.4,N))\n",
    "    GADC_QCap_UB2_g04.append(GADC_QCap_UB2(0.4,N))\n",
    "    GADC_QCap_UB3_g04.append(GADC_QCap_UB3(0.4,N))\n",
    "    GADC_QCap_UB4_g04.append(GADC_QCap_UB4(0.4,N))\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:18: RuntimeWarning: divide by zero encountered in log2\n",
      "  Ent_comp_out=N*g*np.log2(-N*g*(p - 1))*(p - 1) - ((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - 1)*(N - 1) - N*((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - g + 1) + g*p*np.log2(-g*p*(N - 1))*(N - 1) + (N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.) - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.))*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + (2*N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)/2 - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)/2)*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)\n",
      "/home/sumeet/Dropbox/Research/GADC/Plots/bounds.py:18: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  Ent_comp_out=N*g*np.log2(-N*g*(p - 1))*(p - 1) - ((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - 1)*(N - 1) - N*((np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)*(N*g - 2*N - g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)) + (np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)*(2*N - N*g + g*p + (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) - 1))/(2*(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)))*(g*p - g + 1) + g*p*np.log2(-g*p*(N - 1))*(N - 1) + (N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.) - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.))*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.) + (2*N*(np.log2(N*g*p - (g*p)/2 - (N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (N*g)/2 + 1./2.)/2 - np.log2((N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)/2 - (g*p)/2 - (N*g)/2 + N*g*p + 1./2.)/2)*(N - 1)*(g - 1))/(N**2*g**2 - 2*N*g**2*p + 4*N*g*p - 2*N*g + g**2*p**2 - 2*g*p + 1)**(1./2.)\n"
     ]
    }
   ],
   "source": [
    "N_array=np.linspace(0,0.5,200)\n",
    "\n",
    "GADC_QCap_LB1_g045=[]\n",
    "GADC_QCap_UB1_g045=[]\n",
    "GADC_QCap_UB2_g045=[]\n",
    "GADC_QCap_UB3_g045=[]\n",
    "GADC_QCap_UB4_g045=[]\n",
    "\n",
    "GADC_QCap_LB1_g049=[]\n",
    "GADC_QCap_UB1_g049=[]\n",
    "GADC_QCap_UB2_g049=[]\n",
    "GADC_QCap_UB3_g049=[]\n",
    "GADC_QCap_UB4_g049=[]\n",
    "\n",
    "for N in N_array:\n",
    "\n",
    "    GADC_QCap_LB1_g045.append(GADC_coh_inf(0.45,N))\n",
    "    GADC_QCap_UB1_g045.append(GADC_QCap_UB1(0.45,N))\n",
    "    GADC_QCap_UB2_g045.append(GADC_QCap_UB2(0.45,N))\n",
    "    GADC_QCap_UB3_g045.append(GADC_QCap_UB3(0.45,N))\n",
    "    GADC_QCap_UB4_g045.append(GADC_QCap_UB4(0.45,N))\n",
    "    \n",
    "    GADC_QCap_LB1_g049.append(GADC_coh_inf(0.49,N))\n",
    "    GADC_QCap_UB1_g049.append(GADC_QCap_UB1(0.49,N))\n",
    "    GADC_QCap_UB2_g049.append(GADC_QCap_UB2(0.49,N))\n",
    "    GADC_QCap_UB3_g049.append(GADC_QCap_UB3(0.49,N))\n",
    "    GADC_QCap_UB4_g049.append(GADC_QCap_UB4(0.49,N))\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,150)\n",
    "g_array_alt=np.linspace(0.0001,0.9999,150)\n",
    "\n",
    "GADC_QCap_LB1_N01=[]\n",
    "GADC_QCap_UB1_N01=[]\n",
    "GADC_QCap_UB2_N01=[]\n",
    "GADC_QCap_UB3_N01=[]\n",
    "GADC_QCap_UB4_N01=[]\n",
    "\n",
    "GADC_QCap_LB1_N02=[]\n",
    "GADC_QCap_UB1_N02=[]\n",
    "GADC_QCap_UB2_N02=[]\n",
    "GADC_QCap_UB3_N02=[]\n",
    "GADC_QCap_UB4_N02=[]\n",
    "\n",
    "GADC_QCap_LB1_N03=[]\n",
    "GADC_QCap_UB1_N03=[]\n",
    "GADC_QCap_UB2_N03=[]\n",
    "GADC_QCap_UB3_N03=[]\n",
    "GADC_QCap_UB4_N03=[]\n",
    "\n",
    "GADC_QCap_LB1_N04=[]\n",
    "GADC_QCap_UB1_N04=[]\n",
    "GADC_QCap_UB2_N04=[]\n",
    "GADC_QCap_UB3_N04=[]\n",
    "GADC_QCap_UB4_N04=[]\n",
    "\n",
    "GADC_QCap_LB1_N045=[]\n",
    "GADC_QCap_UB1_N045=[]\n",
    "GADC_QCap_UB2_N045=[]\n",
    "GADC_QCap_UB3_N045=[]\n",
    "GADC_QCap_UB4_N045=[]\n",
    "\n",
    "GADC_QCap_LB1_N049=[]\n",
    "GADC_QCap_UB1_N049=[]\n",
    "GADC_QCap_UB2_N049=[]\n",
    "GADC_QCap_UB3_N049=[]\n",
    "GADC_QCap_UB4_N049=[]\n",
    "\n",
    "GADC_QCap_LB1_N05=[]\n",
    "GADC_QCap_UB1_N05=[]\n",
    "GADC_QCap_UB2_N05=[]\n",
    "GADC_QCap_UB3_N05=[]\n",
    "GADC_QCap_UB4_N05=[]\n",
    "\n",
    "for g in g_array:\n",
    "    GADC_QCap_LB1_N01.append(GADC_coh_inf(g,0.1))\n",
    "    GADC_QCap_UB1_N01.append(GADC_QCap_UB1(g,0.1))\n",
    "    GADC_QCap_UB2_N01.append(GADC_QCap_UB2(g,0.1))\n",
    "    GADC_QCap_UB3_N01.append(GADC_QCap_UB3(g,0.1))\n",
    "    GADC_QCap_UB4_N01.append(GADC_QCap_UB4(g,0.1))\n",
    "    \n",
    "    GADC_QCap_LB1_N02.append(GADC_coh_inf(g,0.2))\n",
    "    GADC_QCap_UB1_N02.append(GADC_QCap_UB1(g,0.2))\n",
    "    GADC_QCap_UB2_N02.append(GADC_QCap_UB2(g,0.2))\n",
    "    GADC_QCap_UB3_N02.append(GADC_QCap_UB3(g,0.2))\n",
    "    GADC_QCap_UB4_N02.append(GADC_QCap_UB4(g,0.2))\n",
    "    \n",
    "    GADC_QCap_LB1_N03.append(GADC_coh_inf(g,0.3))\n",
    "    GADC_QCap_UB1_N03.append(GADC_QCap_UB1(g,0.3))\n",
    "    GADC_QCap_UB2_N03.append(GADC_QCap_UB2(g,0.3))\n",
    "    GADC_QCap_UB3_N03.append(GADC_QCap_UB3(g,0.3))\n",
    "    GADC_QCap_UB4_N03.append(GADC_QCap_UB4(g,0.3))\n",
    "    \n",
    "    GADC_QCap_LB1_N04.append(GADC_coh_inf(g,0.4))\n",
    "    GADC_QCap_UB1_N04.append(GADC_QCap_UB1(g,0.4))\n",
    "    GADC_QCap_UB2_N04.append(GADC_QCap_UB2(g,0.4))\n",
    "    GADC_QCap_UB3_N04.append(GADC_QCap_UB3(g,0.4))\n",
    "    GADC_QCap_UB4_N04.append(GADC_QCap_UB4(g,0.4))\n",
    "    \n",
    "    GADC_QCap_LB1_N045.append(GADC_coh_inf(g,0.45))\n",
    "    GADC_QCap_UB1_N045.append(GADC_QCap_UB1(g,0.45))\n",
    "    GADC_QCap_UB2_N045.append(GADC_QCap_UB2(g,0.45))\n",
    "    GADC_QCap_UB3_N045.append(GADC_QCap_UB3(g,0.45))\n",
    "    GADC_QCap_UB4_N045.append(GADC_QCap_UB4(g,0.45))\n",
    "    \n",
    "    GADC_QCap_LB1_N049.append(GADC_coh_inf(g,0.49))\n",
    "    GADC_QCap_UB1_N049.append(GADC_QCap_UB1(g,0.49))\n",
    "    GADC_QCap_UB2_N049.append(GADC_QCap_UB2(g,0.49))\n",
    "    GADC_QCap_UB3_N049.append(GADC_QCap_UB3(g,0.49))\n",
    "    GADC_QCap_UB4_N049.append(GADC_QCap_UB4(g,0.49))\n",
    "    \n",
    "    GADC_QCap_LB1_N05.append(GADC_coh_inf(g,0.5))\n",
    "    GADC_QCap_UB1_N05.append(GADC_QCap_UB1(g,0.5))\n",
    "    GADC_QCap_UB2_N05.append(GADC_QCap_UB2(g,0.5))\n",
    "    GADC_QCap_UB3_N05.append(GADC_QCap_UB3(g,0.5))\n",
    "    GADC_QCap_UB4_N05.append(GADC_QCap_UB4(g,0.5))\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.9991649185358995,\n",
       " 0.9843304936174571,\n",
       " 0.9717393332602182,\n",
       " 0.9600655994627015,\n",
       " 0.9489895624625198,\n",
       " 0.9383576634230866,\n",
       " 0.928079025699889,\n",
       " 0.9180934545830436,\n",
       " 0.9083581119340676,\n",
       " 0.8988409472071714,\n",
       " 0.8895170770459623,\n",
       " 0.8803666237155882,\n",
       " 0.8713733440187788,\n",
       " 0.8625237173008673,\n",
       " 0.8538063151045034,\n",
       " 0.845211351482588,\n",
       " 0.8367303535498231,\n",
       " 0.828355914589366,\n",
       " 0.8200815053823944,\n",
       " 0.8119013275449043,\n",
       " 0.8038101978004424,\n",
       " 0.7958034554405724,\n",
       " 0.7878768874434803,\n",
       " 0.7800266672315527,\n",
       " 0.7722493040987244,\n",
       " 0.7645416010817853,\n",
       " 0.7569006195846164,\n",
       " 0.7493236494549915,\n",
       " 0.7418081835030037,\n",
       " 0.7343518956669141,\n",
       " 0.7269526221967268,\n",
       " 0.7196083453519413,\n",
       " 0.7123171792073866,\n",
       " 0.7050773572373387,\n",
       " 0.6978872214080971,\n",
       " 0.6907452125568928,\n",
       " 0.6836498618730837,\n",
       " 0.6765997833283379,\n",
       " 0.6695936669273388,\n",
       " 0.6626302726709206,\n",
       " 0.6557084251401132,\n",
       " 0.6488270086233738,\n",
       " 0.6419849627206486,\n",
       " 0.6351812783673937,\n",
       " 0.62841499422964,\n",
       " 0.6216851934278674,\n",
       " 0.6149910005530695,\n",
       " 0.6083315789431856,\n",
       " 0.6017061281921808,\n",
       " 0.5951138818674444,\n",
       " 0.5885541054142328,\n",
       " 0.5820260942283939,\n",
       " 0.5755291718808757,\n",
       " 0.5690626884793398,\n",
       " 0.5626260191539579,\n",
       " 0.5562185626558415,\n",
       " 0.5498397400578501,\n",
       " 0.5434889935486216,\n",
       " 0.5371657853116095,\n",
       " 0.5308695964818062,\n",
       " 0.5245999261735181,\n",
       " 0.5183562905732788,\n",
       " 0.5121382220925632,\n",
       " 0.5059452685754166,\n",
       " 0.4997769925566842,\n",
       " 0.4936329705668443,\n",
       " 0.4875127924798446,\n",
       " 0.4814160609007181,\n",
       " 0.4753423905899481,\n",
       " 0.4692914079219168,\n",
       " 0.46326275037492315,\n",
       " 0.4572560660505456,\n",
       " 0.45127101322025953,\n",
       " 0.44530725989740017,\n",
       " 0.439364483432761,\n",
       " 0.43344237013220066,\n",
       " 0.4275406148948002,\n",
       " 0.4216589208702144,\n",
       " 0.41579699913398005,\n",
       " 0.40995456837959277,\n",
       " 0.4041313546263361,\n",
       " 0.3983270909418474,\n",
       " 0.3925415171785269,\n",
       " 0.3867743797229244,\n",
       " 0.3810254312573538,\n",
       " 0.37529443053299394,\n",
       " 0.36958114215377746,\n",
       " 0.36388533637049836,\n",
       " 0.35820678888450264,\n",
       " 0.35254528066045165,\n",
       " 0.3469005977476356,\n",
       " 0.3412725311093807,\n",
       " 0.3356608764601128,\n",
       " 0.33006543410963407,\n",
       " 0.32448600881430556,\n",
       " 0.31892240963468454,\n",
       " 0.31337444979937246,\n",
       " 0.3078419465747002,\n",
       " 0.30232472113999975,\n",
       " 0.29682259846816983,\n",
       " 0.29133540721130047,\n",
       " 0.28586297959110774,\n",
       " 0.28040515129396415,\n",
       " 0.2749617613703417,\n",
       " 0.26953265213843514,\n",
       " 0.2641176690918422,\n",
       " 0.25871666081111033,\n",
       " 0.2533294788789995,\n",
       " 0.2479559777993552,\n",
       " 0.24259601491944427,\n",
       " 0.23724945035564382,\n",
       " 0.23191614692242735,\n",
       " 0.22659597006451038,\n",
       " 0.22128878779212569,\n",
       " 0.2159944706193726,\n",
       " 0.2107128915055747,\n",
       " 0.20544392579967163,\n",
       " 0.2001874511875812,\n",
       " 0.19494334764261145,\n",
       " 0.18971149737890258,\n",
       " 0.18449178480800743,\n",
       " 0.17928409649868238,\n",
       " 0.17408832113999406,\n",
       " 0.16890434950796263,\n",
       " 0.16373207443603466,\n",
       " 0.15857139078898141,\n",
       " 0.15342219544167546,\n",
       " 0.14828438726249016,\n",
       " 0.14315786710162914,\n",
       " 0.1380425377853144,\n",
       " 0.13293830411648022,\n",
       " 0.1278450728828402,\n",
       " 0.12276275287343341,\n",
       " 0.11769125490498833,\n",
       " 0.11263049185973883,\n",
       " 0.10758037873579618,\n",
       " 0.10254083271854275,\n",
       " 0.09751177326106986,\n",
       " 0.09249312219801631,\n",
       " 0.08748480388257063,\n",
       " 0.08248674535890554,\n",
       " 0.07749887657729992,\n",
       " 0.07252113066243826,\n",
       " 0.06755344424842735,\n",
       " 0.06259575789842531,\n",
       " 0.05764801663244046,\n",
       " 0.05271017059456473,\n",
       " 0.047782175902595814,\n",
       " 0.042863995737908334,\n",
       " 0.03795560175613677,\n",
       " 0.033056975931729626,\n",
       " 0.028168112997547068,\n",
       " 0.023289023713299772,\n",
       " 0.018419739308304428,\n",
       " 0.013560317619776607,\n",
       " 0.008710851731650981,\n",
       " 0.003871482390215286,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GADC_QCap_LB1_N04"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB5_Deg_g01=np.array([7.090535e-01,\n",
    "     7.070888e-01,\n",
    "     7.058266e-01,\n",
    "     7.048611e-01,\n",
    "     7.040834e-01,\n",
    "     7.034406e-01,\n",
    "     7.029011e-01,\n",
    "     7.024440e-01,\n",
    "     7.020543e-01,\n",
    "     7.017211e-01,\n",
    "     7.014356e-01,\n",
    "     7.011910e-01,\n",
    "     7.009818e-01,\n",
    "     7.008032e-01,\n",
    "     7.006514e-01,\n",
    "     7.005232e-01,\n",
    "     7.004156e-01,\n",
    "     7.003262e-01,\n",
    "     7.002528e-01,\n",
    "     7.001935e-01,\n",
    "     7.001467e-01,\n",
    "     7.001109e-01,\n",
    "     7.000846e-01,\n",
    "     7.000668e-01,\n",
    "     7.000562e-01,\n",
    "     7.000521e-01,\n",
    "     7.000534e-01,\n",
    "     7.000593e-01,\n",
    "     7.000692e-01,\n",
    "     7.000823e-01,\n",
    "     7.000981e-01,\n",
    "     7.001160e-01,\n",
    "     7.001354e-01,\n",
    "     7.001561e-01,\n",
    "     7.001774e-01,\n",
    "     7.001991e-01,\n",
    "     7.002207e-01,\n",
    "     7.002420e-01,\n",
    "     7.002627e-01,\n",
    "     7.002825e-01,\n",
    "     7.003013e-01,\n",
    "     7.003187e-01,\n",
    "     7.003346e-01,\n",
    "     7.003489e-01,\n",
    "     7.003614e-01,\n",
    "     7.003719e-01,\n",
    "     7.003805e-01,\n",
    "     7.003870e-01,\n",
    "     7.003914e-01,\n",
    "     7.003936e-01,\n",
    "     7.003936e-01,\n",
    "     7.003914e-01,\n",
    "     7.003870e-01,\n",
    "     7.003805e-01,\n",
    "     7.003719e-01,\n",
    "     7.003614e-01,\n",
    "     7.003489e-01,\n",
    "     7.003346e-01,\n",
    "     7.003187e-01,\n",
    "     7.003013e-01,\n",
    "     7.002825e-01,\n",
    "     7.002627e-01,\n",
    "     7.002420e-01,\n",
    "     7.002207e-01,\n",
    "     7.001991e-01,\n",
    "     7.001774e-01,\n",
    "     7.001561e-01,\n",
    "     7.001354e-01,\n",
    "     7.001160e-01,\n",
    "     7.000981e-01,\n",
    "     7.000823e-01,\n",
    "     7.000692e-01,\n",
    "     7.000593e-01,\n",
    "     7.000534e-01,\n",
    "     7.000521e-01,\n",
    "     7.000562e-01,\n",
    "     7.000668e-01,\n",
    "     7.000846e-01,\n",
    "     7.001109e-01,\n",
    "     7.001467e-01,\n",
    "     7.001935e-01,\n",
    "     7.002528e-01,\n",
    "     7.003262e-01,\n",
    "     7.004156e-01,\n",
    "     7.005232e-01,\n",
    "     7.006514e-01,\n",
    "     7.008032e-01,\n",
    "     7.009818e-01,\n",
    "     7.011910e-01,\n",
    "     7.014356e-01,\n",
    "     7.017211e-01,\n",
    "     7.020543e-01,\n",
    "     7.024440e-01,\n",
    "     7.029011e-01,\n",
    "     7.034406e-01,\n",
    "     7.040834e-01,\n",
    "     7.048611e-01,\n",
    "     7.058266e-01,\n",
    "     7.070888e-01,\n",
    "     7.090535e-01])\n",
    "\n",
    "GADC_QCap_UB5_Deg_g02=np.array([5.060656e-01,\n",
    "     5.070934e-01,\n",
    "     5.090506e-01,\n",
    "     5.113329e-01,\n",
    "     5.137823e-01,\n",
    "     5.163234e-01,\n",
    "     5.189123e-01,\n",
    "     5.215205e-01,\n",
    "     5.241281e-01,\n",
    "     5.267209e-01,\n",
    "     5.292880e-01,\n",
    "     5.318211e-01,\n",
    "     5.343136e-01,\n",
    "     5.367605e-01,\n",
    "     5.391575e-01,\n",
    "     5.415012e-01,\n",
    "     5.437889e-01,\n",
    "     5.460182e-01,\n",
    "     5.481872e-01,\n",
    "     5.502944e-01,\n",
    "     5.523385e-01,\n",
    "     5.543184e-01,\n",
    "     5.562331e-01,\n",
    "     5.580819e-01,\n",
    "     5.598643e-01,\n",
    "     5.615796e-01,\n",
    "     5.632275e-01,\n",
    "     5.648077e-01,\n",
    "     5.663198e-01,\n",
    "     5.677636e-01,\n",
    "     5.691390e-01,\n",
    "     5.704458e-01,\n",
    "     5.716840e-01,\n",
    "     5.728534e-01,\n",
    "     5.739539e-01,\n",
    "     5.749857e-01,\n",
    "     5.759485e-01,\n",
    "     5.768425e-01,\n",
    "     5.776677e-01,\n",
    "     5.784239e-01,\n",
    "     5.791114e-01,\n",
    "     5.797300e-01,\n",
    "     5.802798e-01,\n",
    "     5.807608e-01,\n",
    "     5.811731e-01,\n",
    "     5.815166e-01,\n",
    "     5.817914e-01,\n",
    "     5.819975e-01,\n",
    "     5.821348e-01,\n",
    "     5.822035e-01,\n",
    "     5.822035e-01,\n",
    "     5.821348e-01,\n",
    "     5.819975e-01,\n",
    "     5.817914e-01,\n",
    "     5.815166e-01,\n",
    "     5.811731e-01,\n",
    "     5.807608e-01,\n",
    "     5.802798e-01,\n",
    "     5.797300e-01,\n",
    "     5.791114e-01,\n",
    "     5.784239e-01,\n",
    "     5.776677e-01,\n",
    "     5.768425e-01,\n",
    "     5.759485e-01,\n",
    "     5.749857e-01,\n",
    "     5.739539e-01,\n",
    "     5.728534e-01,\n",
    "     5.716840e-01,\n",
    "     5.704458e-01,\n",
    "     5.691390e-01,\n",
    "     5.677636e-01,\n",
    "     5.663198e-01,\n",
    "     5.648077e-01,\n",
    "     5.632275e-01,\n",
    "     5.615796e-01,\n",
    "     5.598643e-01,\n",
    "     5.580819e-01,\n",
    "     5.562331e-01,\n",
    "     5.543183e-01,\n",
    "     5.523385e-01,\n",
    "     5.502944e-01,\n",
    "     5.481872e-01,\n",
    "     5.460182e-01,\n",
    "     5.437889e-01,\n",
    "     5.415012e-01,\n",
    "     5.391575e-01,\n",
    "     5.367605e-01,\n",
    "     5.343136e-01,\n",
    "     5.318211e-01,\n",
    "     5.292880e-01,\n",
    "     5.267209e-01,\n",
    "     5.241281e-01,\n",
    "     5.215205e-01,\n",
    "     5.189123e-01,\n",
    "     5.163234e-01,\n",
    "     5.137823e-01,\n",
    "     5.113329e-01,\n",
    "     5.090506e-01,\n",
    "     5.070934e-01,\n",
    "     5.060656e-01])\n",
    "\n",
    "\n",
    "GADC_QCap_UB5_Deg_g03=np.array([3.289813e-01,\n",
    "     3.409754e-01,\n",
    "     3.531184e-01,\n",
    "     3.650083e-01,\n",
    "     3.765598e-01,\n",
    "     3.877425e-01,\n",
    "     3.985466e-01,\n",
    "     4.089715e-01,\n",
    "     4.190216e-01,\n",
    "     4.287042e-01,\n",
    "     4.380278e-01,\n",
    "     4.470015e-01,\n",
    "     4.556350e-01,\n",
    "     4.639378e-01,\n",
    "     4.719194e-01,\n",
    "     4.795888e-01,\n",
    "     4.869549e-01,\n",
    "     4.940262e-01,\n",
    "     5.008107e-01,\n",
    "     5.073161e-01,\n",
    "     5.135497e-01,\n",
    "     5.195185e-01,\n",
    "     5.252290e-01,\n",
    "     5.306874e-01,\n",
    "     5.358996e-01,\n",
    "     5.408711e-01,\n",
    "     5.456070e-01,\n",
    "     5.501124e-01,\n",
    "     5.543917e-01,\n",
    "     5.584493e-01,\n",
    "     5.622893e-01,\n",
    "     5.659155e-01,\n",
    "     5.693314e-01,\n",
    "     5.725403e-01,\n",
    "     5.755452e-01,\n",
    "     5.783492e-01,\n",
    "     5.809547e-01,\n",
    "     5.833643e-01,\n",
    "     5.855802e-01,\n",
    "     5.876045e-01,\n",
    "     5.894389e-01,\n",
    "     5.910852e-01,\n",
    "     5.925449e-01,\n",
    "     5.938193e-01,\n",
    "     5.949094e-01,\n",
    "     5.958164e-01,\n",
    "     5.965411e-01,\n",
    "     5.970840e-01,\n",
    "     5.974457e-01,\n",
    "     5.976265e-01,\n",
    "     5.976264e-01,\n",
    "     5.974457e-01,\n",
    "     5.970840e-01,\n",
    "     5.965411e-01,\n",
    "     5.958164e-01,\n",
    "     5.949095e-01,\n",
    "     5.938193e-01,\n",
    "     5.925449e-01,\n",
    "     5.910852e-01,\n",
    "     5.894389e-01,\n",
    "     5.876045e-01,\n",
    "     5.855802e-01,\n",
    "     5.833644e-01,\n",
    "     5.809547e-01,\n",
    "     5.783492e-01,\n",
    "     5.755453e-01,\n",
    "     5.725403e-01,\n",
    "     5.693314e-01,\n",
    "     5.659155e-01,\n",
    "     5.622893e-01,\n",
    "     5.584493e-01,\n",
    "     5.543917e-01,\n",
    "     5.501124e-01,\n",
    "     5.456070e-01,\n",
    "     5.408711e-01,\n",
    "     5.358996e-01,\n",
    "     5.306875e-01,\n",
    "     5.252290e-01,\n",
    "     5.195185e-01,\n",
    "     5.135497e-01,\n",
    "     5.073161e-01,\n",
    "     5.008107e-01,\n",
    "     4.940262e-01,\n",
    "     4.869549e-01,\n",
    "     4.795888e-01,\n",
    "     4.719194e-01,\n",
    "     4.639378e-01,\n",
    "     4.556350e-01,\n",
    "     4.470015e-01,\n",
    "     4.380278e-01,\n",
    "     4.287042e-01,\n",
    "     4.190216e-01,\n",
    "     4.089715e-01,\n",
    "     3.985466e-01,\n",
    "     3.877425e-01,\n",
    "     3.765598e-01,\n",
    "     3.650083e-01,\n",
    "     3.531184e-01,\n",
    "     3.409754e-01,\n",
    "     3.289813e-01])\n",
    "\n",
    "\n",
    "GADC_QCap_UB5_Deg_g04=np.array([1.660068e-01,\n",
    "     2.081524e-01,\n",
    "     2.460269e-01,\n",
    "     2.803510e-01,\n",
    "     3.116463e-01,\n",
    "     3.403475e-01,\n",
    "     3.668077e-01,\n",
    "     3.913124e-01,\n",
    "     4.140937e-01,\n",
    "     4.353420e-01,\n",
    "     4.552152e-01,\n",
    "     4.738457e-01,\n",
    "     4.913456e-01,\n",
    "     5.078105e-01,\n",
    "     5.233231e-01,\n",
    "     5.379550e-01,\n",
    "     5.517689e-01,\n",
    "     5.648200e-01,\n",
    "     5.771572e-01,\n",
    "     5.888241e-01,\n",
    "     5.998594e-01,\n",
    "     6.102981e-01,\n",
    "     6.201718e-01,\n",
    "     6.295089e-01,\n",
    "     6.383352e-01,\n",
    "     6.466743e-01,\n",
    "     6.545478e-01,\n",
    "     6.619749e-01,\n",
    "     6.689737e-01,\n",
    "     6.755606e-01,\n",
    "     6.817506e-01,\n",
    "     6.875576e-01,\n",
    "     6.929940e-01,\n",
    "     6.980716e-01,\n",
    "     7.028008e-01,\n",
    "     7.071916e-01,\n",
    "     7.112526e-01,\n",
    "     7.149920e-01,\n",
    "     7.184172e-01,\n",
    "     7.215348e-01,\n",
    "     7.243507e-01,\n",
    "     7.268703e-01,\n",
    "     7.290984e-01,\n",
    "     7.310391e-01,\n",
    "     7.326959e-01,\n",
    "     7.340721e-01,\n",
    "     7.351700e-01,\n",
    "     7.359917e-01,\n",
    "     7.365387e-01,\n",
    "     7.368119e-01,\n",
    "     7.368119e-01,\n",
    "     7.365387e-01,\n",
    "     7.359917e-01,\n",
    "     7.351700e-01,\n",
    "     7.340721e-01,\n",
    "     7.326959e-01,\n",
    "     7.310391e-01,\n",
    "     7.290984e-01,\n",
    "     7.268703e-01,\n",
    "     7.243507e-01,\n",
    "     7.215348e-01,\n",
    "     7.184172e-01,\n",
    "     7.149921e-01,\n",
    "     7.112526e-01,\n",
    "     7.071916e-01,\n",
    "     7.028008e-01,\n",
    "     6.980716e-01,\n",
    "     6.929940e-01,\n",
    "     6.875576e-01,\n",
    "     6.817507e-01,\n",
    "     6.755606e-01,\n",
    "     6.689737e-01,\n",
    "     6.619749e-01,\n",
    "     6.545477e-01,\n",
    "     6.466744e-01,\n",
    "     6.383352e-01,\n",
    "     6.295089e-01,\n",
    "     6.201718e-01,\n",
    "     6.102981e-01,\n",
    "     5.998594e-01,\n",
    "     5.888241e-01,\n",
    "     5.771572e-01,\n",
    "     5.648200e-01,\n",
    "     5.517689e-01,\n",
    "     5.379550e-01,\n",
    "     5.233231e-01,\n",
    "     5.078105e-01,\n",
    "     4.913456e-01,\n",
    "     4.738457e-01,\n",
    "     4.552152e-01,\n",
    "     4.353420e-01,\n",
    "     4.140937e-01,\n",
    "     3.913124e-01,\n",
    "     3.668077e-01,\n",
    "     3.403475e-01,\n",
    "     3.116463e-01,\n",
    "     2.803509e-01,\n",
    "     2.460269e-01,\n",
    "     2.081524e-01,\n",
    "     1.660068e-01])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB6_CloseDeg_g01=np.array([7.125644e-01,\n",
    "     7.365911e-01,\n",
    "     7.573644e-01,\n",
    "     7.766971e-01,\n",
    "     7.950772e-01,\n",
    "     8.127435e-01,\n",
    "     8.298385e-01,\n",
    "     8.464574e-01,\n",
    "     8.626681e-01,\n",
    "     8.785216e-01,\n",
    "     8.940578e-01,\n",
    "     9.093083e-01,\n",
    "     9.242994e-01,\n",
    "     9.390526e-01,\n",
    "     9.535865e-01,\n",
    "     9.679168e-01,\n",
    "     9.820572e-01,\n",
    "     9.960198e-01,\n",
    "     1.009815e+00,\n",
    "     1.023452e+00,\n",
    "     1.036940e+00,\n",
    "     1.050286e+00,\n",
    "     1.063497e+00,\n",
    "     1.076579e+00,\n",
    "     1.089538e+00,\n",
    "     1.102379e+00,\n",
    "     1.115107e+00,\n",
    "     1.127726e+00,\n",
    "     1.140241e+00,\n",
    "     1.152655e+00,\n",
    "     1.164972e+00,\n",
    "     1.177196e+00,\n",
    "     1.189328e+00,\n",
    "     1.201373e+00,\n",
    "     1.213333e+00,\n",
    "     1.225210e+00,\n",
    "     1.237007e+00,\n",
    "     1.248727e+00,\n",
    "     1.260370e+00,\n",
    "     1.271941e+00,\n",
    "     1.283439e+00,\n",
    "     1.294869e+00,\n",
    "     1.306230e+00,\n",
    "     1.317524e+00,\n",
    "     1.328754e+00,\n",
    "     1.339921e+00,\n",
    "     1.351027e+00,\n",
    "     1.362071e+00,\n",
    "     1.373057e+00,\n",
    "     1.383986e+00,\n",
    "     1.394858e+00,\n",
    "     1.405674e+00,\n",
    "     1.416437e+00,\n",
    "     1.427146e+00,\n",
    "     1.437803e+00,\n",
    "     1.448410e+00,\n",
    "     1.458966e+00,\n",
    "     1.469473e+00,\n",
    "     1.479932e+00,\n",
    "     1.490344e+00,\n",
    "     1.500710e+00,\n",
    "     1.511029e+00,\n",
    "     1.521304e+00,\n",
    "     1.531535e+00,\n",
    "     1.541723e+00,\n",
    "     1.551867e+00,\n",
    "     1.561970e+00,\n",
    "     1.572032e+00,\n",
    "     1.582053e+00,\n",
    "     1.592034e+00,\n",
    "     1.601976e+00,\n",
    "     1.611879e+00,\n",
    "     1.621744e+00,\n",
    "     1.631571e+00,\n",
    "     1.641361e+00,\n",
    "     1.651115e+00,\n",
    "     1.660832e+00,\n",
    "     1.670514e+00,\n",
    "     1.680161e+00,\n",
    "     1.689774e+00,\n",
    "     1.699352e+00,\n",
    "     1.708897e+00,\n",
    "     1.718409e+00,\n",
    "     1.727888e+00,\n",
    "     1.737335e+00,\n",
    "     1.746749e+00,\n",
    "     1.756133e+00,\n",
    "     1.765485e+00,\n",
    "     1.774807e+00,\n",
    "     1.784098e+00,\n",
    "     1.793359e+00,\n",
    "     1.802591e+00,\n",
    "     1.811793e+00,\n",
    "     1.820967e+00,\n",
    "     1.830112e+00,\n",
    "     1.839229e+00,\n",
    "     1.848317e+00,\n",
    "     1.857379e+00,\n",
    "     1.866413e+00,\n",
    "     1.875420e+00])\n",
    "\n",
    "\n",
    "GADC_QCap_UB6_CloseDeg_g02=np.array([5.121075e-01,\n",
    "     5.561321e-01,\n",
    "     5.936557e-01,\n",
    "     6.283040e-01,\n",
    "     6.610529e-01,\n",
    "     6.923799e-01,\n",
    "     7.225702e-01,\n",
    "     7.518139e-01,\n",
    "     7.802470e-01,\n",
    "     8.079716e-01,\n",
    "     8.350671e-01,\n",
    "     8.615971e-01,\n",
    "     8.876137e-01,\n",
    "     9.131604e-01,\n",
    "     9.382740e-01,\n",
    "     9.629860e-01,\n",
    "     9.873239e-01,\n",
    "     1.011312e+00,\n",
    "     1.034970e+00,\n",
    "     1.058318e+00,\n",
    "     1.081373e+00,\n",
    "     1.104150e+00,\n",
    "     1.126662e+00,\n",
    "     1.148922e+00,\n",
    "     1.170941e+00,\n",
    "     1.192730e+00,\n",
    "     1.214298e+00,\n",
    "     1.235655e+00,\n",
    "     1.256808e+00,\n",
    "     1.277764e+00,\n",
    "     1.298532e+00,\n",
    "     1.319118e+00,\n",
    "     1.339528e+00,\n",
    "     1.359767e+00,\n",
    "     1.379842e+00,\n",
    "     1.399757e+00,\n",
    "     1.419517e+00,\n",
    "     1.439127e+00,\n",
    "     1.458591e+00,\n",
    "     1.477913e+00,\n",
    "     1.497098e+00,\n",
    "     1.516148e+00,\n",
    "     1.535067e+00,\n",
    "     1.553859e+00,\n",
    "     1.572527e+00,\n",
    "     1.591073e+00,\n",
    "     1.609502e+00,\n",
    "     1.627814e+00,\n",
    "     1.646014e+00,\n",
    "     1.664104e+00,\n",
    "     1.682086e+00,\n",
    "     1.699963e+00,\n",
    "     1.717736e+00,\n",
    "     1.735408e+00,\n",
    "     1.752981e+00,\n",
    "     1.770458e+00,\n",
    "     1.787839e+00,\n",
    "     1.805127e+00,\n",
    "     1.822324e+00,\n",
    "     1.839431e+00,\n",
    "     1.856450e+00,\n",
    "     1.873383e+00,\n",
    "     1.890231e+00,\n",
    "     1.906996e+00,\n",
    "     1.923679e+00,\n",
    "     1.940281e+00,\n",
    "     1.956805e+00,\n",
    "     1.973251e+00,\n",
    "     1.989620e+00,\n",
    "     2.005915e+00,\n",
    "     2.022135e+00,\n",
    "     2.038283e+00,\n",
    "     2.054359e+00,\n",
    "     2.070365e+00,\n",
    "     2.086302e+00,\n",
    "     2.102170e+00,\n",
    "     2.117971e+00,\n",
    "     2.133705e+00,\n",
    "     2.149374e+00,\n",
    "     2.164979e+00,\n",
    "     2.180521e+00,\n",
    "     2.196000e+00,\n",
    "     2.211417e+00,\n",
    "     2.226774e+00,\n",
    "     2.242070e+00,\n",
    "     2.257308e+00,\n",
    "     2.272487e+00,\n",
    "     2.287608e+00,\n",
    "     2.302673e+00,\n",
    "     2.317681e+00,\n",
    "     2.332635e+00,\n",
    "     2.347533e+00,\n",
    "     2.362378e+00,\n",
    "     2.377169e+00,\n",
    "     2.391908e+00,\n",
    "     2.406595e+00,\n",
    "     2.421230e+00,\n",
    "     2.435815e+00,\n",
    "     2.450350e+00,\n",
    "     2.464835e+00])\n",
    "\n",
    "\n",
    "GADC_QCap_UB6_CloseDeg_g03=np.array([3.364422e-01,\n",
    "     3.989463e-01,\n",
    "     4.517075e-01,\n",
    "     5.001646e-01,\n",
    "     5.457812e-01,\n",
    "     5.892734e-01,\n",
    "     6.310693e-01,\n",
    "     6.714539e-01,\n",
    "     7.106310e-01,\n",
    "     7.487538e-01,\n",
    "     7.859413e-01,\n",
    "     8.222890e-01,\n",
    "     8.578749e-01,\n",
    "     8.927642e-01,\n",
    "     9.270121e-01,\n",
    "     9.606659e-01,\n",
    "     9.937666e-01,\n",
    "     1.026350e+00,\n",
    "     1.058448e+00,\n",
    "     1.090089e+00,\n",
    "     1.121297e+00,\n",
    "     1.152096e+00,\n",
    "     1.182506e+00,\n",
    "     1.212546e+00,\n",
    "     1.242233e+00,\n",
    "     1.271582e+00,\n",
    "     1.300608e+00,\n",
    "     1.329323e+00,\n",
    "     1.357742e+00,\n",
    "     1.385873e+00,\n",
    "     1.413730e+00,\n",
    "     1.441320e+00,\n",
    "     1.468654e+00,\n",
    "     1.495740e+00,\n",
    "     1.522586e+00,\n",
    "     1.549201e+00,\n",
    "     1.575590e+00,\n",
    "     1.601762e+00,\n",
    "     1.627722e+00,\n",
    "     1.653476e+00,\n",
    "     1.679031e+00,\n",
    "     1.704392e+00,\n",
    "     1.729565e+00,\n",
    "     1.754553e+00,\n",
    "     1.779362e+00,\n",
    "     1.803996e+00,\n",
    "     1.828460e+00,\n",
    "     1.852758e+00,\n",
    "     1.876894e+00,\n",
    "     1.900872e+00,\n",
    "     1.924695e+00,\n",
    "     1.948366e+00,\n",
    "     1.971889e+00,\n",
    "     1.995268e+00,\n",
    "     2.018505e+00,\n",
    "     2.041604e+00,\n",
    "     2.064567e+00,\n",
    "     2.087397e+00,\n",
    "     2.110096e+00,\n",
    "     2.132668e+00,\n",
    "     2.155114e+00,\n",
    "     2.177438e+00,\n",
    "     2.199641e+00,\n",
    "     2.221726e+00,\n",
    "     2.243694e+00,\n",
    "     2.265549e+00,\n",
    "     2.287291e+00,\n",
    "     2.308924e+00,\n",
    "     2.330448e+00,\n",
    "     2.351867e+00,\n",
    "     2.373180e+00,\n",
    "     2.394391e+00,\n",
    "     2.415501e+00,\n",
    "     2.436512e+00,\n",
    "     2.457425e+00,\n",
    "     2.478241e+00,\n",
    "     2.498963e+00,\n",
    "     2.519592e+00,\n",
    "     2.540129e+00,\n",
    "     2.560576e+00,\n",
    "     2.580933e+00,\n",
    "     2.601203e+00,\n",
    "     2.621386e+00,\n",
    "     2.641485e+00,\n",
    "     2.661499e+00,\n",
    "     2.681431e+00,\n",
    "     2.701281e+00,\n",
    "     2.721050e+00,\n",
    "     2.740741e+00,\n",
    "     2.760353e+00,\n",
    "     2.779888e+00,\n",
    "     2.799347e+00,\n",
    "     2.818730e+00,\n",
    "     2.838040e+00,\n",
    "     2.857277e+00,\n",
    "     2.876441e+00,\n",
    "     2.895534e+00,\n",
    "     2.914557e+00,\n",
    "     2.933510e+00,\n",
    "     2.952395e+00])\n",
    "\n",
    "GADC_QCap_UB6_CloseDeg_g04=np.array([1.724644e-01,\n",
    "     2.524631e-01,\n",
    "     3.194830e-01,\n",
    "     3.807754e-01,\n",
    "     4.382921e-01,\n",
    "     4.929878e-01,\n",
    "     5.454328e-01,\n",
    "     5.960075e-01,\n",
    "     6.449834e-01,\n",
    "     6.925645e-01,\n",
    "     7.389095e-01,\n",
    "     7.841458e-01,\n",
    "     8.283772e-01,\n",
    "     8.716907e-01,\n",
    "     9.141597e-01,\n",
    "     9.558471e-01,\n",
    "     9.968077e-01,\n",
    "     1.037089e+00,\n",
    "     1.076734e+00,\n",
    "     1.115779e+00,\n",
    "     1.154258e+00,\n",
    "     1.192201e+00,\n",
    "     1.229636e+00,\n",
    "     1.266588e+00,\n",
    "     1.303078e+00,\n",
    "     1.339129e+00,\n",
    "     1.374758e+00,\n",
    "     1.409984e+00,\n",
    "     1.444823e+00,\n",
    "     1.479289e+00,\n",
    "     1.513398e+00,\n",
    "     1.547162e+00,\n",
    "     1.580594e+00,\n",
    "     1.613704e+00,\n",
    "     1.646505e+00,\n",
    "     1.679005e+00,\n",
    "     1.711215e+00,\n",
    "     1.743143e+00,\n",
    "     1.774799e+00,\n",
    "     1.806190e+00,\n",
    "     1.837324e+00,\n",
    "     1.868208e+00,\n",
    "     1.898849e+00,\n",
    "     1.929254e+00,\n",
    "     1.959429e+00,\n",
    "     1.989380e+00,\n",
    "     2.019112e+00,\n",
    "     2.048632e+00,\n",
    "     2.077944e+00,\n",
    "     2.107053e+00,\n",
    "     2.135965e+00,\n",
    "     2.164683e+00,\n",
    "     2.193213e+00,\n",
    "     2.221558e+00,\n",
    "     2.249723e+00,\n",
    "     2.277711e+00,\n",
    "     2.305526e+00,\n",
    "     2.333172e+00,\n",
    "     2.360652e+00,\n",
    "     2.387971e+00,\n",
    "     2.415130e+00,\n",
    "     2.442133e+00,\n",
    "     2.468984e+00,\n",
    "     2.495684e+00,\n",
    "     2.522238e+00,\n",
    "     2.548648e+00,\n",
    "     2.574915e+00,\n",
    "     2.601044e+00,\n",
    "     2.627037e+00,\n",
    "     2.652895e+00,\n",
    "     2.678622e+00,\n",
    "     2.704219e+00,\n",
    "     2.729689e+00,\n",
    "     2.755034e+00,\n",
    "     2.780257e+00,\n",
    "     2.805358e+00,\n",
    "     2.830340e+00,\n",
    "     2.855205e+00,\n",
    "     2.879956e+00,\n",
    "     2.904592e+00,\n",
    "     2.929118e+00,\n",
    "     2.953533e+00,\n",
    "     2.977841e+00,\n",
    "     3.002042e+00,\n",
    "     3.026138e+00,\n",
    "     3.050131e+00,\n",
    "     3.074022e+00,\n",
    "     3.097813e+00,\n",
    "     3.121504e+00,\n",
    "     3.145099e+00,\n",
    "     3.168597e+00,\n",
    "     3.192001e+00,\n",
    "     3.215311e+00,\n",
    "     3.238529e+00,\n",
    "     3.261656e+00,\n",
    "     3.284694e+00,\n",
    "     3.307643e+00,\n",
    "     3.330505e+00,\n",
    "     3.353280e+00,\n",
    "     3.375971e+00])\n",
    "\n",
    "\n",
    "GADC_QCap_UB7_ADeg_g01=np.array([3.573534e+00,\n",
    "     3.547895e+00,\n",
    "     3.534848e+00,\n",
    "     3.525170e+00,\n",
    "     3.517295e+00,\n",
    "     3.510590e+00,\n",
    "     3.504726e+00,\n",
    "     3.499504e+00,\n",
    "     3.494793e+00,\n",
    "     3.490503e+00,\n",
    "     3.486568e+00,\n",
    "     3.482936e+00,\n",
    "     3.479569e+00,\n",
    "     3.476436e+00,\n",
    "     3.473511e+00,\n",
    "     3.470773e+00,\n",
    "     3.468206e+00,\n",
    "     3.465793e+00,\n",
    "     3.463523e+00,\n",
    "     3.461385e+00,\n",
    "     3.459370e+00,\n",
    "     3.457469e+00,\n",
    "     3.455675e+00,\n",
    "     3.453982e+00,\n",
    "     3.452384e+00,\n",
    "     3.450876e+00,\n",
    "     3.449454e+00,\n",
    "     3.448114e+00,\n",
    "     3.446852e+00,\n",
    "     3.445664e+00,\n",
    "     3.444548e+00,\n",
    "     3.443502e+00,\n",
    "     3.442522e+00,\n",
    "     3.441607e+00,\n",
    "     3.440755e+00,\n",
    "     3.439963e+00,\n",
    "     3.439231e+00,\n",
    "     3.438557e+00,\n",
    "     3.437939e+00,\n",
    "     3.437376e+00,\n",
    "     3.436868e+00,\n",
    "     3.436413e+00,\n",
    "     3.436010e+00,\n",
    "     3.435660e+00,\n",
    "     3.435360e+00,\n",
    "     3.435112e+00,\n",
    "     3.434913e+00,\n",
    "     3.434765e+00,\n",
    "     3.434666e+00,\n",
    "     3.434616e+00,\n",
    "     3.434616e+00,\n",
    "     3.434666e+00,\n",
    "     3.434765e+00,\n",
    "     3.434913e+00,\n",
    "     3.435112e+00,\n",
    "     3.435360e+00,\n",
    "     3.435660e+00,\n",
    "     3.436010e+00,\n",
    "     3.436413e+00,\n",
    "     3.436868e+00,\n",
    "     3.437376e+00,\n",
    "     3.437939e+00,\n",
    "     3.438557e+00,\n",
    "     3.439231e+00,\n",
    "     3.439963e+00,\n",
    "     3.440755e+00,\n",
    "     3.441607e+00,\n",
    "     3.442522e+00,\n",
    "     3.443502e+00,\n",
    "     3.444548e+00,\n",
    "     3.445664e+00,\n",
    "     3.446852e+00,\n",
    "     3.448114e+00,\n",
    "     3.449454e+00,\n",
    "     3.450876e+00,\n",
    "     3.452384e+00,\n",
    "     3.453982e+00,\n",
    "     3.455675e+00,\n",
    "     3.457469e+00,\n",
    "     3.459370e+00,\n",
    "     3.461385e+00,\n",
    "     3.463523e+00,\n",
    "     3.465793e+00,\n",
    "     3.468206e+00,\n",
    "     3.470773e+00,\n",
    "     3.473511e+00,\n",
    "     3.476436e+00,\n",
    "     3.479569e+00,\n",
    "     3.482936e+00,\n",
    "     3.486568e+00,\n",
    "     3.490503e+00,\n",
    "     3.494793e+00,\n",
    "     3.499504e+00,\n",
    "     3.504726e+00,\n",
    "     3.510590e+00,\n",
    "     3.517295e+00,\n",
    "     3.525170e+00,\n",
    "     3.534848e+00,\n",
    "     3.547895e+00,\n",
    "     3.573534e+00])\n",
    "\n",
    "GADC_QCap_UB7_ADeg_g02=np.array([3.075376e+00,\n",
    "     3.031044e+00,\n",
    "     3.009224e+00,\n",
    "     2.993377e+00,\n",
    "     2.980701e+00,\n",
    "     2.970067e+00,\n",
    "     2.960887e+00,\n",
    "     2.952809e+00,\n",
    "     2.945601e+00,\n",
    "     2.939102e+00,\n",
    "     2.933195e+00,\n",
    "     2.927792e+00,\n",
    "     2.922824e+00,\n",
    "     2.918236e+00,\n",
    "     2.913984e+00,\n",
    "     2.910032e+00,\n",
    "     2.906349e+00,\n",
    "     2.902911e+00,\n",
    "     2.899695e+00,\n",
    "     2.896682e+00,\n",
    "     2.893857e+00,\n",
    "     2.891206e+00,\n",
    "     2.888717e+00,\n",
    "     2.886377e+00,\n",
    "     2.884179e+00,\n",
    "     2.882114e+00,\n",
    "     2.880173e+00,\n",
    "     2.878351e+00,\n",
    "     2.876641e+00,\n",
    "     2.875037e+00,\n",
    "     2.873535e+00,\n",
    "     2.872130e+00,\n",
    "     2.870819e+00,\n",
    "     2.869598e+00,\n",
    "     2.868462e+00,\n",
    "     2.867411e+00,\n",
    "     2.866440e+00,\n",
    "     2.865547e+00,\n",
    "     2.864731e+00,\n",
    "     2.863989e+00,\n",
    "     2.863320e+00,\n",
    "     2.862721e+00,\n",
    "     2.862193e+00,\n",
    "     2.861733e+00,\n",
    "     2.861340e+00,\n",
    "     2.861014e+00,\n",
    "     2.860755e+00,\n",
    "     2.860560e+00,\n",
    "     2.860431e+00,\n",
    "     2.860366e+00,\n",
    "     2.860366e+00,\n",
    "     2.860431e+00,\n",
    "     2.860560e+00,\n",
    "     2.860755e+00,\n",
    "     2.861014e+00,\n",
    "     2.861340e+00,\n",
    "     2.861733e+00,\n",
    "     2.862193e+00,\n",
    "     2.862721e+00,\n",
    "     2.863320e+00,\n",
    "     2.863989e+00,\n",
    "     2.864731e+00,\n",
    "     2.865547e+00,\n",
    "     2.866440e+00,\n",
    "     2.867411e+00,\n",
    "     2.868462e+00,\n",
    "     2.869598e+00,\n",
    "     2.870819e+00,\n",
    "     2.872130e+00,\n",
    "     2.873535e+00,\n",
    "     2.875037e+00,\n",
    "     2.876641e+00,\n",
    "     2.878351e+00,\n",
    "     2.880173e+00,\n",
    "     2.882114e+00,\n",
    "     2.884179e+00,\n",
    "     2.886377e+00,\n",
    "     2.888717e+00,\n",
    "     2.891206e+00,\n",
    "     2.893857e+00,\n",
    "     2.896682e+00,\n",
    "     2.899695e+00,\n",
    "     2.902911e+00,\n",
    "     2.906349e+00,\n",
    "     2.910032e+00,\n",
    "     2.913984e+00,\n",
    "     2.918236e+00,\n",
    "     2.922824e+00,\n",
    "     2.927792e+00,\n",
    "     2.933195e+00,\n",
    "     2.939102e+00,\n",
    "     2.945601e+00,\n",
    "     2.952809e+00,\n",
    "     2.960887e+00,\n",
    "     2.970067e+00,\n",
    "     2.980701e+00,\n",
    "     2.993377e+00,\n",
    "     3.009224e+00,\n",
    "     3.031044e+00,\n",
    "     3.075376e+00])\n",
    "\n",
    "GADC_QCap_UB7_ADeg_g03=np.array([2.423797e+00,\n",
    "     2.365069e+00,\n",
    "     2.337661e+00,\n",
    "     2.318414e+00,\n",
    "     2.303430e+00,\n",
    "     2.291149e+00,\n",
    "     2.280764e+00,\n",
    "     2.271793e+00,\n",
    "     2.263923e+00,\n",
    "     2.256937e+00,\n",
    "     2.250679e+00,\n",
    "     2.245031e+00,\n",
    "     2.239902e+00,\n",
    "     2.235221e+00,\n",
    "     2.230931e+00,\n",
    "     2.226984e+00,\n",
    "     2.223343e+00,\n",
    "     2.219974e+00,\n",
    "     2.216851e+00,\n",
    "     2.213950e+00,\n",
    "     2.211251e+00,\n",
    "     2.208737e+00,\n",
    "     2.206392e+00,\n",
    "     2.204204e+00,\n",
    "     2.202161e+00,\n",
    "     2.200252e+00,\n",
    "     2.198469e+00,\n",
    "     2.196803e+00,\n",
    "     2.195248e+00,\n",
    "     2.193797e+00,\n",
    "     2.192444e+00,\n",
    "     2.191184e+00,\n",
    "     2.190012e+00,\n",
    "     2.188925e+00,\n",
    "     2.187918e+00,\n",
    "     2.186988e+00,\n",
    "     2.186132e+00,\n",
    "     2.185347e+00,\n",
    "     2.184631e+00,\n",
    "     2.183982e+00,\n",
    "     2.183398e+00,\n",
    "     2.182876e+00,\n",
    "     2.182416e+00,\n",
    "     2.182017e+00,\n",
    "     2.181676e+00,\n",
    "     2.181394e+00,\n",
    "     2.181169e+00,\n",
    "     2.181001e+00,\n",
    "     2.180889e+00,\n",
    "     2.180833e+00,\n",
    "     2.180833e+00,\n",
    "     2.180889e+00,\n",
    "     2.181001e+00,\n",
    "     2.181169e+00,\n",
    "     2.181394e+00,\n",
    "     2.181676e+00,\n",
    "     2.182017e+00,\n",
    "     2.182416e+00,\n",
    "     2.182876e+00,\n",
    "     2.183398e+00,\n",
    "     2.183982e+00,\n",
    "     2.184631e+00,\n",
    "     2.185347e+00,\n",
    "     2.186132e+00,\n",
    "     2.186988e+00,\n",
    "     2.187918e+00,\n",
    "     2.188925e+00,\n",
    "     2.190012e+00,\n",
    "     2.191184e+00,\n",
    "     2.192444e+00,\n",
    "     2.193797e+00,\n",
    "     2.195248e+00,\n",
    "     2.196803e+00,\n",
    "     2.198469e+00,\n",
    "     2.200252e+00,\n",
    "     2.202161e+00,\n",
    "     2.204204e+00,\n",
    "     2.206392e+00,\n",
    "     2.208737e+00,\n",
    "     2.211251e+00,\n",
    "     2.213950e+00,\n",
    "     2.216851e+00,\n",
    "     2.219974e+00,\n",
    "     2.223343e+00,\n",
    "     2.226984e+00,\n",
    "     2.230931e+00,\n",
    "     2.235221e+00,\n",
    "     2.239902e+00,\n",
    "     2.245031e+00,\n",
    "     2.250679e+00,\n",
    "     2.256937e+00,\n",
    "     2.263923e+00,\n",
    "     2.271793e+00,\n",
    "     2.280764e+00,\n",
    "     2.291149e+00,\n",
    "     2.303430e+00,\n",
    "     2.318414e+00,\n",
    "     2.337661e+00,\n",
    "     2.365069e+00,\n",
    "     2.423797e+00])\n",
    "\n",
    "GADC_QCap_UB7_ADeg_g04=np.array([1.525502e+00,\n",
    "     1.463371e+00,\n",
    "     1.437402e+00,\n",
    "     1.420375e+00,\n",
    "     1.407823e+00,\n",
    "     1.397998e+00,\n",
    "     1.390015e+00,\n",
    "     1.383361e+00,\n",
    "     1.377706e+00,\n",
    "     1.372830e+00,\n",
    "     1.368575e+00,\n",
    "     1.364828e+00,\n",
    "     1.361500e+00,\n",
    "     1.358526e+00,\n",
    "     1.355851e+00,\n",
    "     1.353435e+00,\n",
    "     1.351242e+00,\n",
    "     1.349245e+00,\n",
    "     1.347420e+00,\n",
    "     1.345748e+00,\n",
    "     1.344213e+00,\n",
    "     1.342800e+00,\n",
    "     1.341497e+00,\n",
    "     1.340293e+00,\n",
    "     1.339181e+00,\n",
    "     1.338152e+00,\n",
    "     1.337198e+00,\n",
    "     1.336315e+00,\n",
    "     1.335497e+00,\n",
    "     1.334739e+00,\n",
    "     1.334038e+00,\n",
    "     1.333388e+00,\n",
    "     1.332788e+00,\n",
    "     1.332234e+00,\n",
    "     1.331724e+00,\n",
    "     1.331254e+00,\n",
    "     1.330825e+00,\n",
    "     1.330432e+00,\n",
    "     1.330075e+00,\n",
    "     1.329753e+00,\n",
    "     1.329464e+00,\n",
    "     1.329206e+00,\n",
    "     1.328980e+00,\n",
    "     1.328784e+00,\n",
    "     1.328617e+00,\n",
    "     1.328478e+00,\n",
    "     1.328368e+00,\n",
    "     1.328286e+00,\n",
    "     1.328232e+00,\n",
    "     1.328204e+00,\n",
    "     1.328204e+00,\n",
    "     1.328232e+00,\n",
    "     1.328286e+00,\n",
    "     1.328368e+00,\n",
    "     1.328478e+00,\n",
    "     1.328617e+00,\n",
    "     1.328784e+00,\n",
    "     1.328980e+00,\n",
    "     1.329206e+00,\n",
    "     1.329464e+00,\n",
    "     1.329753e+00,\n",
    "     1.330075e+00,\n",
    "     1.330432e+00,\n",
    "     1.330825e+00,\n",
    "     1.331254e+00,\n",
    "     1.331724e+00,\n",
    "     1.332234e+00,\n",
    "     1.332788e+00,\n",
    "     1.333388e+00,\n",
    "     1.334038e+00,\n",
    "     1.334739e+00,\n",
    "     1.335497e+00,\n",
    "     1.336315e+00,\n",
    "     1.337198e+00,\n",
    "     1.338152e+00,\n",
    "     1.339181e+00,\n",
    "     1.340293e+00,\n",
    "     1.341497e+00,\n",
    "     1.342800e+00,\n",
    "     1.344213e+00,\n",
    "     1.345748e+00,\n",
    "     1.347420e+00,\n",
    "     1.349245e+00,\n",
    "     1.351242e+00,\n",
    "     1.353435e+00,\n",
    "     1.355851e+00,\n",
    "     1.358526e+00,\n",
    "     1.361500e+00,\n",
    "     1.364828e+00,\n",
    "     1.368575e+00,\n",
    "     1.372830e+00,\n",
    "     1.377706e+00,\n",
    "     1.383361e+00,\n",
    "     1.390015e+00,\n",
    "     1.397998e+00,\n",
    "     1.407823e+00,\n",
    "     1.420375e+00,\n",
    "     1.437402e+00,\n",
    "     1.463371e+00,\n",
    "     1.525502e+00])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB5_Deg_g045=np.array([0.090606,\n",
    "   0.178575,\n",
    "   0.246180,\n",
    "   0.301071,\n",
    "   0.347522,\n",
    "   0.387899,\n",
    "   0.423650,\n",
    "   0.455719,\n",
    "   0.484778,\n",
    "   0.511313,\n",
    "   0.535688,\n",
    "   0.558184,\n",
    "   0.579033,\n",
    "   0.598414,\n",
    "   0.616476,\n",
    "   0.633343,\n",
    "   0.649121,\n",
    "   0.663902,\n",
    "   0.677764,\n",
    "   0.690776,\n",
    "   0.702998,\n",
    "   0.714483,\n",
    "   0.725278,\n",
    "   0.735424,\n",
    "   0.744960,\n",
    "   0.753920,\n",
    "   0.762335,\n",
    "   0.770233,\n",
    "   0.777638,\n",
    "   0.784576,\n",
    "   0.791067,\n",
    "   0.797130,\n",
    "   0.802786,\n",
    "   0.808046,\n",
    "   0.812927,\n",
    "   0.817442,\n",
    "   0.821606,\n",
    "   0.825428,\n",
    "   0.828918,\n",
    "   0.832087,\n",
    "   0.834941,\n",
    "   0.837493,\n",
    "   0.839744,\n",
    "   0.841701,\n",
    "   0.843370,\n",
    "   0.844758,\n",
    "   0.845862,\n",
    "   0.846684,\n",
    "   0.847233,\n",
    "   0.847505,\n",
    "   0.847505,\n",
    "   0.847233,\n",
    "   0.846687,\n",
    "   0.845862,\n",
    "   0.844757,\n",
    "   0.843374,\n",
    "   0.841699,\n",
    "   0.839737,\n",
    "   0.837484,\n",
    "   0.834943,\n",
    "   0.832087,\n",
    "   0.828918,\n",
    "   0.825428,\n",
    "   0.821606,\n",
    "   0.817442,\n",
    "   0.812927,\n",
    "   0.808046,\n",
    "   0.802786,\n",
    "   0.797134,\n",
    "   0.791067,\n",
    "   0.784576,\n",
    "   0.777638,\n",
    "   0.770232,\n",
    "   0.762335,\n",
    "   0.753920,\n",
    "   0.744960,\n",
    "   0.735424,\n",
    "   0.725278,\n",
    "   0.714483,\n",
    "   0.702998,\n",
    "   0.690776,\n",
    "   0.677763,\n",
    "   0.663901,\n",
    "   0.649121,\n",
    "   0.633342,\n",
    "   0.616475,\n",
    "   0.598412,\n",
    "   0.579032,\n",
    "   0.558181,\n",
    "   0.535684,\n",
    "   0.511309,\n",
    "   0.484774,\n",
    "   0.455718,\n",
    "   0.423649,\n",
    "   0.387896,\n",
    "   0.347519,\n",
    "   0.301071,\n",
    "   0.246184,\n",
    "   0.178575,\n",
    "   0.090606])\n",
    "\n",
    "GADC_QCap_UB5_Deg_g049=np.array([0.065965,0.257236,0.349493,0.415157,0.467206,0.510703,0.548230,0.581296,0.610863,0.637569,0.661897,0.684182,0.704704,0.723656,0.741221,0.757542,0.772727,0.786877,0.800072,0.812407,0.823920,0.834679,0.844734,0.854133,0.862917,0.871123,0.878778,0.885930,0.892599,0.898819,0.904598,0.909968,0.914949,0.919558,0.923815,0.927729,0.931328,0.934618,0.937609,0.940314,0.942751,0.944912,0.946812,0.948463,0.949866,0.951026,0.951950,0.952639,0.953098,0.953326,0.953326,0.953098,0.952639,0.951950,0.951026,0.949861,0.948463,0.946812,0.944912,0.942751,0.940300,0.937607,0.934614,0.931323,0.927735,0.923815,0.919558,0.914949,0.909968,0.904598,0.898819,0.892597,0.885929,0.878777,0.871123,0.862917,0.854133,0.844734,0.834678,0.823920,0.812400,0.800076,0.786876,0.772727,0.757536,0.741225,0.723656,0.704697,0.684182,0.661892,0.637569,0.610863,0.581298,0.548231,0.510703,0.467212,0.415157,0.349493,0.257236,0.065966])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB6_CloseDeg_g045=np.array([0.080445,0.173421,0.248274,0.316324,0.379975,0.440372,0.498186,0.553862,0.607716,0.659983,0.710848,0.760455,0.808926,0.856359,0.902838,0.948436,0.993214,1.037228,1.080525,1.123149,1.165136,1.206522,1.247338,1.287612,1.327369,1.366634,1.405427,1.443769,1.481678,1.519171,1.556265,1.592974,1.629312,1.665292,1.700927,1.736227,1.771205,1.805868,1.840229,1.874295,1.908075,1.941578,1.974812,2.007783,2.040499,2.072966,2.105192,2.137181,2.168941,2.200476,2.231793,2.262895,2.293789,2.324479,2.354970,2.385265,2.415370,2.445288,2.475023,2.504579,2.533960,2.563169,2.592210,2.621086,2.649800,2.678355,2.706754,2.735001,2.763097,2.791047,2.818851,2.846513,2.874036,2.901421,2.928672,2.955790,2.982777,3.009636,3.036369,3.062978,3.089465,3.115832,3.142080,3.168211,3.194228,3.220132,3.245925,3.271608,3.297182,3.322651,3.348014,3.373274,3.398433,3.423490,3.448449,3.473309,3.498074,3.522743,3.547318,3.571801])\n",
    "GADC_QCap_UB6_CloseDeg_g049=np.array([0.016070,0.116097,0.196397,0.269293,0.337407,0.401981,0.463749,0.523194,0.580660,0.636405,0.690627,0.743486,0.795112,0.845613,0.895080,0.943593,0.991219,1.038018,1.084041,1.129335,1.173941,1.217898,1.261238,1.303993,1.346190,1.387855,1.429012,1.469681,1.509884,1.549639,1.588963,1.627873,1.666383,1.704508,1.742261,1.779654,1.816699,1.853408,1.889790,1.925856,1.961615,1.997076,2.032247,2.067137,2.101752,2.136102,2.170191,2.204028,2.237619,2.270968,2.304084,2.336970,2.369633,2.402077,2.434308,2.466330,2.498147,2.529766,2.561189,2.592420,2.623464,2.654325,2.685005,2.715510,2.745842,2.776004,2.806000,2.835833,2.865506,2.895021,2.924383,2.953592,2.982653,3.011568,3.040339,3.068969,3.097460,3.125814,3.154034,3.182122,3.210080,3.237910,3.265614,3.293195,3.320653,3.347991,3.375211,3.402315,3.429304,3.456179,3.482944,3.509598,3.536145,3.562584,3.588919,3.615150,3.641278,3.667306,3.693234,3.719065])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB7_ADeg_g045=np.array([0.944132,0.863256,0.843297,0.831552,0.823522,0.817598,0.813014,0.809346,0.806339,0.803826,0.801693,0.799859,0.798267,0.796872,0.795640,0.794545,0.793567,0.792688,0.791895,0.791177,0.790525,0.789931,0.789388,0.788891,0.788435,0.788017,0.787632,0.787278,0.786952,0.786651,0.786374,0.786119,0.785885,0.785669,0.785471,0.785290,0.785124,0.784974,0.784837,0.784714,0.784604,0.784506,0.784420,0.784345,0.784282,0.784230,0.784188,0.784157,0.784137,0.784126,0.784126,0.784137,0.784157,0.784188,0.784230,0.784282,0.784345,0.784420,0.784506,0.784604,0.784714,0.784837,0.784974,0.785124,0.785290,0.785471,0.785669,0.785885,0.786119,0.786374,0.786651,0.786952,0.787278,0.787632,0.788017,0.788435,0.788891,0.789388,0.789931,0.790525,0.791177,0.791895,0.792688,0.793567,0.794545,0.795640,0.796872,0.798267,0.799859,0.801693,0.803826,0.806339,0.809346,0.813014,0.817598,0.823522,0.831552,0.843297,0.863256,0.944132])\n",
    "GADC_QCap_UB7_ADeg_g049=np.array([0.263601,0.224753,0.220089,0.217983,0.216771,0.215981,0.215424,0.215011,0.214693,0.214440,0.214234,0.214063,0.213920,0.213797,0.213692,0.213601,0.213520,0.213449,0.213387,0.213330,0.213280,0.213235,0.213194,0.213156,0.213123,0.213092,0.213064,0.213038,0.213015,0.212993,0.212973,0.212955,0.212939,0.212924,0.212910,0.212897,0.212886,0.212875,0.212866,0.212858,0.212850,0.212843,0.212837,0.212832,0.212828,0.212824,0.212822,0.212819,0.212818,0.212817,0.212817,0.212818,0.212819,0.212822,0.212824,0.212828,0.212832,0.212837,0.212843,0.212850,0.212858,0.212866,0.212875,0.212886,0.212897,0.212910,0.212924,0.212939,0.212955,0.212973,0.212993,0.213015,0.213038,0.213064,0.213092,0.213123,0.213156,0.213194,0.213235,0.213280,0.213330,0.213387,0.213449,0.213520,0.213601,0.213692,0.213797,0.213920,0.214063,0.214234,0.214440,0.214693,0.215011,0.215424,0.215981,0.216771,0.217983,0.220089,0.224753,0.263601])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB5_Deg_N01=np.array([0.99919,0.965712,0.938773,0.914462,0.891892,0.870637,0.850449,0.831164,0.812664,0.794865,0.7777,0.761116,0.745073,0.729536,0.714476,0.699871,0.685699,0.671945,0.658595,0.645636,0.633057,0.620852,0.609013,0.597533,0.586408,0.575634,0.565209,0.555131,0.545398,0.536011,0.52697,0.518277,0.509932,0.501939,0.4943,0.487021,0.480104,0.473558,0.467388,0.4616,0.4562,0.451205,0.446616,0.442449,0.438713,0.435424,0.432596,0.430247,0.428388,0.427046,0.426241,0.425994,0.426336,0.427295,0.428902,0.431194,0.434214,0.437995,0.44259,0.448048,0.454428,0.46179,0.470201,0.47973,0.490459,0.502467,0.515849,0.530702,0.547128,0.565248,0.585187,0.607088,0.631107,0.657425,0.686247,0.717826,0.752415,0.79035,0.832055,0.877997,0.928794,0.985372,1.04962,1.1199,1.16196,1.20765,1.25507,1.30359,1.35295,1.40303,1.45375,1.47381,1.47533,1.47954,1.48487,1.5002,1.52767,1.55492,1.58194,1.60865,1.63503,1.66104,1.68667,1.71189,1.73674,1.76114,1.78507,1.80864,1.83171,1.86941,1.91072,1.95165,1.99221,2.03237,2.07213,2.11149,2.15042,2.18892,2.22702,2.26471,2.30196,2.33881,2.37524,2.41126,2.44686,2.4821,2.52702,2.57199,2.61336,2.65199,2.68734,2.72063,2.75218,2.78272,2.81125,2.83889,2.86547,2.89203,2.91836,2.94571,2.97197,2.9984,3.02484,3.05134,3.07903,3.10652,3.13546,3.16772,3.20954,3.31534])\n",
    "GADC_QCap_UB5_Deg_N02=np.array([0.999177,0.964888,0.937234,0.912309,0.889228,0.867566,0.847076,0.827593,0.809002,0.791218,0.774176,0.757826,0.742126,0.727044,0.712552,0.698627,0.685252,0.672412,0.660092,0.648283,0.636976,0.626163,0.615839,0.605999,0.596642,0.587762,0.579357,0.571429,0.563976,0.556998,0.550498,0.544475,0.538932,0.533871,0.529298,0.525214,0.521626,0.518533,0.515943,0.513858,0.512287,0.511239,0.510713,0.510716,0.511262,0.51235,0.513999,0.516209,0.518992,0.522358,0.526317,0.530881,0.536061,0.541871,0.548324,0.555432,0.563216,0.571691,0.580873,0.590781,0.601438,0.612866,0.62509,0.638132,0.652021,0.666783,0.682455,0.699069,0.716662,0.735272,0.754941,0.775715,0.797642,0.820776,0.845163,0.870889,0.898012,0.926613,0.956763,0.988558,1.0221,1.05751,1.09488,1.13438,1.17615,1.22038,1.26729,1.31714,1.37023,1.42704,1.48809,1.5544,1.62969,1.68502,1.72447,1.76593,1.80871,1.85244,1.8969,1.94194,1.98749,2.03349,2.07989,2.12667,2.1738,2.2024,2.19478,2.19325,2.19316,2.19426,2.19621,2.19888,2.20261,2.20763,2.21813,2.2443,2.27015,2.29575,2.32121,2.34647,2.37143,2.39641,2.42135,2.44636,2.47135,2.49653,2.52193,2.54765,2.5738,2.60051,2.62791,2.65617,2.68543,2.71588,2.74765,2.78093,2.82022,2.87199,2.91063,2.94571,2.98001,3.0143,3.04886,3.084,3.12058,3.15792,3.19793,3.24404,3.30193,3.44228])\n",
    "GADC_QCap_UB5_Deg_N03=np.array([0.999169,0.964373,0.936279,0.910987,0.88761,0.865725,0.845085,0.825525,0.80693,0.789217,0.77232,0.756189,0.740783,0.726071,0.712025,0.698624,0.68585,0.673688,0.662125,0.651151,0.640759,0.63094,0.621687,0.612998,0.604869,0.597296,0.590277,0.583811,0.577897,0.572532,0.567721,0.56346,0.559752,0.556593,0.553989,0.551941,0.550442,0.549502,0.549121,0.549298,0.550035,0.551334,0.553189,0.555613,0.558603,0.562158,0.566283,0.57098,0.576247,0.582088,0.588496,0.595486,0.603058,0.611206,0.619937,0.629252,0.639156,0.64965,0.660739,0.672426,0.684715,0.697612,0.71112,0.725247,0.739999,0.755384,0.771412,0.788085,0.805422,0.823433,0.842128,0.861523,0.881634,0.902476,0.924067,0.946433,0.969592,0.99357,1.01839,1.04409,1.07069,1.09823,1.12677,1.15632,1.18695,1.2187,1.25164,1.28586,1.32136,1.35829,1.39665,1.4366,1.47821,1.52162,1.56697,1.6144,1.6641,1.71624,1.7711,1.82906,1.89033,1.95551,2.02542,2.10155,2.18847,2.2506,2.28902,2.32859,2.36908,2.41036,2.45232,2.49488,2.53798,2.5816,2.62569,2.67025,2.71525,2.7607,2.80659,2.85293,2.89967,2.90488,2.89451,2.88687,2.8797,2.87212,2.86436,2.85624,2.84837,2.84142,2.8362,2.83372,2.85738,2.88384,2.91021,2.93663,2.9633,2.99018,3.01757,3.04577,3.0752,3.10646,3.1404,3.17805,3.22077,3.26671,3.31529,3.36906,3.43598,3.58753])\n",
    "GADC_QCap_UB5_Deg_N04=np.array([0.999165,0.964084,0.935747,0.910254,0.88672,0.86472,0.844007,0.824418,0.805838,0.788183,0.771388,0.755403,0.740187,0.725709,0.711941,0.698864,0.686457,0.674707,0.663602,0.65313,0.643283,0.634054,0.625438,0.617428,0.61002,0.603212,0.597,0.591383,0.586358,0.581923,0.578077,0.57482,0.572147,0.570061,0.568559,0.567641,0.567305,0.56755,0.568374,0.569775,0.571754,0.574308,0.577435,0.581133,0.585399,0.590232,0.595628,0.601585,0.6081,0.615169,0.622789,0.630956,0.639668,0.64892,0.658708,0.669027,0.679878,0.691251,0.703145,0.715553,0.728477,0.741907,0.755844,0.770282,0.785217,0.800643,0.816564,0.832973,0.849864,0.867246,0.885108,0.903449,0.922269,0.941575,0.961351,0.981602,1.00234,1.02355,1.04524,1.06743,1.0901,1.11327,1.13693,1.1611,1.18577,1.21096,1.23668,1.26294,1.28974,1.31709,1.34502,1.37355,1.40267,1.43242,1.4628,1.49386,1.52561,1.55809,1.5913,1.62531,1.66015,1.69586,1.73249,1.77008,1.80873,1.84845,1.88934,1.93149,1.97503,2.01999,2.06657,2.11477,2.16499,2.21736,2.27205,2.32943,2.38986,2.45381,2.52179,2.59466,2.67349,2.75987,2.85676,2.97013,3.08213,3.12544,3.16942,3.21414,3.25961,3.30586,3.35293,3.40084,3.44964,3.4994,3.55019,3.60205,3.64527,3.63537,3.62647,3.61078,3.5826,3.53454,3.46091,3.37009,3.35601,3.37463,3.39371,3.43312,3.51006,3.67178])\n",
    "GADC_QCap_UB5_Deg_N045=np.array([0.999164,0.964014,0.935618,0.910077,0.886505,0.864478,0.843749,0.824155,0.80558,0.787941,0.771173,0.755225,0.740058,0.72564,0.711943,0.698947,0.686633,0.674987,0.663996,0.653649,0.643939,0.634857,0.626398,0.618556,0.611328,0.604708,0.598696,0.593288,0.58848,0.584272,0.580662,0.577649,0.575229,0.573403,0.572168,0.571523,0.571467,0.571996,0.573108,0.574804,0.577081,0.579932,0.583359,0.587358,0.591923,0.597053,0.602745,0.608994,0.615797,0.623148,0.631043,0.639478,0.648447,0.657945,0.667967,0.678511,0.689566,0.701124,0.713188,0.725746,0.738793,0.752326,0.766335,0.780817,0.795767,0.811175,0.82704,0.843353,0.860108,0.877301,0.894922,0.912973,0.931447,0.950333,0.969635,0.989346,1.00946,1.02997,1.05088,1.07218,1.09386,1.11593,1.13839,1.16122,1.18444,1.20803,1.23199,1.25633,1.28105,1.30614,1.3316,1.35744,1.38365,1.41024,1.43722,1.46458,1.49231,1.52045,1.54898,1.57792,1.60727,1.63704,1.66724,1.69787,1.72895,1.76049,1.79252,1.82502,1.85803,1.89156,1.92565,1.9603,1.99556,2.03146,2.06802,2.10527,2.14331,2.18212,2.2218,2.26244,2.30403,2.34672,2.39059,2.43576,2.48236,2.53055,2.58055,2.63257,2.68686,2.74378,2.80378,2.8674,2.93519,3.00802,3.08692,3.17311,3.2681,3.37286,3.48762,3.60767,3.72373,3.8237,3.90302,3.9612,3.9986,4.00916,3.95511,3.61823,3.53592,3.69228])\n",
    "GADC_QCap_UB5_Deg_N05=np.array([0.999163,0.963991,0.935575,0.910018,0.886434,0.864398,0.843664,0.824068,0.805496,0.787862,0.771103,0.755168,0.740017,0.725619,0.711946,0.698977,0.686694,0.675082,0.664129,0.653824,0.644159,0.635127,0.62672,0.618934,0.611765,0.605209,0.599263,0.593923,0.589188,0.585056,0.581524,0.578591,0.576255,0.574515,0.573368,0.572814,0.572848,0.573473,0.574681,0.576473,0.578846,0.581795,0.58532,0.589418,0.594083,0.599311,0.605099,0.611443,0.61834,0.625783,0.633767,0.642289,0.651341,0.660919,0.671018,0.681629,0.692751,0.704373,0.716488,0.72909,0.742177,0.755736,0.769766,0.784261,0.79922,0.81462,0.830461,0.846738,0.863445,0.880569,0.898113,0.916065,0.93442,0.953172,0.972314,0.99184,1.01174,1.03202,1.05266,1.07367,1.09503,1.11674,1.13879,1.16118,1.18391,1.20698,1.23037,1.25408,1.2781,1.30245,1.3271,1.35207,1.37734,1.40291,1.42879,1.45496,1.48143,1.5082,1.53525,1.5626,1.59024,1.61817,1.6464,1.67491,1.70372,1.73281,1.76219,1.79189,1.82187,1.85215,1.88274,1.91363,1.94483,1.97634,2.00818,2.04036,2.07286,2.10569,2.13888,2.17244,2.20635,2.24064,2.27534,2.31044,2.34595,2.38191,2.41833,2.45525,2.49267,2.53063,2.56916,2.6083,2.6481,2.68859,2.72985,2.77194,2.81493,2.85894,2.90407,2.95047,2.99832,3.04787,3.09941,3.15343,3.21053,3.27169,3.33863,3.41467,3.50864,3.69818])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB6_CloseDeg_N01=np.array([0.999595,0.98492,0.974106,0.964782,0.956406,0.948717,0.941564,0.934843,0.928485,0.922434,0.91665,0.911099,0.905756,0.900596,0.895602,0.890758,0.886049,0.881464,0.876992,0.872623,0.868349,0.864164,0.860059,0.856028,0.852067,0.84817,0.844333,0.84055,0.836818,0.833134,0.829493,0.825893,0.822331,0.818803,0.815307,0.811841,0.808402,0.804988,0.801596,0.798225,0.794873,0.791538,0.788218,0.784911,0.781616,0.778332,0.775056,0.771787,0.768524,0.765266,0.76201,0.758756,0.755503,0.75225,0.748994,0.745735,0.742472,0.739203,0.735928,0.732646,0.729355,0.726054,0.722742,0.719418,0.716082,0.712731,0.709366,0.705984,0.702586,0.699169,0.695734,0.692278,0.688801,0.685302,0.68178,0.683626,0.690838,0.698025,0.705189,0.71233,0.719447,0.726541,0.733612,0.740661,0.747688,0.754693,0.761676,0.768639,0.77558,0.7825,0.7894,0.79628,0.80314,0.80998,0.8168,0.823601,0.830382,0.837145,0.843889,0.850614,0.857322,0.864011,0.870682,0.877335,0.883971,0.890589,0.89719,0.903774,0.910341,0.916891,0.923425,0.929943,0.936444,0.942929,0.949398,0.955852,0.96229,0.968712,0.975119,0.981511,0.987888,0.99425,1.0006,1.00693,1.01325,1.01955,1.02584,1.03211,1.03838,1.04462,1.05086,1.05707,1.06328,1.06947,1.07565,1.08182,1.08797,1.09411,1.10024,1.10635,1.11245,1.11854,1.12462,1.13068,1.13673,1.14277,1.1488,1.15481,1.16081,1.1668])\n",
    "GADC_QCap_UB6_CloseDeg_N02=np.array([0.999936,0.999853,1.00108,1.0028,1.00482,1.00703,1.0094,1.01189,1.01446,1.0171,1.0198,1.02254,1.02531,1.02811,1.03093,1.03377,1.03662,1.03947,1.04233,1.04519,1.04804,1.05089,1.05373,1.05656,1.05938,1.06219,1.06498,1.06776,1.07052,1.07326,1.07598,1.07869,1.08137,1.08403,1.08667,1.08928,1.09187,1.09443,1.09697,1.09948,1.10196,1.10442,1.10684,1.10924,1.11161,1.11395,1.11626,1.11854,1.12078,1.12299,1.12517,1.12732,1.12943,1.13151,1.13355,1.13556,1.13753,1.13947,1.14137,1.14323,1.14505,1.14684,1.14859,1.15029,1.15196,1.15359,1.15517,1.15671,1.15821,1.15967,1.16109,1.16246,1.16378,1.16506,1.16629,1.17287,1.18479,1.19667,1.2085,1.22029,1.23203,1.24373,1.25538,1.26699,1.27856,1.29009,1.30158,1.31303,1.32443,1.3358,1.34713,1.35842,1.36967,1.38089,1.39207,1.40321,1.41432,1.42539,1.43642,1.44742,1.45839,1.46932,1.48022,1.49108,1.50191,1.51271,1.52347,1.53421,1.54491,1.55558,1.56622,1.57683,1.58741,1.59796,1.60848,1.61897,1.62943,1.63986,1.65026,1.66064,1.67099,1.68131,1.6916,1.70186,1.7121,1.72231,1.73249,1.74265,1.75278,1.76289,1.77297,1.78302,1.79305,1.80306,1.81304,1.82299,1.83292,1.84283,1.85271,1.86257,1.87241,1.88222,1.89201,1.90178,1.91152,1.92125,1.93094,1.94062,1.95028,1.95991])\n",
    "GADC_QCap_UB6_CloseDeg_N03=np.array([1.00026,1.01376,1.02602,1.03778,1.04918,1.0603,1.0712,1.08189,1.09239,1.10274,1.11292,1.12297,1.13288,1.14266,1.15232,1.16186,1.17129,1.18061,1.18983,1.19894,1.20796,1.21688,1.22571,1.23445,1.24309,1.25165,1.26013,1.26852,1.27682,1.28505,1.29319,1.30126,1.30925,1.31716,1.325,1.33276,1.34045,1.34807,1.35561,1.36309,1.37049,1.37782,1.38508,1.39227,1.39939,1.40645,1.41344,1.42036,1.42721,1.43399,1.44071,1.44736,1.45395,1.46047,1.46693,1.47332,1.47964,1.4859,1.49209,1.49822,1.50429,1.51029,1.51622,1.52209,1.52789,1.53363,1.5393,1.54491,1.55045,1.55592,1.56133,1.56668,1.57195,1.57716,1.5823,1.59277,1.60856,1.62428,1.63994,1.65553,1.67106,1.68653,1.70194,1.71728,1.73257,1.74779,1.76296,1.77807,1.79313,1.80812,1.82307,1.83795,1.85279,1.86757,1.8823,1.89697,1.9116,1.92617,1.94069,1.95517,1.96959,1.98397,1.9983,2.01258,2.02682,2.04101,2.05515,2.06925,2.0833,2.09731,2.11128,2.1252,2.13908,2.15292,2.16671,2.18047,2.19418,2.20785,2.22148,2.23508,2.24863,2.26214,2.27562,2.28906,2.30246,2.31582,2.32914,2.34243,2.35569,2.3689,2.38208,2.39523,2.40833,2.42141,2.43445,2.44746,2.46043,2.47337,2.48627,2.49915,2.51199,2.52479,2.53757,2.55031,2.56303,2.57571,2.58836,2.60098,2.61356,2.62612])\n",
    "GADC_QCap_UB6_CloseDeg_N04=np.array([1.00058,1.027,1.04964,1.07078,1.09092,1.11031,1.12908,1.14733,1.16514,1.18255,1.19959,1.21631,1.23273,1.24886,1.26473,1.28036,1.29575,1.31092,1.32588,1.34065,1.35522,1.3696,1.38381,1.39785,1.41172,1.42543,1.43899,1.4524,1.46566,1.47878,1.49176,1.50461,1.51732,1.52991,1.54237,1.5547,1.56692,1.57901,1.59099,1.60286,1.61461,1.62625,1.63779,1.64921,1.66053,1.67175,1.68286,1.69387,1.70478,1.71559,1.7263,1.73692,1.74743,1.75786,1.76819,1.77842,1.78856,1.79861,1.80857,1.81844,1.82821,1.8379,1.8475,1.857,1.86642,1.87576,1.885,1.89416,1.90322,1.91221,1.9211,1.92991,1.93863,1.94726,1.95581,1.96967,1.98882,2.0079,2.02689,2.0458,2.06462,2.08337,2.10204,2.12063,2.13915,2.15759,2.17595,2.19425,2.21247,2.23062,2.2487,2.26671,2.28465,2.30252,2.32033,2.33807,2.35575,2.37336,2.39091,2.4084,2.42583,2.44319,2.46049,2.47774,2.49492,2.51205,2.52912,2.54613,2.56309,2.57999,2.59684,2.61363,2.63036,2.64705,2.66368,2.68026,2.69679,2.71327,2.72969,2.74607,2.7624,2.77868,2.79491,2.81109,2.82723,2.84332,2.85936,2.87536,2.89131,2.90722,2.92308,2.9389,2.95467,2.9704,2.98609,3.00173,3.01734,3.0329,3.04842,3.0639,3.07933,3.09473,3.11009,3.12541,3.14069,3.15593,3.17113,3.1863,3.20142,3.21651])\n",
    "GADC_QCap_UB6_CloseDeg_N045=np.array([1.00073,1.03343,1.06107,1.08671,1.11103,1.13436,1.15689,1.17874,1.20001,1.22077,1.24106,1.26094,1.28043,1.29956,1.31836,1.33685,1.35505,1.37297,1.39063,1.40804,1.42521,1.44216,1.45888,1.4754,1.49172,1.50784,1.52377,1.53952,1.55509,1.57049,1.58573,1.6008,1.61571,1.63047,1.64508,1.65954,1.67386,1.68804,1.70208,1.71598,1.72975,1.74339,1.7569,1.77029,1.78355,1.7967,1.80972,1.82262,1.83541,1.84808,1.86064,1.87308,1.88542,1.89764,1.90976,1.92177,1.93368,1.94547,1.95717,1.96876,1.98025,1.99164,2.00292,2.01411,2.0252,2.03618,2.04707,2.05787,2.06856,2.07916,2.08966,2.10006,2.11037,2.12058,2.13069,2.14611,2.16682,2.18743,2.20795,2.22839,2.24873,2.26899,2.28916,2.30924,2.32924,2.34916,2.369,2.38876,2.40843,2.42803,2.44755,2.467,2.48637,2.50567,2.52489,2.54404,2.56312,2.58213,2.60107,2.61994,2.63874,2.65748,2.67615,2.69476,2.7133,2.73178,2.75019,2.76854,2.78683,2.80506,2.82323,2.84134,2.85939,2.87738,2.89532,2.9132,2.93102,2.94879,2.9665,2.98416,3.00176,3.01931,3.03681,3.05425,3.07165,3.08899,3.10628,3.12353,3.14072,3.15786,3.17496,3.192,3.209,3.22595,3.24286,3.25972,3.27653,3.2933,3.31002,3.3267,3.34333,3.35992,3.37647,3.39297,3.40943,3.42585,3.44223,3.45857,3.47486,3.49111])\n",
    "GADC_QCap_UB6_CloseDeg_N05=np.array([1.00089,1.03974,1.07228,1.10232,1.13072,1.15789,1.18406,1.20941,1.23405,1.25805,1.28149,1.30442,1.32688,1.34891,1.37053,1.39179,1.41269,1.43327,1.45353,1.47349,1.49317,1.51258,1.53173,1.55064,1.5693,1.58774,1.60595,1.62395,1.64174,1.65933,1.67673,1.69393,1.71096,1.7278,1.74447,1.76097,1.7773,1.79347,1.80948,1.82534,1.84104,1.85659,1.872,1.88727,1.90239,1.91737,1.93222,1.94693,1.96151,1.97596,1.99029,2.00448,2.01856,2.0325,2.04633,2.06004,2.07362,2.08709,2.10045,2.11368,2.12681,2.13982,2.15272,2.16551,2.17819,2.19075,2.20321,2.21557,2.22781,2.23995,2.25198,2.2639,2.27573,2.28744,2.29905,2.31595,2.33814,2.36023,2.38221,2.4041,2.42589,2.44759,2.46919,2.4907,2.51211,2.53344,2.55468,2.57583,2.5969,2.61788,2.63878,2.65959,2.68032,2.70098,2.72155,2.74204,2.76246,2.7828,2.80307,2.82326,2.84338,2.86343,2.8834,2.9033,2.92314,2.9429,2.9626,2.98223,3.00179,3.02129,3.04072,3.06009,3.07939,3.09863,3.11781,3.13693,3.15599,3.17498,3.19392,3.2128,3.23162,3.25038,3.26909,3.28774,3.30633,3.32487,3.34336,3.36179,3.38017,3.39849,3.41676,3.43498,3.45315,3.47127,3.48934,3.50735,3.52532,3.54324,3.56111,3.57894,3.59671,3.61444,3.63212,3.64976,3.66735,3.68489,3.70239,3.71985,3.73726,3.75463])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB7_ADeg_N01=np.array([4.0279,3.95943,3.91792,3.8811,3.84639,3.81279,3.7798,3.74715,3.71463,3.68213,3.64955,3.61681,3.58388,3.5507,3.51723,3.48345,3.44933,3.41485,3.37998,3.34471,3.30902,3.27289,3.23631,3.19927,3.16174,3.12371,3.08518,3.04612,3.00652,2.96638,2.92566,2.88437,2.84248,2.79998,2.75685,2.71308,2.66865,2.62354,2.57774,2.53123,2.48398,2.43598,2.3872,2.33763,2.28723,2.23598,2.18386,2.13083,2.07687,2.02194,1.96601,1.90904,1.85098,1.79181,1.73146,1.66988,1.60702,1.54282,1.47721,1.41011,1.34143,1.27107,1.19893,1.12487,1.04875,0.970389,0.889566,0.806019,0.719411,0.629299,0.535078,0.435856,0.330204,0.215427,0.0843706,6.57486e-14,2.79245e-11,2.46877e-13,5.06504e-14,5.48879e-11,3.51526e-11,4.33279e-11,5.11437e-11,5.45433e-11,5.36038e-11,4.98932e-11,4.57894e-11,7.85681e-14,1.74794e-09,2.29309e-11,8.91981e-10,1.32204e-11,1.05517e-11,4.43661e-10,8.84316e-14,2.91916e-10,2.53454e-10,2.37378e-10,2.23506e-10,2.07477e-10,1.89173e-10,1.70318e-10,1.51915e-10,1.36872e-10,1.2402e-10,1.12485e-10,1.03391e-10,1.01653e-10,9.94101e-11,9.66837e-11,9.44127e-11,9.37814e-11,9.37925e-11,9.69916e-11,9.79549e-11,9.59953e-11,9.2271e-11,8.72658e-11,8.10692e-11,7.3768e-11,6.75164e-11,6.10422e-11,5.49807e-11,5.19424e-11,4.51373e-11,3.94418e-11,3.41439e-11,2.99783e-11,1.16994e-09,2.00343e-11,9.55562e-10,1.75826e-11,1.64374e-11,1.55197e-11,1.4564e-11,7.14969e-10,1.26257e-11,1.16958e-11,1.07529e-11,5.16931e-10,4.67092e-10,4.22918e-10,1.36201e-13,3.58537e-10,3.35108e-10,3.03265e-10,2.65716e-10,2.30127e-10,1.97054e-10,1.72239e-10])\n",
    "GADC_QCap_UB7_ADeg_N02=np.array([4.02744,3.95476,3.91076,3.8718,3.83513,3.7997,3.76499,3.73069,3.6966,3.66258,3.62854,3.59441,3.56013,3.52565,3.49093,3.45595,3.42068,3.38509,3.34916,3.31288,3.27623,3.23918,3.20173,3.16387,3.12557,3.08682,3.04761,3.00793,2.96777,2.9271,2.88593,2.84422,2.80198,2.75918,2.71581,2.67185,2.6273,2.58212,2.53632,2.48986,2.44273,2.39491,2.34638,2.29712,2.2471,2.19631,2.1447,2.09227,2.03897,1.98478,1.92965,1.87357,1.81647,1.75833,1.6991,1.63871,1.57712,1.51427,1.45008,1.38448,1.31737,1.24866,1.17823,1.10595,1.03167,0.955188,0.876286,0.794684,0.710023,0.621837,0.529481,0.432016,0.32794,0.214453,0.0842287,3.84547e-14,1.72911e-11,9.03459e-12,2.64688e-10,6.70719e-11,3.49766e-11,3.61284e-11,2.74271e-11,1.93603e-09,3.7671e-11,6.76421e-13,2.11004e-09,6.3269e-13,1.81264e-09,1.5627e-09,1.30388e-09,2.92238e-13,1.04632e-11,3.73406e-10,8.86116e-14,2.16086e-10,2.0309e-10,1.85469e-10,1.58812e-10,1.38158e-10,1.07896e-10,9.61349e-11,8.4381e-11,7.27937e-11,6.35901e-11,5.96137e-11,6.00012e-11,6.11783e-11,6.12822e-11,6.04288e-11,5.86786e-11,5.91786e-11,5.58111e-11,5.1871e-11,4.75309e-11,4.31501e-11,3.88969e-11,3.47515e-11,1.64762e-09,1.48082e-09,2.49681e-11,1.1748e-09,1.05862e-09,9.52036e-10,2.95221e-13,7.58549e-10,2.34253e-13,6.17228e-10,5.63358e-10,5.13286e-10,1.06302e-13,4.15622e-10,3.77078e-10,3.46214e-10,3.17625e-10,2.91028e-10,2.55493e-10,2.2717e-10,2.40951e-10,2.22078e-10,2.00019e-10,1.79288e-10,1.6094e-10,1.44683e-10,1.28892e-10,1.1352e-10,9.92884e-11,8.62828e-11,6.81903e-11,5.83866e-11])\n",
    "GADC_QCap_UB7_ADeg_N03=np.array([4.02718,3.95215,3.90674,3.86658,3.82882,3.79238,3.75671,3.72151,3.68656,3.65173,3.61691,3.58203,3.54704,3.51188,3.47652,3.44092,3.40507,3.36892,3.33248,3.2957,3.25858,3.22111,3.18326,3.14502,3.10638,3.06733,3.02784,2.98792,2.94754,2.90669,2.86536,2.82353,2.7812,2.73834,2.69495,2.651,2.60649,2.56139,2.51569,2.46938,2.42242,2.37481,2.32652,2.27754,2.22783,2.17738,2.12615,2.07412,2.02127,1.96755,1.91293,1.85739,1.80087,1.74333,1.68472,1.625,1.5641,1.50197,1.43852,1.37368,1.30736,1.23945,1.16984,1.0984,1.02495,0.949302,0.871233,0.790449,0.706585,0.619161,0.52752,0.430704,0.327187,0.214139,0.0841844,1.40437e-11,1.31854e-11,3.35038e-10,9.48144e-11,6.22009e-11,6.68187e-11,8.14422e-11,7.75672e-11,7.08487e-11,6.26882e-11,9.9868e-13,4.85742e-11,4.40244e-11,3.75894e-11,1.74099e-09,2.38149e-11,7.91361e-10,1.56015e-13,3.41795e-10,2.41686e-10,1.86146e-10,1.67704e-10,1.4615e-10,1.24849e-10,1.04981e-10,9.10027e-11,7.94179e-11,3.7096e-09,6.66274e-11,6.07406e-11,6.04639e-11,5.9154e-11,2.92738e-09,2.78871e-09,5.11854e-11,4.73041e-11,2.21878e-09,1.989e-09,6.3235e-13,1.58157e-09,4.98617e-13,1.26544e-09,3.46924e-13,1.05704e-09,9.55954e-10,8.53891e-10,7.55072e-10,6.74257e-10,6.13048e-10,5.55764e-10,5.03116e-10,4.55085e-10,4.07518e-10,3.64965e-10,3.2811e-10,2.97746e-10,2.71476e-10,2.47255e-10,2.2458e-10,2.03188e-10,1.8352e-10,1.65847e-10,1.49415e-10,1.2065e-10,9.32238e-11,8.91422e-11,8.0774e-11,7.03017e-11,6.03578e-11,5.83379e-11,5.17911e-11,4.67421e-11,4.33223e-11,4.01398e-11,3.68183e-11])\n",
    "GADC_QCap_UB7_ADeg_N04=np.array([4.02705,3.95075,3.9046,3.8638,3.82546,3.78849,3.75232,3.71664,3.68124,3.64598,3.61076,3.5755,3.54014,3.50464,3.46895,3.43304,3.3969,3.36048,3.32377,3.28676,3.24942,3.21174,3.1737,3.13529,3.0965,3.05731,3.0177,2.97767,2.93721,2.89629,2.85491,2.81305,2.77069,2.72784,2.68446,2.64055,2.59608,2.55105,2.50544,2.45922,2.41239,2.36491,2.31678,2.26796,2.21843,2.16818,2.11717,2.06537,2.01277,1.95931,1.90497,1.84971,1.7935,1.73628,1.678,1.61862,1.55808,1.4963,1.43322,1.36876,1.30283,1.23531,1.16609,1.09504,1.02198,0.946724,0.869036,0.788622,0.705114,0.618027,0.526696,0.430158,0.326878,0.214011,0.0841666,1.18108e-11,1.27336e-13,9.58358e-11,6.75224e-11,7.13255e-11,7.72895e-11,7.6037e-11,7.57235e-11,8.77347e-11,7.58374e-11,6.36688e-11,5.38674e-11,2.62449e-09,6.79755e-13,5.42166e-13,3.72259e-13,2.06559e-13,4.23653e-10,2.8725e-10,1.8982e-10,1.52363e-10,1.3526e-10,1.1764e-10,9.631e-11,7.92894e-11,3.73192e-09,5.94528e-11,5.61474e-11,5.55191e-11,5.37486e-11,2.60613e-09,2.44728e-09,8.44274e-13,4.1037e-11,1.88786e-09,1.16362e-14,1.53711e-09,1.37433e-09,1.86578e-14,1.14284e-09,1.04246e-09,9.44753e-10,8.43596e-10,7.58049e-10,6.98488e-10,6.38045e-10,5.7836e-10,5.20787e-10,4.66989e-10,4.17241e-10,3.69236e-10,3.25687e-10,2.88823e-10,2.63833e-10,2.41853e-10,2.20824e-10,1.98062e-10,1.77692e-10,1.54386e-10,1.3659e-10,1.17784e-10,1.02463e-10,8.01198e-11,6.3405e-11,5.72157e-11,5.24333e-11,5.33295e-11,4.98399e-11,4.63435e-11,4.27897e-11,3.92146e-11,2.01756e-09,1.7861e-09,1.52206e-09,1.21489e-09])\n",
    "GADC_QCap_UB7_ADeg_N045=np.array([4.02702,3.95042,3.90409,3.86314,3.82466,3.78756,3.75128,3.71548,3.67998,3.64462,3.6093,3.57395,3.53851,3.50292,3.46716,3.43118,3.39497,3.35849,3.32172,3.28465,3.24726,3.20953,3.17145,3.13301,3.09418,3.05496,3.01533,2.97528,2.93479,2.89386,2.85247,2.8106,2.76825,2.7254,2.68203,2.63812,2.59367,2.54866,2.50307,2.45688,2.41008,2.36264,2.31454,2.26576,2.21628,2.16608,2.11512,2.06338,2.01083,1.95744,1.90316,1.84798,1.79183,1.73469,1.67649,1.61719,1.55672,1.49503,1.43204,1.36767,1.30182,1.23439,1.16526,1.0943,1.02133,0.946159,0.868555,0.788224,0.704795,0.617781,0.526518,0.430041,0.326811,0.213984,0.0841629,9.63127e-12,2.86011e-10,4.04975e-11,6.04236e-11,6.2432e-11,6.91497e-11,3.69799e-15,6.93783e-11,8.82056e-11,7.95203e-11,6.83805e-11,5.54888e-11,4.70658e-11,2.11042e-09,2.88302e-11,9.94684e-10,1.5196e-13,3.1755e-10,1.93149e-10,1.39847e-10,1.24777e-10,1.08634e-10,8.9797e-11,7.21185e-11,6.29402e-11,2.7997e-09,5.35569e-11,5.22945e-11,2.57464e-09,4.71589e-11,4.41138e-11,1.02899e-14,1.9281e-09,1.74932e-09,5.70293e-13,5.09646e-13,1.29139e-09,1.18296e-09,1.09053e-09,9.96525e-10,9.11734e-10,8.26497e-10,7.48226e-10,6.78033e-10,6.22224e-10,5.65692e-10,5.10449e-10,4.56764e-10,4.05762e-10,3.59301e-10,3.16592e-10,2.78113e-10,2.44816e-10,2.21562e-10,1.99216e-10,1.78142e-10,1.58267e-10,1.3968e-10,1.22602e-10,1.06965e-10,9.35133e-11,7.26554e-11,6.15604e-11,5.37222e-11,5.87091e-11,5.39276e-11,2.82246e-09,2.6653e-09,2.49038e-09,4.03391e-11,2.08009e-09,1.8386e-09,1.56456e-09,1.24236e-09,2.607e-13])\n",
    "GADC_QCap_UB7_ADeg_N05=np.array([4.027,3.95031,3.90392,3.86292,3.8244,3.78726,3.75093,3.7151,3.67956,3.64417,3.60882,3.57344,3.53797,3.50236,3.46657,3.43057,3.39433,3.35783,3.32105,3.28396,3.24655,3.20881,3.17072,3.13226,3.09342,3.05419,3.01455,2.97449,2.934,2.89307,2.85167,2.8098,2.76745,2.7246,2.68123,2.63733,2.59289,2.54788,2.5023,2.45612,2.40932,2.36189,2.31381,2.26504,2.21558,2.16539,2.11445,2.06273,2.0102,1.95683,1.90258,1.84741,1.79129,1.73417,1.676,1.61672,1.55629,1.49462,1.43166,1.36731,1.30149,1.23409,1.165,1.09406,1.02112,0.945977,0.868401,0.788096,0.704692,0.617702,0.526461,0.430003,0.32679,0.213975,0.0841616,6.61947e-12,3.55863e-13,5.42501e-11,4.30835e-11,5.19932e-11,6.12511e-11,6.46035e-11,8.25013e-11,7.78736e-11,7.22559e-11,6.40045e-11,5.42914e-11,2.67116e-09,5.15678e-13,5.08057e-13,2.92962e-13,3.88754e-13,2.77495e-10,1.65944e-10,1.27494e-10,1.08817e-10,9.08643e-11,3.91611e-09,5.68958e-11,5.07875e-11,4.87242e-11,4.71145e-11,2.32953e-09,7.7548e-13,2.01658e-09,1.8387e-09,5.96133e-13,1.5663e-09,4.28538e-13,4.47119e-13,4.10171e-13,1.14746e-09,1.06174e-09,9.82424e-10,9.02706e-10,8.23108e-10,7.46165e-10,6.73229e-10,6.05688e-10,5.42899e-10,4.88046e-10,4.38558e-10,3.90035e-10,3.45424e-10,3.02946e-10,2.60056e-10,2.23862e-10,2.00415e-10,1.81519e-10,1.64264e-10,1.46505e-10,1.29936e-10,1.18281e-10,1.01503e-10,8.92425e-11,6.97073e-11,6.00322e-11,3.67843e-09,3.41679e-09,3.16503e-09,2.95222e-09,2.79499e-09,2.6257e-09,2.43972e-09,2.23441e-09,2.00462e-09,1.74934e-09,1.45936e-09,8.69467e-15,4.87134e-10])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "GADC_QCap_UB8_Rains_N01=np.array([1,0.957492,0.925143,0.896602,0.870503,0.846198,0.823304,0.801569,0.780814,0.760908,0.741746,0.723248,0.705348,0.687989,0.671127,0.654721,0.638738,0.623148,0.607926,0.593049,0.578497,0.564252,0.550298,0.536619,0.523204,0.51004,0.497115,0.484421,0.471948,0.459687,0.447631,0.435773,0.424106,0.412624,0.401322,0.390193,0.379234,0.36844,0.357807,0.347331,0.337008,0.326835,0.316809,0.306927,0.297187,0.287585,0.278121,0.268791,0.259594,0.250529,0.241594])\n",
    "GADC_QCap_UB8_Rains_N02=np.array([1,0.95609,0.922245,0.892178,0.864545,0.83871,0.814298,0.791062,0.768828,0.747465,0.726873,0.706971,0.687695,0.668991,0.650813,0.633123,0.615887,0.599077,0.582668,0.566636,0.550963,0.53563,0.520622,0.505923,0.491523,0.477407,0.463567,0.449991,0.436672,0.423601,0.41077,0.398172,0.385802,0.373653,0.36172,0.349997,0.338481,0.327167,0.316051,0.305129,0.294398,0.283856,0.273498,0.263324,0.25333,0.243515,0.233876,0.224412,0.215122,0.206003,0.197057])\n",
    "GADC_QCap_UB8_Rains_N03=np.array([1,0.955201,0.92041,0.889381,0.860787,0.833998,0.808645,0.784483,0.761341,0.73909,0.717631,0.696884,0.676785,0.65728,0.638325,0.619881,0.601915,0.584399,0.567308,0.550618,0.534311,0.518369,0.502776,0.487517,0.47258,0.457953,0.443626,0.429588,0.41583,0.402346,0.389126,0.376164,0.363454,0.35099,0.338766,0.326778,0.31502,0.30349,0.292182,0.281094,0.270222,0.259562,0.249113,0.238873,0.228838,0.219006,0.209377,0.199947,0.190718,0.181686,0.172851])\n",
    "GADC_QCap_UB8_Rains_N04=np.array([1,0.9547,0.919375,0.887805,0.858672,0.83135,0.805472,0.780797,0.757153,0.734412,0.712476,0.691266,0.670717,0.650777,0.631401,0.61255,0.594192,0.576298,0.558843,0.541805,0.525164,0.508902,0.493004,0.477454,0.462241,0.447353,0.432778,0.418507,0.404532,0.390843,0.377434,0.364296,0.351425,0.338814,0.326458,0.314352,0.30249,0.29087,0.279487,0.268337,0.257418,0.246725,0.236258,0.226012,0.215986,0.206178,0.196586,0.18721,0.178046,0.169095,0.160355])\n",
    "GADC_QCap_UB8_Rains_N045=np.array([1,0.954578,0.919123,0.887422,0.858157,0.830706,0.804701,0.779902,0.756136,0.733278,0.711226,0.689905,0.669248,0.649203,0.629726,0.610779,0.592327,0.574343,0.556802,0.539681,0.522961,0.506624,0.490653,0.475036,0.459758,0.444809,0.430177,0.415852,0.401826,0.388091,0.374638,0.361461,0.348554,0.33591,0.323525,0.311393,0.29951,0.28787,0.276472,0.265311,0.254383,0.243686,0.233216,0.222973,0.212952,0.203154,0.193574,0.184213,0.175069,0.166141,0.157427])\n",
    "GADC_QCap_UB8_Rains_N05=np.array([1,0.954537,0.91904,0.887295,0.857987,0.830493,0.804446,0.779605,0.7558,0.732902,0.710813,0.689454,0.668762,0.648683,0.629173,0.610193,0.591711,0.573697,0.556128,0.53898,0.522233,0.505871,0.489877,0.474238,0.458939,0.443969,0.429319,0.414976,0.400934,0.387183,0.373717,0.360527,0.347608,0.334954,0.322559,0.310419,0.298528,0.286883,0.27548,0.264315,0.253385,0.242686,0.232217,0.221974,0.211956,0.20216,0.192586,0.18323,0.174092,0.165172,0.156467])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x518.4 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "N_array_alt=np.linspace(0,1,100)\n",
    "\n",
    "fig=plt.figure(figsize=(5,7.2))\n",
    "\n",
    "ax1=fig.add_subplot(3,2,1)\n",
    "ax2=fig.add_subplot(3,2,2)\n",
    "ax3=fig.add_subplot(3,2,3)\n",
    "ax4=fig.add_subplot(3,2,4)\n",
    "ax5=fig.add_subplot(3,2,5)\n",
    "ax6=fig.add_subplot(3,2,6)\n",
    "\n",
    "\n",
    "ax1.plot(N_array,GADC_QCap_LB1_g01,'-k',label=r'$Q^{\\mathrm{LB}}_{\\mathrm{CI}}$')\n",
    "ax1.plot(N_array,GADC_QCap_UB1_g01,'-b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array,GADC_QCap_UB2_g01,'-r',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array,GADC_QCap_UB3_g01,'-g',label=r'$Q_3^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array,GADC_QCap_UB4_g01,'-m',label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array_alt,GADC_QCap_UB5_Deg_g01,'-y',label=r'$Q_5^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g01,'-c',label=r'$Q_6^{\\mathrm{UB}}$')\n",
    "ax1.plot(N_array_alt,GADC_QCap_UB7_ADeg_g01,linestyle='-',color='orange',label=r'$Q_7^{\\mathrm{UB}}$')\n",
    "ax1.set_title('$\\gamma=0.1$')\n",
    "ax1.set_xlim([0,0.5])\n",
    "ax1.set_ylim([0.65,1])\n",
    "\n",
    "\n",
    "ax2.plot(N_array,GADC_QCap_LB1_g02,'-k')\n",
    "ax2.plot(N_array,GADC_QCap_UB1_g02,'-b')\n",
    "ax2.plot(N_array,GADC_QCap_UB2_g02,'-r')\n",
    "ax2.plot(N_array,GADC_QCap_UB3_g02,'-g')\n",
    "ax2.plot(N_array,GADC_QCap_UB4_g02,'-m')\n",
    "ax2.plot(N_array_alt,GADC_QCap_UB5_Deg_g02,'-y')\n",
    "ax2.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g02,'-c')\n",
    "ax2.plot(N_array_alt,GADC_QCap_UB7_ADeg_g02,linestyle='-',color='orange')\n",
    "ax2.set_title('$\\gamma=0.2$')\n",
    "ax2.set_xlim([0,0.5])\n",
    "ax2.set_ylim([0.35,1])\n",
    "\n",
    "\n",
    "ax3.plot(N_array,GADC_QCap_LB1_g03,'-k')\n",
    "ax3.plot(N_array,GADC_QCap_UB1_g03,'-b')\n",
    "ax3.plot(N_array,GADC_QCap_UB2_g03,'-r')\n",
    "ax3.plot(N_array,GADC_QCap_UB3_g03,'-g')\n",
    "ax3.plot(N_array,GADC_QCap_UB4_g03,'-m')\n",
    "ax3.plot(N_array_alt,GADC_QCap_UB5_Deg_g03,'-y')\n",
    "ax3.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g03,'-c')\n",
    "ax3.plot(N_array_alt,GADC_QCap_UB7_ADeg_g03,linestyle='-',color='orange')\n",
    "ax3.set_title('$\\gamma=0.3$')\n",
    "ax3.set_xlim([0,0.5])\n",
    "ax3.set_ylim([0.1,1])\n",
    "\n",
    "\n",
    "ax4.plot(N_array,GADC_QCap_LB1_g04,'-k')\n",
    "ax4.plot(N_array,GADC_QCap_UB1_g04,'-b')\n",
    "ax4.plot(N_array,GADC_QCap_UB2_g04,'-r')\n",
    "ax4.plot(N_array,GADC_QCap_UB3_g04,'-g')\n",
    "ax4.plot(N_array,GADC_QCap_UB4_g04,'-m')\n",
    "ax4.plot(N_array_alt,GADC_QCap_UB5_Deg_g04,'-y')\n",
    "ax4.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g04,'-c')\n",
    "ax4.plot(N_array_alt,GADC_QCap_UB7_ADeg_g04,linestyle='-',color='orange')\n",
    "ax4.set_title('$\\gamma=0.4$')\n",
    "ax4.set_xlim([0,0.5])\n",
    "ax4.set_ylim([-0.05,1])\n",
    "\n",
    "\n",
    "ax5.plot(N_array,GADC_QCap_LB1_g045,'-k')\n",
    "ax5.plot(N_array,GADC_QCap_UB1_g045,'-b')\n",
    "ax5.plot(N_array,GADC_QCap_UB2_g045,'-r')\n",
    "ax5.plot(N_array,GADC_QCap_UB3_g045,'-g')\n",
    "ax5.plot(N_array,GADC_QCap_UB4_g045,'-m')\n",
    "ax5.plot(N_array_alt,GADC_QCap_UB5_Deg_g045,'-y')\n",
    "ax5.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g045,'-c')\n",
    "ax5.plot(N_array_alt,GADC_QCap_UB7_ADeg_g045,linestyle='-',color='orange')\n",
    "ax5.set_title('$\\gamma=0.45$')\n",
    "ax5.set_ylim([0,1])\n",
    "ax5.set_xlim([0,0.5])\n",
    "\n",
    "ax6.plot(N_array,GADC_QCap_LB1_g049,'-k')\n",
    "ax6.plot(N_array,GADC_QCap_UB1_g049,'-b')\n",
    "ax6.plot(N_array,GADC_QCap_UB2_g049,'-r')\n",
    "ax6.plot(N_array,GADC_QCap_UB3_g049,'-g')\n",
    "ax6.plot(N_array,GADC_QCap_UB4_g049,'-m')\n",
    "ax6.plot(N_array_alt,GADC_QCap_UB5_Deg_g049,'-y')\n",
    "ax6.plot(N_array_alt,GADC_QCap_UB6_CloseDeg_g049,'-c')\n",
    "ax6.plot(N_array_alt,GADC_QCap_UB7_ADeg_g049,linestyle='-',color='orange')\n",
    "ax6.set_title('$\\gamma=0.49$')\n",
    "ax6.set_ylim([0,1])\n",
    "ax6.set_xlim([0,0.5])\n",
    "\n",
    "ax1.set_xlabel(r'$N$')\n",
    "ax2.set_xlabel(r'$N$')\n",
    "ax3.set_xlabel(r'$N$')\n",
    "ax4.set_xlabel(r'$N$')\n",
    "ax5.set_xlabel(r'$N$')\n",
    "ax6.set_xlabel(r'$N$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=4,loc='lower center',bbox_to_anchor = (0,-0.1,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_QCap_bounds.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "AD_QCap(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x518.4 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig=plt.figure(figsize=(5,7.2))\n",
    "\n",
    "ax1=fig.add_subplot(3,2,1)\n",
    "ax2=fig.add_subplot(3,2,2)\n",
    "ax3=fig.add_subplot(3,2,3)\n",
    "ax4=fig.add_subplot(3,2,4)\n",
    "ax5=fig.add_subplot(3,2,5)\n",
    "ax6=fig.add_subplot(3,2,6)\n",
    "\n",
    "\n",
    "ax1.plot(g_array,GADC_QCap_LB1_N01,'-k',label=r'$Q^{\\mathrm{LB}}_{\\mathrm{CI}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB1_N01,'-b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB2_N01,'-r',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB3_N01,'-g',label=r'$Q_3^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB4_N01,'-m',label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB5_Deg_N01,'-y',label=r'$Q_5^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N01,'-c',label=r'$Q_6^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB7_ADeg_N01,linestyle='-',color='brown',label=r'$Q_7^{\\mathrm{UB}}$')\n",
    "ax1.set_title('$N=0.1$')\n",
    "ax1.set_xlim([0,0.5])\n",
    "ax1.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax2.plot(g_array,GADC_QCap_LB1_N02,'-k')\n",
    "ax2.plot(g_array,GADC_QCap_UB1_N02,'-b')\n",
    "ax2.plot(g_array,GADC_QCap_UB2_N02,'-r')\n",
    "ax2.plot(g_array,GADC_QCap_UB3_N02,'-g')\n",
    "ax2.plot(g_array,GADC_QCap_UB4_N02,'-m')\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB5_Deg_N02,'-y')\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N02,'-c')\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB7_ADeg_N02,linestyle='-',color='brown')\n",
    "ax2.set_title('$N=0.2$')\n",
    "ax2.set_xlim([0,0.5])\n",
    "ax2.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax3.plot(g_array,GADC_QCap_LB1_N03,'-k')\n",
    "ax3.plot(g_array,GADC_QCap_UB1_N03,'-b')\n",
    "ax3.plot(g_array,GADC_QCap_UB2_N03,'-r')\n",
    "ax3.plot(g_array,GADC_QCap_UB3_N03,'-g')\n",
    "ax3.plot(g_array,GADC_QCap_UB4_N03,'-m')\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB5_Deg_N03,'-y')\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N03,'-c')\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB7_ADeg_N03,linestyle='-',color='brown')\n",
    "ax3.set_title('$N=0.3$')\n",
    "ax3.set_xlim([0,0.5])\n",
    "ax3.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax4.plot(g_array,GADC_QCap_LB1_N04,'-k')\n",
    "ax4.plot(g_array,GADC_QCap_UB1_N04,'-b')\n",
    "ax4.plot(g_array,GADC_QCap_UB2_N04,'-r')\n",
    "ax4.plot(g_array,GADC_QCap_UB3_N04,'-g')\n",
    "ax4.plot(g_array,GADC_QCap_UB4_N04,'-m')\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB5_Deg_N04,'-y')\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N04,'-c')\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB7_ADeg_N04,linestyle='-',color='brown')\n",
    "ax4.set_title('$N=0.4$')\n",
    "ax4.set_xlim([0,0.5])\n",
    "ax4.set_ylim([0,1])\n",
    "\n",
    "\n",
    "ax5.plot(g_array,GADC_QCap_LB1_N045,'-k')\n",
    "ax5.plot(g_array,GADC_QCap_UB1_N045,'-b')\n",
    "ax5.plot(g_array,GADC_QCap_UB2_N045,'-r')\n",
    "ax5.plot(g_array,GADC_QCap_UB3_N045,'-g')\n",
    "ax5.plot(g_array,GADC_QCap_UB4_N045,'-m')\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB5_Deg_N045,'-y')\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N045,'-c')\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB7_ADeg_N045,linestyle='-',color='brown')\n",
    "ax5.set_title('$N=0.45$')\n",
    "ax5.set_ylim([0,1])\n",
    "ax5.set_xlim([0,0.5])\n",
    "\n",
    "ax6.plot(g_array,GADC_QCap_LB1_N05,'-k')\n",
    "ax6.plot(g_array,GADC_QCap_UB1_N05,'-b')\n",
    "ax6.plot(g_array,GADC_QCap_UB2_N05,'-r')\n",
    "ax6.plot(g_array,GADC_QCap_UB3_N05,'-g')\n",
    "ax6.plot(g_array,GADC_QCap_UB4_N05,'-m')\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB5_Deg_N05,'-y')\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N05,'-c')\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB7_ADeg_N05,linestyle='-',color='brown')\n",
    "ax6.set_title('$N=0.5$')\n",
    "ax6.set_ylim([0,1])\n",
    "ax6.set_xlim([0,0.5])\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=4,loc='lower center',bbox_to_anchor = (0,-0.1,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_QCap_bounds_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g_array=np.linspace(0.0001,0.9999,150)\n",
    "g_array_alt=np.linspace(0.0001,0.9999,150)\n",
    "g_array_2=np.linspace(0,0.5,51)\n",
    "\n",
    "fig=plt.figure(figsize=(6.5,4.5))\n",
    "\n",
    "ax1=fig.add_subplot(2,3,1)\n",
    "ax2=fig.add_subplot(2,3,2)\n",
    "ax3=fig.add_subplot(2,3,3)\n",
    "ax4=fig.add_subplot(2,3,4)\n",
    "ax5=fig.add_subplot(2,3,5)\n",
    "ax6=fig.add_subplot(2,3,6)\n",
    "\n",
    "\n",
    "ax1.plot(g_array,GADC_QCap_LB1_N01,'-k',label=r'$Q^{\\mathrm{LB}}_{\\mathrm{CI}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB1_N01,'--b',label=r'$Q_1^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB2_N01,'-.r',label=r'$Q_2^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array,GADC_QCap_UB3_N01,':g',label=r'$Q_3^{\\mathrm{UB}}$',linewidth=2)\n",
    "ax1.plot(g_array,GADC_QCap_UB4_N01,color='magenta',dashes=[2,3,8,3],label=r'$Q_4^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB5_Deg_N01,color='orange',dashes=[2,2,12,2],label=r'$Q_5^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N01,color='cyan',dashes=[4,3,12,3],label=r'$Q_6^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_alt,GADC_QCap_UB7_ADeg_N01,color='brown',dashes=[6,4,14,4],label=r'$Q_7^{\\mathrm{UB}}$')\n",
    "ax1.plot(g_array_2,GADC_QCap_UB8_Rains_N01,color='purple',dashes=[8,5,16,5],label=r'$Q_8^{\\mathrm{UB}}$')\n",
    "ax1.set_title('$N=0.1$',fontsize=9)\n",
    "ax1.set_xlim([0,0.5])\n",
    "ax1.set_ylim([0,1])\n",
    "ax1.xaxis.set_tick_params(labelsize=8)\n",
    "ax1.yaxis.set_tick_params(labelsize=8)\n",
    "ax1.fill_between(g_array,GADC_QCap_LB1_N01,bounds_min_N01,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax2.plot(g_array,GADC_QCap_LB1_N02,'-k')\n",
    "ax2.plot(g_array,GADC_QCap_UB1_N02,'--b')\n",
    "ax2.plot(g_array,GADC_QCap_UB2_N02,'-.r')\n",
    "ax2.plot(g_array,GADC_QCap_UB3_N02,':g',linewidth=2)\n",
    "ax2.plot(g_array,GADC_QCap_UB4_N02,color='magenta',dashes=[2,3,8,3])\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB5_Deg_N02,color='orange',dashes=[2,2,12,2])\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N02,color='cyan',dashes=[4,3,12,3])\n",
    "ax2.plot(g_array_alt,GADC_QCap_UB7_ADeg_N02,color='brown',dashes=[6,4,14,4])\n",
    "ax2.plot(g_array_2,GADC_QCap_UB8_Rains_N02,color='purple',dashes=[8,5,16,5])\n",
    "ax2.set_title('$N=0.2$',fontsize=9)\n",
    "ax2.set_xlim([0,0.5])\n",
    "ax2.set_ylim([0,1])\n",
    "ax2.xaxis.set_tick_params(labelsize=8)\n",
    "ax2.yaxis.set_tick_params(labelsize=8)\n",
    "ax2.fill_between(g_array,GADC_QCap_LB1_N02,bounds_min_N02,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax3.plot(g_array,GADC_QCap_LB1_N03,'-k')\n",
    "ax3.plot(g_array,GADC_QCap_UB1_N03,'--b')\n",
    "ax3.plot(g_array,GADC_QCap_UB2_N03,'-.r')\n",
    "ax3.plot(g_array,GADC_QCap_UB3_N03,':g',linewidth=2)\n",
    "ax3.plot(g_array,GADC_QCap_UB4_N03,color='magenta',dashes=[2,3,8,3])\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB5_Deg_N03,color='orange',dashes=[2,2,12,2])\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N03,color='cyan',dashes=[4,3,12,3])\n",
    "ax3.plot(g_array_alt,GADC_QCap_UB7_ADeg_N03,color='brown',dashes=[6,4,14,4])\n",
    "ax3.plot(g_array_2,GADC_QCap_UB8_Rains_N03,color='purple',dashes=[8,5,16,5])\n",
    "ax3.set_title('$N=0.3$',fontsize=9)\n",
    "ax3.set_xlim([0,0.5])\n",
    "ax3.set_ylim([0,1])\n",
    "ax3.xaxis.set_tick_params(labelsize=8)\n",
    "ax3.yaxis.set_tick_params(labelsize=8)\n",
    "ax3.fill_between(g_array,GADC_QCap_LB1_N03,bounds_min_N03,color='crimson',alpha=0.4)\n",
    "\n",
    "ax4.plot(g_array,GADC_QCap_LB1_N04,'-k')\n",
    "ax4.plot(g_array,GADC_QCap_UB1_N04,'--b')\n",
    "ax4.plot(g_array,GADC_QCap_UB2_N04,'-.r')\n",
    "ax4.plot(g_array,GADC_QCap_UB3_N04,':g',linewidth=2)\n",
    "ax4.plot(g_array,GADC_QCap_UB4_N04,color='magenta',dashes=[2,3,8,3])\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB5_Deg_N04,color='orange',dashes=[2,2,12,2])\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N04,color='cyan',dashes=[4,3,12,3])\n",
    "ax4.plot(g_array_alt,GADC_QCap_UB7_ADeg_N04,color='brown',dashes=[6,4,14,4])\n",
    "ax4.plot(g_array_2,GADC_QCap_UB8_Rains_N04,color='purple',dashes=[8,5,16,5])\n",
    "ax4.set_title('$N=0.4$',fontsize=9)\n",
    "ax4.set_xlim([0,0.5])\n",
    "ax4.set_ylim([0,1])\n",
    "ax4.xaxis.set_tick_params(labelsize=8)\n",
    "ax4.yaxis.set_tick_params(labelsize=8)\n",
    "ax4.fill_between(g_array,GADC_QCap_LB1_N04,bounds_min_N04,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax5.plot(g_array,GADC_QCap_LB1_N045,'-k')\n",
    "ax5.plot(g_array,GADC_QCap_UB1_N045,'--b')\n",
    "ax5.plot(g_array,GADC_QCap_UB2_N045,'-.r')\n",
    "ax5.plot(g_array,GADC_QCap_UB3_N045,':g',linewidth=2)\n",
    "ax5.plot(g_array,GADC_QCap_UB4_N045,color='magenta',dashes=[2,3,8,3])\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB5_Deg_N045,color='orange',dashes=[2,2,12,2])\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N045,color='cyan',dashes=[4,3,12,3])\n",
    "ax5.plot(g_array_alt,GADC_QCap_UB7_ADeg_N045,color='brown',dashes=[6,4,14,4])\n",
    "ax5.plot(g_array_2,GADC_QCap_UB8_Rains_N045,color='purple',dashes=[8,5,16,5])\n",
    "ax5.set_title('$N=0.45$',fontsize=9)\n",
    "ax5.set_ylim([0,1])\n",
    "ax5.set_xlim([0,0.5])\n",
    "ax5.xaxis.set_tick_params(labelsize=8)\n",
    "ax5.yaxis.set_tick_params(labelsize=8)\n",
    "ax5.fill_between(g_array,GADC_QCap_LB1_N045,bounds_min_N045,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax6.plot(g_array,GADC_QCap_LB1_N05,'-k')\n",
    "ax6.plot(g_array,GADC_QCap_UB1_N05,'--b')\n",
    "ax6.plot(g_array,GADC_QCap_UB2_N05,'-.r')\n",
    "ax6.plot(g_array,GADC_QCap_UB3_N05,':g',linewidth=2)\n",
    "ax6.plot(g_array,GADC_QCap_UB4_N05,color='magenta',dashes=[2,3,8,3])\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB5_Deg_N05,color='orange',dashes=[2,2,12,2])\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB6_CloseDeg_N05,color='cyan',dashes=[4,3,12,3])\n",
    "ax6.plot(g_array_alt,GADC_QCap_UB7_ADeg_N05,color='brown',dashes=[6,4,14,4])\n",
    "ax6.plot(g_array_2,GADC_QCap_UB8_Rains_N05,color='purple',dashes=[8,5,16,5])\n",
    "ax6.set_title('$N=0.5$',fontsize=9)\n",
    "ax6.set_ylim([0,1])\n",
    "ax6.set_xlim([0,0.5])\n",
    "ax6.xaxis.set_tick_params(labelsize=8)\n",
    "ax6.yaxis.set_tick_params(labelsize=8)\n",
    "ax6.fill_between(g_array,GADC_QCap_LB1_N05,bounds_min_N05,color='crimson',alpha=0.4)\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$\\gamma$')\n",
    "ax2.set_xlabel(r'$\\gamma$')\n",
    "ax3.set_xlabel(r'$\\gamma$')\n",
    "ax4.set_xlabel(r'$\\gamma$')\n",
    "ax5.set_xlabel(r'$\\gamma$')\n",
    "ax6.set_xlabel(r'$\\gamma$')\n",
    "\n",
    "\n",
    "fig.legend(ncol=9,loc='lower center',bbox_to_anchor = (0.015,-0.06,1,1),bbox_transform = plt.gcf().transFigure,fontsize=9)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('GADC_QCap_bounds_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "bounds_min_N01=[]\n",
    "bounds_min_N02=[]\n",
    "bounds_min_N03=[]\n",
    "bounds_min_N04=[]\n",
    "bounds_min_N045=[]\n",
    "bounds_min_N05=[]\n",
    "\n",
    "for i in range(len(g_array)):\n",
    "    bounds_min_N01.append(np.min([GADC_QCap_UB1_N01[i],GADC_QCap_UB2_N01[i],GADC_QCap_UB3_N01[i],GADC_QCap_UB4_N01[i],GADC_QCap_UB5_Deg_N01[i],GADC_QCap_UB6_CloseDeg_N01[i],GADC_QCap_UB7_ADeg_N01[i]]))\n",
    "    bounds_min_N02.append(np.min([GADC_QCap_UB1_N02[i],GADC_QCap_UB2_N02[i],GADC_QCap_UB3_N02[i],GADC_QCap_UB4_N02[i],GADC_QCap_UB5_Deg_N02[i],GADC_QCap_UB6_CloseDeg_N02[i],GADC_QCap_UB7_ADeg_N02[i]]))\n",
    "    bounds_min_N03.append(np.min([GADC_QCap_UB1_N03[i],GADC_QCap_UB2_N03[i],GADC_QCap_UB3_N03[i],GADC_QCap_UB4_N03[i],GADC_QCap_UB5_Deg_N03[i],GADC_QCap_UB6_CloseDeg_N03[i],GADC_QCap_UB7_ADeg_N03[i]]))\n",
    "    bounds_min_N04.append(np.min([GADC_QCap_UB1_N04[i],GADC_QCap_UB2_N04[i],GADC_QCap_UB3_N04[i],GADC_QCap_UB4_N04[i],GADC_QCap_UB5_Deg_N04[i],GADC_QCap_UB6_CloseDeg_N04[i],GADC_QCap_UB7_ADeg_N04[i]]))\n",
    "    bounds_min_N045.append(np.min([GADC_QCap_UB1_N045[i],GADC_QCap_UB2_N045[i],GADC_QCap_UB3_N045[i],GADC_QCap_UB4_N045[i],GADC_QCap_UB5_Deg_N045[i],GADC_QCap_UB6_CloseDeg_N045[i],GADC_QCap_UB7_ADeg_N045[i]]))\n",
    "    bounds_min_N05.append(np.min([GADC_QCap_UB1_N05[i],GADC_QCap_UB2_N05[i],GADC_QCap_UB3_N05[i],GADC_QCap_UB4_N05[i],GADC_QCap_UB5_Deg_N05[i],GADC_QCap_UB6_CloseDeg_N05[i],GADC_QCap_UB7_ADeg_N05[i]]))\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

